Categories generated by a trivalent vertex

This is the first paper in a general program to automate skein theoretic arguments. In this paper, we study skein theoretic invariants of planar trivalent graphs. Equivalently, we classify trivalent categories, which are nondegenerate pivotal tensor categories over $\mathbb C$ generated by a symmetric self-dual simple object $X$ and a rotationally invariant morphism $1 \rightarrow X \otimes X \otimes X$. Our main result is that the only trivalent categories with $\dim \operatorname{Hom}(1, X^{\otimes n})$ bounded by $1,0,1,1,4,11,40$ for $0 \leq n \leq 6$ are quantum $SO(3)$, quantum $G_2$, a one-parameter family of free products of certain Temperley-Lieb categories (which we call ABA categories), and the $H3$ Haagerup fusion category. We also prove similar results where the map $1 \rightarrow X^{\otimes 3}$ is not rotationally invariant, and we give a complete classification of nondegenerate braided trivalent categories with dimensions of invariant spaces bounded by $1,0,1,1,4$. Our main techniques are a new approach to finding skein relations which can be easily automated using Gr\"obner bases, and evaluation algorithms which use the discharging method developed in the proof of the $4$-color theorem.

==> code/ABA.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     58115,       1897]
NotebookOptionsPosition[     57089,       1857]
NotebookOutlinePosition[     57447,       1873]
CellTagsIndexPosition[     57404,       1870]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "This", " ", "relies", " ", "on", " ", "the", " ", "code", " ", "in", " ", 
   RowBox[{"Polyheda", ".", "nb"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.628237074852754*^9, 3.6282370825367727`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ip51", "=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"InnerProductsWithoutSquares", "[", 
     RowBox[{"5", ",", "1"}], "]"}], "/.", 
    RowBox[{"PolyhedraEvaluationRules", "[", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "4"}], "}"}], "]"}]}], 
   ")"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["3", "2"], ",", 
         FractionBox["1", "2"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["11", "2"], ",", 
         FractionBox["3", "2"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["3", "2"], ",", 
         FractionBox["1", "2"]}], "}"}]}], "]"}], ",", "0", ",", "0", ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["3", "2"], ",", 
         FractionBox["1", "2"]}], "}"}]}], "]"}], ",", "0", ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["7", "6"]}], ",", 
         RowBox[{"-", 
          FractionBox["1", "6"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["3", "2"], ",", 
         FractionBox["1", "2"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["7", "6"]}], ",", 
         RowBox[{"-", 
          FractionBox["1", "6"]}]}], "}"}]}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["3", "2"], ",", 
         FractionBox["1", "2"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["11", "2"], ",", 
         FractionBox["3", "2"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["3", "2"], ",", 
         FractionBox["1", "2"]}], "}"}]}], "]"}], ",", "0", ",", "0", ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["7", "6"]}], ",", 
         RowBox[{"-", 
          FractionBox["1", "6"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["3", "2"], ",", 
         FractionBox["1", "2"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["3", "2"], ",", 
         FractionBox["1", "2"]}], "}"}]}], "]"}], ",", "0", ",", "0", ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["7", "6"]}], ",", 
         RowBox[{"-", 
          FractionBox["1", "6"]}]}], "}"}]}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["11", "2"], ",", 
         FractionBox["3", "2"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["3", "2"], ",", 
         FractionBox["1", "2"]}], "}"}]}], "]"}], ",", "0", ",", "0", ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["3", "2"], ",", 
         FractionBox["1", "2"]}], "}"}]}], "]"}], ",", "0", ",", "0", ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["3", "2"], ",", 
         FractionBox["1", "2"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["3", "2"], ",", 
         FractionBox["1", "2"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["7", "6"]}], ",", 
         RowBox[{"-", 
          FractionBox["1", "6"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["7", "6"]}], ",", 
         RowBox[{"-", 
          FractionBox["1", "6"]}]}], "}"}]}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["3", "2"], ",", 
         FractionBox["1", "2"]}], "}"}]}], "]"}], ",", "0", ",", "0", ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["3", "2"], ",", 
         FractionBox["1", "2"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["11", "2"], ",", 
         FractionBox["3", "2"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["3", "2"], ",", 
         FractionBox["1", "2"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["7", "6"]}], ",", 
         RowBox[{"-", 
          FractionBox["1", "6"]}]}], "}"}]}], "]"}], ",", "0", ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["3", "2"], ",", 
         FractionBox["1", "2"]}], "}"}]}], "]"}], ",", "0", ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["7", "6"]}], ",", 
         RowBox[{"-", 
          FractionBox["1", "6"]}]}], "}"}]}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["3", "2"], ",", 
         FractionBox["1", "2"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["11", "2"], ",", 
         FractionBox["3", "2"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["3", "2"], ",", 
         FractionBox["1", "2"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["3", "2"], ",", 
         FractionBox["1", "2"]}], "}"}]}], "]"}], ",", "0", ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["7", "6"]}], ",", 
         RowBox[{"-", 
          FractionBox["1", "6"]}]}], "}"}]}], "]"}], ",", "0", ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["3", "2"], ",", 
         FractionBox["1", "2"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["7", "6"]}], ",", 
         RowBox[{"-", 
          FractionBox["1", "6"]}]}], "}"}]}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["7", "6"]}], ",", 
         RowBox[{"-", 
          FractionBox["1", "6"]}]}], "}"}]}], "]"}], ",", "0", ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["3", "2"], ",", 
         FractionBox["1", "2"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["3", "2"], ",", 
         FractionBox["1", "2"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["3", "2"], ",", 
         FractionBox["1", "2"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["7", "6"]}], ",", 
         RowBox[{"-", 
          FractionBox["1", "6"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["7", "6"]}], ",", 
         RowBox[{"-", 
          FractionBox["1", "6"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "18"]}], ",", 
         FractionBox["5", "18"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "18"]}], ",", 
         FractionBox["5", "18"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["67", "54"]}], ",", 
         FractionBox["11", "54"]}], "}"}]}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["3", "2"], ",", 
         FractionBox["1", "2"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["3", "2"], ",", 
         FractionBox["1", "2"]}], "}"}]}], "]"}], ",", "0", ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["7", "6"]}], ",", 
         RowBox[{"-", 
          FractionBox["1", "6"]}]}], "}"}]}], "]"}], ",", "0", ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["7", "6"]}], ",", 
         RowBox[{"-", 
          FractionBox["1", "6"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "18"]}], ",", 
         FractionBox["5", "18"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["3", "2"], ",", 
         FractionBox["1", "2"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "18"]}], ",", 
         FractionBox["5", "18"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["7", "6"]}], ",", 
         RowBox[{"-", 
          FractionBox["1", "6"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["67", "54"]}], ",", 
         FractionBox["11", "54"]}], "}"}]}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["3", "2"], ",", 
         FractionBox["1", "2"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["3", "2"], ",", 
         FractionBox["1", "2"]}], "}"}]}], "]"}], ",", "0", ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["7", "6"]}], ",", 
         RowBox[{"-", 
          FractionBox["1", "6"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["7", "6"]}], ",", 
         RowBox[{"-", 
          FractionBox["1", "6"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["3", "2"], ",", 
         FractionBox["1", "2"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "18"]}], ",", 
         FractionBox["5", "18"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["7", "6"]}], ",", 
         RowBox[{"-", 
          FractionBox["1", "6"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "18"]}], ",", 
         FractionBox["5", "18"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["67", "54"]}], ",", 
         FractionBox["11", "54"]}], "}"}]}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["7", "6"]}], ",", 
         RowBox[{"-", 
          FractionBox["1", "6"]}]}], "}"}]}], "]"}], ",", "0", ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["3", "2"], ",", 
         FractionBox["1", "2"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["3", "2"], ",", 
         FractionBox["1", "2"]}], "}"}]}], "]"}], ",", "0", ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "18"]}], ",", 
         FractionBox["5", "18"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "18"]}], ",", 
         FractionBox["5", "18"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["7", "6"]}], ",", 
         RowBox[{"-", 
          FractionBox["1", "6"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["7", "6"]}], ",", 
         RowBox[{"-", 
          FractionBox["1", "6"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["3", "2"], ",", 
         FractionBox["1", "2"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["67", "54"]}], ",", 
         FractionBox["11", "54"]}], "}"}]}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["3", "2"], ",", 
         FractionBox["1", "2"]}], "}"}]}], "]"}], ",", "0", ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["7", "6"]}], ",", 
         RowBox[{"-", 
          FractionBox["1", "6"]}]}], "}"}]}], "]"}], ",", "0", ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["3", "2"], ",", 
         FractionBox["1", "2"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "18"]}], ",", 
         FractionBox["5", "18"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["7", "6"]}], ",", 
         RowBox[{"-", 
          FractionBox["1", "6"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "18"]}], ",", 
         FractionBox["5", "18"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["3", "2"], ",", 
         FractionBox["1", "2"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["7", "6"]}], ",", 
         RowBox[{"-", 
          FractionBox["1", "6"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["67", "54"]}], ",", 
         FractionBox["11", "54"]}], "}"}]}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["7", "6"]}], ",", 
         RowBox[{"-", 
          FractionBox["1", "6"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["7", "6"]}], ",", 
         RowBox[{"-", 
          FractionBox["1", "6"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["7", "6"]}], ",", 
         RowBox[{"-", 
          FractionBox["1", "6"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["7", "6"]}], ",", 
         RowBox[{"-", 
          FractionBox["1", "6"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["7", "6"]}], ",", 
         RowBox[{"-", 
          FractionBox["1", "6"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["67", "54"]}], ",", 
         FractionBox["11", "54"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["67", "54"]}], ",", 
         FractionBox["11", "54"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["67", "54"]}], ",", 
         FractionBox["11", "54"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["67", "54"]}], ",", 
         FractionBox["11", "54"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["67", "54"]}], ",", 
         FractionBox["11", "54"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["43", "18"]}], ",", 
         FractionBox["17", "18"]}], "}"}]}], "]"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.628237875354185*^9, 3.628289160297213*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"t", "=", 
   FractionBox[
    RowBox[{"1", "+", 
     SqrtBox["5"]}], "2"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b", "=", "1"}], ";"}]}], "Input",
 CellChangeTimes->{{3.628237121574814*^9, 3.62823713723096*^9}, {
  3.6282387567588167`*^9, 3.628238757599976*^9}, {3.6282392359795628`*^9, 
  3.628239242080764*^9}, {3.628239655358822*^9, 3.628239674300324*^9}}],

Cell[CellGroupData[{

Cell[BoxData["ip51"], "Input",
 CellChangeTimes->{{3.628239170863317*^9, 3.628239171330387*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["3", "2"], ",", 
         FractionBox["1", "2"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["11", "2"], ",", 
         FractionBox["3", "2"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["3", "2"], ",", 
         FractionBox["1", "2"]}], "}"}]}], "]"}], ",", "0", ",", "0", ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["3", "2"], ",", 
         FractionBox["1", "2"]}], "}"}]}], "]"}], ",", "0", ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["7", "6"]}], ",", 
         RowBox[{"-", 
          FractionBox["1", "6"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["3", "2"], ",", 
         FractionBox["1", "2"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["7", "6"]}], ",", 
         RowBox[{"-", 
          FractionBox["1", "6"]}]}], "}"}]}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["3", "2"], ",", 
         FractionBox["1", "2"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["11", "2"], ",", 
         FractionBox["3", "2"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["3", "2"], ",", 
         FractionBox["1", "2"]}], "}"}]}], "]"}], ",", "0", ",", "0", ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["7", "6"]}], ",", 
         RowBox[{"-", 
          FractionBox["1", "6"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["3", "2"], ",", 
         FractionBox["1", "2"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["3", "2"], ",", 
         FractionBox["1", "2"]}], "}"}]}], "]"}], ",", "0", ",", "0", ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["7", "6"]}], ",", 
         RowBox[{"-", 
          FractionBox["1", "6"]}]}], "}"}]}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["11", "2"], ",", 
         FractionBox["3", "2"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["3", "2"], ",", 
         FractionBox["1", "2"]}], "}"}]}], "]"}], ",", "0", ",", "0", ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["3", "2"], ",", 
         FractionBox["1", "2"]}], "}"}]}], "]"}], ",", "0", ",", "0", ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["3", "2"], ",", 
         FractionBox["1", "2"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["3", "2"], ",", 
         FractionBox["1", "2"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["7", "6"]}], ",", 
         RowBox[{"-", 
          FractionBox["1", "6"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["7", "6"]}], ",", 
         RowBox[{"-", 
          FractionBox["1", "6"]}]}], "}"}]}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["3", "2"], ",", 
         FractionBox["1", "2"]}], "}"}]}], "]"}], ",", "0", ",", "0", ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["3", "2"], ",", 
         FractionBox["1", "2"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["11", "2"], ",", 
         FractionBox["3", "2"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["3", "2"], ",", 
         FractionBox["1", "2"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["7", "6"]}], ",", 
         RowBox[{"-", 
          FractionBox["1", "6"]}]}], "}"}]}], "]"}], ",", "0", ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["3", "2"], ",", 
         FractionBox["1", "2"]}], "}"}]}], "]"}], ",", "0", ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["7", "6"]}], ",", 
         RowBox[{"-", 
          FractionBox["1", "6"]}]}], "}"}]}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["3", "2"], ",", 
         FractionBox["1", "2"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["11", "2"], ",", 
         FractionBox["3", "2"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["3", "2"], ",", 
         FractionBox["1", "2"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["3", "2"], ",", 
         FractionBox["1", "2"]}], "}"}]}], "]"}], ",", "0", ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["7", "6"]}], ",", 
         RowBox[{"-", 
          FractionBox["1", "6"]}]}], "}"}]}], "]"}], ",", "0", ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["3", "2"], ",", 
         FractionBox["1", "2"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["7", "6"]}], ",", 
         RowBox[{"-", 
          FractionBox["1", "6"]}]}], "}"}]}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["7", "6"]}], ",", 
         RowBox[{"-", 
          FractionBox["1", "6"]}]}], "}"}]}], "]"}], ",", "0", ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["3", "2"], ",", 
         FractionBox["1", "2"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["3", "2"], ",", 
         FractionBox["1", "2"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["3", "2"], ",", 
         FractionBox["1", "2"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["7", "6"]}], ",", 
         RowBox[{"-", 
          FractionBox["1", "6"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["7", "6"]}], ",", 
         RowBox[{"-", 
          FractionBox["1", "6"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "18"]}], ",", 
         FractionBox["5", "18"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "18"]}], ",", 
         FractionBox["5", "18"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["67", "54"]}], ",", 
         FractionBox["11", "54"]}], "}"}]}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["3", "2"], ",", 
         FractionBox["1", "2"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["3", "2"], ",", 
         FractionBox["1", "2"]}], "}"}]}], "]"}], ",", "0", ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["7", "6"]}], ",", 
         RowBox[{"-", 
          FractionBox["1", "6"]}]}], "}"}]}], "]"}], ",", "0", ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["7", "6"]}], ",", 
         RowBox[{"-", 
          FractionBox["1", "6"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "18"]}], ",", 
         FractionBox["5", "18"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["3", "2"], ",", 
         FractionBox["1", "2"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "18"]}], ",", 
         FractionBox["5", "18"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["7", "6"]}], ",", 
         RowBox[{"-", 
          FractionBox["1", "6"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["67", "54"]}], ",", 
         FractionBox["11", "54"]}], "}"}]}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["3", "2"], ",", 
         FractionBox["1", "2"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["3", "2"], ",", 
         FractionBox["1", "2"]}], "}"}]}], "]"}], ",", "0", ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["7", "6"]}], ",", 
         RowBox[{"-", 
          FractionBox["1", "6"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["7", "6"]}], ",", 
         RowBox[{"-", 
          FractionBox["1", "6"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["3", "2"], ",", 
         FractionBox["1", "2"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "18"]}], ",", 
         FractionBox["5", "18"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["7", "6"]}], ",", 
         RowBox[{"-", 
          FractionBox["1", "6"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "18"]}], ",", 
         FractionBox["5", "18"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["67", "54"]}], ",", 
         FractionBox["11", "54"]}], "}"}]}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["7", "6"]}], ",", 
         RowBox[{"-", 
          FractionBox["1", "6"]}]}], "}"}]}], "]"}], ",", "0", ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["3", "2"], ",", 
         FractionBox["1", "2"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["3", "2"], ",", 
         FractionBox["1", "2"]}], "}"}]}], "]"}], ",", "0", ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "18"]}], ",", 
         FractionBox["5", "18"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "18"]}], ",", 
         FractionBox["5", "18"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["7", "6"]}], ",", 
         RowBox[{"-", 
          FractionBox["1", "6"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["7", "6"]}], ",", 
         RowBox[{"-", 
          FractionBox["1", "6"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["3", "2"], ",", 
         FractionBox["1", "2"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["67", "54"]}], ",", 
         FractionBox["11", "54"]}], "}"}]}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["3", "2"], ",", 
         FractionBox["1", "2"]}], "}"}]}], "]"}], ",", "0", ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["7", "6"]}], ",", 
         RowBox[{"-", 
          FractionBox["1", "6"]}]}], "}"}]}], "]"}], ",", "0", ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["3", "2"], ",", 
         FractionBox["1", "2"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "18"]}], ",", 
         FractionBox["5", "18"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["7", "6"]}], ",", 
         RowBox[{"-", 
          FractionBox["1", "6"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "18"]}], ",", 
         FractionBox["5", "18"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["3", "2"], ",", 
         FractionBox["1", "2"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["7", "6"]}], ",", 
         RowBox[{"-", 
          FractionBox["1", "6"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["67", "54"]}], ",", 
         FractionBox["11", "54"]}], "}"}]}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["7", "6"]}], ",", 
         RowBox[{"-", 
          FractionBox["1", "6"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["7", "6"]}], ",", 
         RowBox[{"-", 
          FractionBox["1", "6"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["7", "6"]}], ",", 
         RowBox[{"-", 
          FractionBox["1", "6"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["7", "6"]}], ",", 
         RowBox[{"-", 
          FractionBox["1", "6"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["7", "6"]}], ",", 
         RowBox[{"-", 
          FractionBox["1", "6"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["67", "54"]}], ",", 
         FractionBox["11", "54"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["67", "54"]}], ",", 
         FractionBox["11", "54"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["67", "54"]}], ",", 
         FractionBox["11", "54"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["67", "54"]}], ",", 
         FractionBox["11", "54"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["67", "54"]}], ",", 
         FractionBox["11", "54"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["43", "18"]}], ",", 
         FractionBox["17", "18"]}], "}"}]}], "]"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.628239171958153*^9, 3.628239243434195*^9, {3.6282396569016953`*^9, 
   3.6282396762386827`*^9}, 3.628243284787611*^9, 3.628289160411261*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Rather", " ", "confusingly"}], ",", " ", 
   RowBox[{
   "the", " ", "way", " ", "the", " ", "trees", " ", "are", " ", "ordered", 
    " ", "here", " ", "is", " ", "not", " ", "the", " ", "natural", " ", 
    RowBox[{"ordering", " ", "'"}], "one", " ", "click", " ", "at", " ", "a", 
    " ", 
    RowBox[{
     RowBox[{"time", "'"}], "."}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6282897827997513`*^9, 3.628289803083583*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DiagramsWithoutSquares", "[", 
  RowBox[{"5", ",", 
   RowBox[{"_", "\[LessEqual]", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.628289105532104*^9, 3.628289109394763*^9}, {
  3.628289642854232*^9, 3.628289646260985*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Diagram", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "10000000", ",", "10000001", ",", "10000002", ",", "10000003", ",", 
       "10000004"}], "}"}], ",", 
     RowBox[{
      RowBox[{"P", "[", 
       RowBox[{"10000003", ",", "10000004"}], "]"}], " ", 
      RowBox[{"Y", "[", 
       RowBox[{"10000000", ",", "10000001", ",", "10000002"}], "]"}]}]}], 
    "]"}], ",", 
   RowBox[{"Diagram", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "10000000", ",", "10000001", ",", "10000002", ",", "10000003", ",", 
       "10000004"}], "}"}], ",", 
     RowBox[{
      RowBox[{"P", "[", 
       RowBox[{"10000000", ",", "10000004"}], "]"}], " ", 
      RowBox[{"Y", "[", 
       RowBox[{"10000001", ",", "10000002", ",", "10000003"}], "]"}]}]}], 
    "]"}], ",", 
   RowBox[{"Diagram", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "10000000", ",", "10000001", ",", "10000002", ",", "10000003", ",", 
       "10000004"}], "}"}], ",", 
     RowBox[{
      RowBox[{"P", "[", 
       RowBox[{"10000000", ",", "10000001"}], "]"}], " ", 
      RowBox[{"Y", "[", 
       RowBox[{"10000002", ",", "10000003", ",", "10000004"}], "]"}]}]}], 
    "]"}], ",", 
   RowBox[{"Diagram", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "10000000", ",", "10000001", ",", "10000002", ",", "10000003", ",", 
       "10000004"}], "}"}], ",", 
     RowBox[{
      RowBox[{"P", "[", 
       RowBox[{"10000001", ",", "10000002"}], "]"}], " ", 
      RowBox[{"Y", "[", 
       RowBox[{"10000000", ",", "10000003", ",", "10000004"}], "]"}]}]}], 
    "]"}], ",", 
   RowBox[{"Diagram", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "10000000", ",", "10000001", ",", "10000002", ",", "10000003", ",", 
       "10000004"}], "}"}], ",", 
     RowBox[{
      RowBox[{"P", "[", 
       RowBox[{"10000002", ",", "10000003"}], "]"}], " ", 
      RowBox[{"Y", "[", 
       RowBox[{"10000000", ",", "10000001", ",", "10000004"}], "]"}]}]}], 
    "]"}], ",", 
   RowBox[{"Diagram", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "10000000", ",", "10000001", ",", "10000002", ",", "10000003", ",", 
       "10000004"}], "}"}], ",", 
     RowBox[{
      RowBox[{"Y", "[", 
       RowBox[{"10000000", ",", "10000001", ",", "10000005"}], "]"}], " ", 
      RowBox[{"Y", "[", 
       RowBox[{"10000002", ",", "10000006", ",", "10000005"}], "]"}], " ", 
      RowBox[{"Y", "[", 
       RowBox[{"10000003", ",", "10000004", ",", "10000006"}], "]"}]}]}], 
    "]"}], ",", 
   RowBox[{"Diagram", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "10000000", ",", "10000001", ",", "10000002", ",", "10000003", ",", 
       "10000004"}], "}"}], ",", 
     RowBox[{
      RowBox[{"Y", "[", 
       RowBox[{"10000000", ",", "10000005", ",", "10000006"}], "]"}], " ", 
      RowBox[{"Y", "[", 
       RowBox[{"10000001", ",", "10000002", ",", "10000005"}], "]"}], " ", 
      RowBox[{"Y", "[", 
       RowBox[{"10000003", ",", "10000004", ",", "10000006"}], "]"}]}]}], 
    "]"}], ",", 
   RowBox[{"Diagram", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "10000000", ",", "10000001", ",", "10000002", ",", "10000003", ",", 
       "10000004"}], "}"}], ",", 
     RowBox[{
      RowBox[{"Y", "[", 
       RowBox[{"10000000", ",", "10000001", ",", "10000005"}], "]"}], " ", 
      RowBox[{"Y", "[", 
       RowBox[{"10000002", ",", "10000003", ",", "10000006"}], "]"}], " ", 
      RowBox[{"Y", "[", 
       RowBox[{"10000004", ",", "10000005", ",", "10000006"}], "]"}]}]}], 
    "]"}], ",", 
   RowBox[{"Diagram", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "10000000", ",", "10000001", ",", "10000002", ",", "10000003", ",", 
       "10000004"}], "}"}], ",", 
     RowBox[{
      RowBox[{"Y", "[", 
       RowBox[{"10000000", ",", "10000005", ",", "10000004"}], "]"}], " ", 
      RowBox[{"Y", "[", 
       RowBox[{"10000001", ",", "10000002", ",", "10000006"}], "]"}], " ", 
      RowBox[{"Y", "[", 
       RowBox[{"10000003", ",", "10000005", ",", "10000006"}], "]"}]}]}], 
    "]"}], ",", 
   RowBox[{"Diagram", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "10000000", ",", "10000001", ",", "10000002", ",", "10000003", ",", 
       "10000004"}], "}"}], ",", 
     RowBox[{
      RowBox[{"Y", "[", 
       RowBox[{"10000000", ",", "10000005", ",", "10000004"}], "]"}], " ", 
      RowBox[{"Y", "[", 
       RowBox[{"10000001", ",", "10000006", ",", "10000005"}], "]"}], " ", 
      RowBox[{"Y", "[", 
       RowBox[{"10000002", ",", "10000003", ",", "10000006"}], "]"}]}]}], 
    "]"}], ",", 
   RowBox[{"Diagram", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "10000000", ",", "10000001", ",", "10000002", ",", "10000003", ",", 
       "10000004"}], "}"}], ",", 
     RowBox[{
      RowBox[{"Y", "[", 
       RowBox[{"10000000", ",", "10000005", ",", "10000006"}], "]"}], " ", 
      RowBox[{"Y", "[", 
       RowBox[{"10000001", ",", "10000007", ",", "10000005"}], "]"}], " ", 
      RowBox[{"Y", "[", 
       RowBox[{"10000002", ",", "10000008", ",", "10000007"}], "]"}], " ", 
      RowBox[{"Y", "[", 
       RowBox[{"10000003", ",", "10000009", ",", "10000008"}], "]"}], " ", 
      RowBox[{"Y", "[", 
       RowBox[{"10000004", ",", "10000006", ",", "10000009"}], "]"}]}]}], 
    "]"}]}], "}"}]], "Output",
 CellChangeTimes->{3.628289160462343*^9, 3.628289646649753*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"ns", "=", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"NullSpace", "[", "ip51", "]"}], "]"}]}], ")"}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.628237139530726*^9, 3.628237142129236*^9}, {
  3.628238809057928*^9, 3.628238843515346*^9}, {3.628238902446488*^9, 
  3.628238914533926*^9}, {3.628239255227241*^9, 3.628239336997065*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "1", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         SqrtBox["5"]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         SqrtBox["5"]}], ")"}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SqrtBox["5"]}], ")"}]}], 
      RowBox[{"-", "1"}], 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         SqrtBox["5"]}], ")"}]}], "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SqrtBox["5"]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         SqrtBox["5"]}], ")"}]}], 
      RowBox[{"-", "1"}], "1", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.628238057192132*^9, {3.628238805601287*^9, 3.6282388344425497`*^9}, {
   3.628238899349463*^9, 3.628238914834804*^9}, 3.62823897263166*^9, {
   3.628239250678327*^9, 3.628239290567298*^9}, {3.628239323863167*^9, 
   3.628239337483974*^9}, {3.628239661296577*^9, 3.6282396792620697`*^9}, 
   3.628243287740512*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"RootReduce", "[", 
  RowBox[{"Abs", "[", 
   RowBox[{
    RowBox[{"ns", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], "+", 
    RowBox[{
     RowBox[{"ns", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
     RowBox[{"Exp", "[", 
      RowBox[{"4", "\[Pi]", " ", 
       RowBox[{"\[ImaginaryI]", "/", "5"}]}], "]"}]}]}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.62823935643869*^9, 3.628239407359941*^9}, {
  3.6282395816797733`*^9, 3.628239581752058*^9}, {3.628239623029415*^9, 
  3.6282396248075247`*^9}, {3.628239665183384*^9, 3.628239670070116*^9}, {
  3.628243290278507*^9, 3.6282432937181053`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.6282393652186193`*^9, 3.6282394076598682`*^9}, 
   3.628239583128703*^9, 3.6282396253018847`*^9, {3.628239662603764*^9, 
   3.628239680176057*^9}, {3.628243290801455*^9, 3.6282432942238293`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"RootReduce", "[", 
  RowBox[{"Abs", "[", 
   RowBox[{
    RowBox[{"ns", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], "+", 
    RowBox[{
     RowBox[{"ns", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "4"}], "\[Pi]", " ", 
       RowBox[{"\[ImaginaryI]", "/", "5"}]}], "]"}]}]}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{3.62823963287267*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.628239634046947*^9, 3.628239681121159*^9}]
}, Open  ]]
},
WindowSize->{2099, 1114},
WindowMargins->{{4, Automatic}, {Automatic, 4}},
FrontEndVersion->"10.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (September 9, \
2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 252, 5, 28, "Input"],
Cell[CellGroupData[{
Cell[835, 29, 322, 9, 28, "Input"],
Cell[1160, 40, 22407, 744, 542, "Output"]
}, Open  ]],
Cell[23582, 787, 412, 10, 73, "Input"],
Cell[CellGroupData[{
Cell[24019, 801, 96, 1, 28, "Input"],
Cell[24118, 804, 22508, 746, 542, "Output"]
}, Open  ]],
Cell[46641, 1553, 494, 11, 28, "Input"],
Cell[CellGroupData[{
Cell[47160, 1568, 248, 5, 28, "Input"],
Cell[47411, 1575, 5416, 151, 165, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[52864, 1731, 403, 9, 28, "Input"],
Cell[53270, 1742, 1993, 60, 91, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[55300, 1807, 654, 14, 28, "Input"],
Cell[55957, 1823, 388, 7, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[56382, 1835, 454, 12, 28, "Input"],
Cell[56839, 1849, 234, 5, 28, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> code/BadPoints.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    330875,       5806]
NotebookOptionsPosition[    326523,       5659]
NotebookOutlinePosition[    326882,       5675]
CellTagsIndexPosition[    326839,       5672]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["The small bad point", "Section",
 CellChangeTimes->{{3.6266281026316023`*^9, 3.626628111405208*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"badPoint1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"d", "\[Rule]", 
      RowBox[{"AlgebraicNumber", "[", 
       RowBox[{
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
           "112771834894569682854113892526220836602998774824061548170851764162\
170815318195707940475278584367952950870309831595409574116872785417236753544041\
0968064", "-", 
            RowBox[{
            "42417281720228952744476359499774905931100640396852258347900746034\
630682316557195945397137996290088766780249386781304168718841468724705524919042\
0480", " ", "#1"}], "-", 
            RowBox[{
            "57617710649412303395319715682143238301234788920896999171562520839\
265904699984790153666871333130160295766690787582387540760996881444679184285696\
", " ", 
             SuperscriptBox["#1", "2"]}], "+", 
            RowBox[{
            "30155309571114757832603746486336037010821447638693528324875302058\
88241166211101482271094684272883791701631463127183947272603405677064355840", 
             " ", 
             SuperscriptBox["#1", "3"]}], "-", 
            RowBox[{
            "18116443622221165192345005870419842138510015560255433360149815437\
9943214348044105685735369346939042042409037773703912281101323236016128", " ", 
             
             SuperscriptBox["#1", "4"]}], "-", 
            RowBox[{
            "34543297855836052432493876544987452939147569583529946119811038185\
850671313816468077274818836694333246996149870622699249521230086144", " ", 
             SuperscriptBox["#1", "5"]}], "+", 
            RowBox[{
            "28727694066490095035071506982157104082289513314466672555906141209\
59606349178182571414428007233528914219271092910500600216551424", " ", 
             SuperscriptBox["#1", "6"]}], "+", 
            RowBox[{
            "83782640668715391929888140586547421062288552816466448441862975717\
636693717623426074735473015009348415894763816422041714688", " ", 
             SuperscriptBox["#1", "7"]}], "-", 
            RowBox[{
            "10909938642653339965147633820353985185448500955596970894143760181\
396845401152433882039851592634163022753737854123245568", " ", 
             SuperscriptBox["#1", "8"]}], "+", 
            RowBox[{
            "28667275166985994099691367098883537550214913076735262711054074930\
6867589086543791944931381368608061384269569720320", " ", 
             SuperscriptBox["#1", "9"]}], "+", 
            RowBox[{
            "10868491896322520530781889905444475255572474940038950146872825374\
551735848549278150157030394142021799585513472", " ", 
             SuperscriptBox["#1", "10"]}], "-", 
            RowBox[{
            "18156314842546025637790046580473152110453404414186382036627696844\
78418359302613503727333226874444247990272", " ", 
             SuperscriptBox["#1", "11"]}], "+", 
            RowBox[{
            "50981922711207002623558212905453945843028235372395372052775109713\
363676731535058004500089177265143808", " ", 
             SuperscriptBox["#1", "12"]}], "+", 
            RowBox[{
            "33634367886140473725986518275489413300065873549177243908608955282\
26435263283750924396308832321536", " ", 
             SuperscriptBox["#1", "13"]}], "-", 
            RowBox[{
            "20749336924628055566124451444197835567201930717853617254494577917\
9326916243532712141669335040", " ", 
             SuperscriptBox["#1", "14"]}], "-", 
            RowBox[{
            "10005320679988972873706405652787355171620691410600021742149017956\
23629589805779539918848", " ", 
             SuperscriptBox["#1", "15"]}], "+", 
            RowBox[{
            "33155884061875512363677073993934218069659599195186569534514624658\
3125638408200798208", " ", 
             SuperscriptBox["#1", "16"]}], "-", 
            RowBox[{
            "58550240637484401175642479789927656048109965643369073777779994299\
05091858268160", " ", 
             SuperscriptBox["#1", "17"]}], "-", 
            RowBox[{
            "23171742984863824864150530831414118578555333193573256176829104937\
6438145024", " ", 
             SuperscriptBox["#1", "18"]}], "+", 
            RowBox[{
            "99852815644038302210876901261251109759324789644636798015814871750\
86080", " ", 
             SuperscriptBox["#1", "19"]}], "-", 
            RowBox[{
            "14454868910997328334881655386196585192034556378219977083282025472\
", " ", 
             SuperscriptBox["#1", "20"]}], "-", 
            RowBox[{
            "6416494058694413122839766538721499923765516409276356672007680", 
             " ", 
             SuperscriptBox["#1", "21"]}], "+", 
            RowBox[{
            "128341460630144053694085929120190174624320152443315279360", " ", 
             
             SuperscriptBox["#1", "22"]}], "+", 
            RowBox[{
            "776520558390542774994492583897805525216351192898048", " ", 
             SuperscriptBox["#1", "23"]}], "-", 
            RowBox[{"66825293948801628662646763693207641763224385792", " ", 
             SuperscriptBox["#1", "24"]}], "+", 
            RowBox[{"915555641263792931191882734821995417942208", " ", 
             SuperscriptBox["#1", "25"]}], "+", 
            RowBox[{"2989319860715068518803497205821386336", " ", 
             SuperscriptBox["#1", "26"]}], "-", 
            RowBox[{"261620993904093487375228670421048", " ", 
             SuperscriptBox["#1", "27"]}], "+", 
            RowBox[{"3911603111326154412817539956", " ", 
             SuperscriptBox["#1", "28"]}], "-", 
            RowBox[{"30005175580331918052240", " ", 
             SuperscriptBox["#1", "29"]}], "+", 
            RowBox[{"119453124848413491", " ", 
             SuperscriptBox["#1", "30"]}], "-", 
            RowBox[{"151709875509", " ", 
             SuperscriptBox["#1", "31"]}], "-", 
            RowBox[{"417114", " ", 
             SuperscriptBox["#1", "32"]}], "+", 
            SuperscriptBox["#1", "33"]}], "&"}], ",", "1"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          FractionBox["1", "21026"], ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0"}], "}"}]}], "]"}]}], ",", 
     RowBox[{"t", "\[Rule]", 
      RowBox[{"AlgebraicNumber", "[", 
       RowBox[{
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
           "112771834894569682854113892526220836602998774824061548170851764162\
170815318195707940475278584367952950870309831595409574116872785417236753544041\
0968064", "-", 
            RowBox[{
            "42417281720228952744476359499774905931100640396852258347900746034\
630682316557195945397137996290088766780249386781304168718841468724705524919042\
0480", " ", "#1"}], "-", 
            RowBox[{
            "57617710649412303395319715682143238301234788920896999171562520839\
265904699984790153666871333130160295766690787582387540760996881444679184285696\
", " ", 
             SuperscriptBox["#1", "2"]}], "+", 
            RowBox[{
            "30155309571114757832603746486336037010821447638693528324875302058\
88241166211101482271094684272883791701631463127183947272603405677064355840", 
             " ", 
             SuperscriptBox["#1", "3"]}], "-", 
            RowBox[{
            "18116443622221165192345005870419842138510015560255433360149815437\
9943214348044105685735369346939042042409037773703912281101323236016128", " ", 
             
             SuperscriptBox["#1", "4"]}], "-", 
            RowBox[{
            "34543297855836052432493876544987452939147569583529946119811038185\
850671313816468077274818836694333246996149870622699249521230086144", " ", 
             SuperscriptBox["#1", "5"]}], "+", 
            RowBox[{
            "28727694066490095035071506982157104082289513314466672555906141209\
59606349178182571414428007233528914219271092910500600216551424", " ", 
             SuperscriptBox["#1", "6"]}], "+", 
            RowBox[{
            "83782640668715391929888140586547421062288552816466448441862975717\
636693717623426074735473015009348415894763816422041714688", " ", 
             SuperscriptBox["#1", "7"]}], "-", 
            RowBox[{
            "10909938642653339965147633820353985185448500955596970894143760181\
396845401152433882039851592634163022753737854123245568", " ", 
             SuperscriptBox["#1", "8"]}], "+", 
            RowBox[{
            "28667275166985994099691367098883537550214913076735262711054074930\
6867589086543791944931381368608061384269569720320", " ", 
             SuperscriptBox["#1", "9"]}], "+", 
            RowBox[{
            "10868491896322520530781889905444475255572474940038950146872825374\
551735848549278150157030394142021799585513472", " ", 
             SuperscriptBox["#1", "10"]}], "-", 
            RowBox[{
            "18156314842546025637790046580473152110453404414186382036627696844\
78418359302613503727333226874444247990272", " ", 
             SuperscriptBox["#1", "11"]}], "+", 
            RowBox[{
            "50981922711207002623558212905453945843028235372395372052775109713\
363676731535058004500089177265143808", " ", 
             SuperscriptBox["#1", "12"]}], "+", 
            RowBox[{
            "33634367886140473725986518275489413300065873549177243908608955282\
26435263283750924396308832321536", " ", 
             SuperscriptBox["#1", "13"]}], "-", 
            RowBox[{
            "20749336924628055566124451444197835567201930717853617254494577917\
9326916243532712141669335040", " ", 
             SuperscriptBox["#1", "14"]}], "-", 
            RowBox[{
            "10005320679988972873706405652787355171620691410600021742149017956\
23629589805779539918848", " ", 
             SuperscriptBox["#1", "15"]}], "+", 
            RowBox[{
            "33155884061875512363677073993934218069659599195186569534514624658\
3125638408200798208", " ", 
             SuperscriptBox["#1", "16"]}], "-", 
            RowBox[{
            "58550240637484401175642479789927656048109965643369073777779994299\
05091858268160", " ", 
             SuperscriptBox["#1", "17"]}], "-", 
            RowBox[{
            "23171742984863824864150530831414118578555333193573256176829104937\
6438145024", " ", 
             SuperscriptBox["#1", "18"]}], "+", 
            RowBox[{
            "99852815644038302210876901261251109759324789644636798015814871750\
86080", " ", 
             SuperscriptBox["#1", "19"]}], "-", 
            RowBox[{
            "14454868910997328334881655386196585192034556378219977083282025472\
", " ", 
             SuperscriptBox["#1", "20"]}], "-", 
            RowBox[{
            "6416494058694413122839766538721499923765516409276356672007680", 
             " ", 
             SuperscriptBox["#1", "21"]}], "+", 
            RowBox[{
            "128341460630144053694085929120190174624320152443315279360", " ", 
             
             SuperscriptBox["#1", "22"]}], "+", 
            RowBox[{
            "776520558390542774994492583897805525216351192898048", " ", 
             SuperscriptBox["#1", "23"]}], "-", 
            RowBox[{"66825293948801628662646763693207641763224385792", " ", 
             SuperscriptBox["#1", "24"]}], "+", 
            RowBox[{"915555641263792931191882734821995417942208", " ", 
             SuperscriptBox["#1", "25"]}], "+", 
            RowBox[{"2989319860715068518803497205821386336", " ", 
             SuperscriptBox["#1", "26"]}], "-", 
            RowBox[{"261620993904093487375228670421048", " ", 
             SuperscriptBox["#1", "27"]}], "+", 
            RowBox[{"3911603111326154412817539956", " ", 
             SuperscriptBox["#1", "28"]}], "-", 
            RowBox[{"30005175580331918052240", " ", 
             SuperscriptBox["#1", "29"]}], "+", 
            RowBox[{"119453124848413491", " ", 
             SuperscriptBox["#1", "30"]}], "-", 
            RowBox[{"151709875509", " ", 
             SuperscriptBox["#1", "31"]}], "-", 
            RowBox[{"417114", " ", 
             SuperscriptBox["#1", "32"]}], "+", 
            SuperscriptBox["#1", "33"]}], "&"}], ",", "1"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{
           "353507735550662502227167199042611372797183883731224893118839468053\
508257330032654593277418782331752947939584417404323226238479634071712840687274\
167456620486628984719086321478816200595203479907924786033325968888778145108141\
54652", "/", 
            "81624063501669872353247644426005614935830200106818161655774082920\
640088616793464715211288262810929740299968228428095923978960445213258910566107\
842864723064364871498310988374223161951239492183747957091891858637610388264042\
5"}]}], ",", 
          RowBox[{
          "1245844152395910377108524268906315352657642009297935462271445708920\
954284913273567635758187820343984575216068880614959012743747624857352826846221\
716580732018990901887273897165544401839461502746744325011582792879475448502031\
940527", "/", 
           "686491023674444294439753988680477623856306314978383466789722346995\
751401302679755640813018805545043487818852788371657959032648928421592741425193\
401629466860534315249394736622566481274704625062193818325647287885758409455903\
04200"}], ",", 
          RowBox[{
          "4139854965814454862363670509610699534448119471419039917639523618288\
621033912270150054452515319972255474776560461634408111636032303230640505090267\
092837899256677723844629110884628983638420215760311448059599934111162291947383\
825093", "/", 
           "288683205275577314697805347319914450384053931574709815454414041358\
653379275802890842074690668107801687497583974566049604932409527379848179624122\
329253223404191890248675474644521656705638788931153744482301197501719126344396\
3472218400"}], ",", 
          RowBox[{"-", 
           RowBox[{
           "717630297732821484603191990629731269008607500774058533458656792947\
222927421278152277754027838739381536072023343614750364178216039139186732523216\
169208080691839229974268357729393510720890525227352631394630098558690481238413\
9226403", "/", 
            "40465687160828590792240368218323474891834119768598990531630064224\
046973017686877218969749639917564255208828004328171726622058951484591252165178\
640632521835310257895791003532504749025951741173776257543232433191140975670115\
183977909385600"}]}], ",", 
          RowBox[{
          "1487281702310470398782609448664976725727873070114083603381889748543\
595822920433601766083157874524161173058262183244226261633571609450359004125610\
701588850884310721418972200211843610512288176617659064861298891722623456858162\
8840801", "/", 
           "102099784589229833999717517859016325969084504270547484990166447644\
977398560386113648726954711468804723602498114280496646874649381669801880163005\
531752728493108017902028196832933382362359357190378350932480616833231618532781\
0229983427289950720"}], ",", 
          RowBox[{
          "5020124239326077400448131591275724498893801139697703980128292146789\
213273986358548367307456768757857105655264780089027851205582870187339644075653\
548945281807923072613049576044322762630468110104409260516305061241362701144401\
7430991", "/", 
           "715583356924382163226020176834559089941990262264177139801079909394\
431594043559475192710983254447696039488708450287240832395459299663084777435784\
770210956432029728136014955536419099183655948094965068902112483178509337090084\
59652105140661679462400"}], ",", 
          RowBox[{"-", 
           RowBox[{
           "507081547529001809547045184669767922412346365558969158433604699392\
404189492113401066469560447708053489174808748978068718684330587503373340818036\
348701497673321704655713783659184313675226058855774859408860269026409022840030\
49792349", "/", 
            "36110053590460942473576720571496254620288689410479812499498014819\
825564871263715660964658721379241416623095001301774861780672625363318449272875\
545388293367855656953090841092260995150645319915147365292965960971147209571974\
6849434839045012593370341376"}]}], ",", 
          RowBox[{
          "1776604035398428182110914797298835291725422150608471906728476061876\
335163074700777360207502146797830164399758679056289466718680043200866726669362\
842813362514200716010522816632061202809515502186590900206603406711195012591628\
99191761", "/", 
           "632708322327526480374520105613566874705158319620623781345371049668\
043605819325737906202428563099941688264329581142598536500352184074278095342901\
014445213627110869246406687338233070031223747113240418874918579482784357050283\
10468474381336956568373314764800"}], ",", 
          RowBox[{
          "4765148518126237599009129897243692267377357610591334503699481725094\
111670464123402082941392423354915207530454650693177206571408282539407202796328\
019690270468810455542786497081834228027103615085302945487887371551379950319051\
09204733", "/", 
           "159639902223102861316255916887570285290607905940118827518813260283\
843418271485715582589747155612872487249349525277251321941476860268149254792158\
040756700740683597641299364095684262365718126081635916567168456626460286696071\
0307092170810389018567940779493621760"}], ",", 
          RowBox[{"-", 
           RowBox[{
           "799434737569279063316353499912883852523638668550569671685468539306\
189396447530577025690536345283303531754694971364227537855146960336271244874576\
740225926560189230565393163199012281879406227079485437284119984823618898762026\
722169903", "/", 
            "33565885841429607620355969084780528185203218302969384674105676107\
280917125762586558395320236939162569169048231184794862951414924639981062312599\
149649503897736133240059604294758573005015893189924767817412839690279539880715\
894916919983459239504409522829632891125760"}]}], ",", 
          RowBox[{
          "1066665336308573851480941515849507867279019001525580158149474022617\
317209091180691811216964919964040187940818267578526560719115072650895970698201\
007889221359743077189868762216289286889415768226250831203006522472702087995442\
772392877", "/", 
           "176439078925474732456401151494148846405520717009558570539436486457\
922140871571036244205000825470708044837102027222874197104112551370060454046177\
430132617238449984376373309975398439000866042552839542032230591831954401382983\
1016307898930534924549286567539652922025574400"}], ",", 
          RowBox[{
          "6497472176096363320602092337180478315536107706371639830748357890888\
579939813435574061219260964301024371705588765218970600962934582996512840171407\
070302574981503259037960508519429053322916749252414283798309803956173109433594\
41438647", "/", 
           "148392322939481268985131624452638945780899143833719140166487662570\
570837358626104322826173894253884294029796288975526114732442820204275644270997\
065838736402225974859905008621709103137288376428640168430787216954346929739144\
10779555953165370929429319747635496935403890933760"}], ",", 
          RowBox[{"-", 
           RowBox[{
           "153469128033723129857523924491186911010619807313045868822226003847\
832876434975328014797390175709585506011232579149893959008997048033400305490177\
713079253630208176363180895060396913209902782378071055203183593860481372900807\
056477621", "/", 
            "40001243360583758483094583791553672743451094849330495399238071707\
805415721826570121689014516674130399567570471435889898568773624841219226877461\
337260580405041068556466188606154559007238787215238310018278615688232032624298\
000134736342468601174638573976126148533820796252979200"}]}], ",", 
          RowBox[{
          "5814589996212724091062511196315452230840908889087678962039059340182\
946553699201149208616532466926879313570349067933579384074078078051792424297059\
347139213315558161694889464627735508477422557147574247985639070441649833588188\
27852829", "/", 
           "164007897865428650643781610166235467005241530458894484271554040667\
021750838589465358833477749380101827355008662820149096424871676002737715543472\
905061987901296733956310325918436122748809534297582137756643603824849510001905\
50141242843566523761810037800229553781906263209295242854400"}], ",", 
          RowBox[{
          "4446523084083672847485690363956779950899515854687394995772242956241\
668396636759988506696849401086687810635924741940079705591268738285850252462417\
613535124493248636371238676724007457186882886518646621993945226771848268724470\
171688673", "/", 
           "689686012103700561687230427071053385850441683885743085258739051812\
959866626436419726966540631693204204393282428891290980285870371926712641403412\
260366671522533025633076182552207583383293853628192405694237682804257159460013\
014539544057659457231635709575253195636722180477283552513228800"}], ",", 
          RowBox[{"-", 
           RowBox[{
           "115143589082892616717831031724146708681380188016274358629298899686\
026686394249989839804666525412041092243074822277999875351420795995155567838518\
475094598250130151727954017954181319751382970348880710459285803102840391833658\
0470836011", "/", 
            "48337793634974693366785689865319894969637956151272113702167491011\
397647185624840537263994944406604372005243854499560947171635701467103533327160\
487288232118109264656536866047809055494057121887954578407090138395474370116020\
77881236151118782582584124143176424563819240188905121325047716249600"}]}], 
          ",", 
          RowBox[{"-", 
           RowBox[{
           "212766400164568825298176037422482904839841840439153612809043303550\
627848443070490733893159087434551299315491357044182142646697521884410290833802\
600131574368234264218236484364640260107489862047494732696183487649060309132812\
66550907", "/", 
            "84695870747414825227502992925684675969300638836387288558481138833\
803910810412324761376063141757771960481854773725647372935901021587276574311406\
367143530709613783222362012126769433401503753734677747132289770825270342171621\
07460905942785293548451149519535625239905278684326590081704440155340800"}]}], 
          ",", 
          RowBox[{
          "6664101669101875944309018031607884123675371269037150370720870365956\
411231338921949535086181893225199690841829040411175814689743103459337936279308\
985765392094577116386318502151149634772836218623777472049631727664575323600429\
6892729", "/", 
           "200341730062703712963766267041237674654682963619561402038445247825\
950615728719573298677974157092377739622791328139989437126903673988083690790558\
406000486128788183178755662534963587003752016677850110010396531154365099131306\
780407134397129029918450603522475563331029438318732243440157253544470118400"}]\
, ",", 
          RowBox[{"-", 
           RowBox[{
           "289743319971782785493687881489500988118659558643862889343812572992\
271003000865875187826527713454457881095051122358058979083031904278267169848080\
668786472997793167848811754028137201148218663766151857658539707969209546122158\
59313245", "/", 
            "53918530768619625840334713994356010845303859111230694902532477194\
092001872794339176678439483225911479722352773958034149184387541110700130336797\
197370447633201924345811411973889848068363390754156498087406047539861511351486\
161469957220275647783236382587693711290857279617147701127331154086733167481323\
52"}]}], ",", 
          RowBox[{"-", 
           RowBox[{
           "962974196489666505014521590734345040135291894342029933327075932870\
890523319764470435003526310128318860241231805983691333890285783643744663334386\
544011636221003170160604203111764644716924153975490007205164017195342290229942\
4871847", "/", 
            "62982834885610902939937649802518304668519941204040921723369325860\
165468409854098640491159365239334154035677190291201445597274024410754496692305\
437328390663094647849723930453500441415856036333160807154766641976284896537574\
890614851139639765016129343349380442977864731179452642439070269212647309970128\
240640"}]}], ",", 
          RowBox[{
          "2120080268493047891623705397565504828736564549944267945112998239486\
552960368367754187168523675500993810684656441233069624229706424554701379345118\
539678241111708495942365860264011734246477220268277838709335607777962137565536\
65719693", "/", 
           "297962344418592340173404030568243721641067563845136994535001775245\
563806226758262553367601283042503982619683435689130358903863818383617910676793\
178185016968501314779866456385942563272202529486733804528127768193507402784786\
171265268513964782326555503984416468661831363500313533482875583104652526372181\
18723174400"}], ",", 
          RowBox[{"-", 
           RowBox[{
           "567494658089160295742701209397897997103001995039736027690119659070\
958006236207478981844576411438011193865358784133891151303713397563080517849983\
565772572061501134478053919495048027694262213833687527142790805811451384674721\
5103473", "/", 
            "96383942365312654530553740718890653711155178421659237647583805020\
203455226520295822263187455034641365208637906443071614250963702235906925998311\
590223356411995517608638032491858897467097390538277922677052530062102871553121\
754415746704224977126125477335020625693594865368578343923245261697821907992330\
486811302297600"}]}], ",", 
          RowBox[{"-", 
           RowBox[{
           "632922390917203342969190919148477493378667771366315315878784982066\
990785864175577987561706407486521684137221945698758501036090097684512197533565\
100395223094261621489764946649863919232260728716208168691852959535251729546821\
27357119", "/", 
            "26345394038249830364072498380620133504099734159419492700115262096\
612372044706604619465775132584258801483398668071336308896129916441758327338526\
493448471794942030792109902525259727315861466534951810828700184462115074704587\
194108491372639446797700885723799867785835833310116467371292013341959244686807\
630604027747421388800"}]}], ",", 
          RowBox[{
          "4057990000640964609547816165904301622885605895112566013423546330525\
355516740417574080772971390954933575197235605572768393061651023615395999750842\
616036163268411996898270767839615432756824824167195456201581277418554716543816\
9826497", "/", 
           "553938255048240933234988350950918927057201010435954253512623500843\
371734612001068728887387937716625559989940394867917230850027623104410590619858\
051247567960451139434902810496111026543303195363896774484250078500431560738650\
343325139601117008368458823228616020064984231178508842948785872528035078784817\
241080287417282120908800"}], ",", 
          RowBox[{"-", 
           RowBox[{
           "671917958208474456507665805921795253951849770753654292673639098326\
304742336368204274886532276915830251069617850955788371763892135683859890868009\
586888507440305832569197578442265376623011731972647436706027842591840393072931\
0280707", "/", 
            "11647105750644313862198865067094021360304708445426374134356421728\
732734091951934471093586218778429769024348486742492827695852680803393337078373\
135385531363936445657758266493491230444099492985721293580305842150550073996090\
862118754385253086217955215217204880437886358444759326931841171755774465566529\
567310954123235773874228428800"}]}], ",", 
          RowBox[{"-", 
           RowBox[{
           "254870324952131389007814583926100849512051939093415012129280011528\
674921821389140515721706610162531936092595668797591163763862056926202915109667\
897386454239681098618203362571873110597069104828023275926535060682908019400441\
9322761", "/", 
            "24489204551304734326659333690071889312176679977353494254897812326\
833446701738137418921374383603526432350595128224765419513299846657214830540987\
354461618245812770640002531129214661131763593951777591881951063705746585584180\
646690892970433139081872635515694981608699857265950960806889247733691391300185\
0682280121395155381479526943948800"}]}], ",", 
          RowBox[{
          "1708171982713682133420259323131261115388410859469514519713226918561\
242178298283459706420598101920559279865251842335459865439276300899395928868868\
000801142528703140986152754820629930154572483847852701814944668621763591665713\
161921", "/", 
           "514910014895733343952339150167451544677826873203834570203481401984\
000050350746077370240817789647746766603613166053917710686642575814599026954800\
114909985236459315476693219522867464956461326430075646909903065477027708492982\
277322715596327182335454034353002683304523198873884901925653322848595193477691\
2445621832454537050988533523467468800"}], ",", 
          RowBox[{"-", 
           RowBox[{
           "906543163090323911490914240144326108352981910221675718580940942618\
869512557045380843677895032817274311773668791602535066041016746071785282269062\
952490712126169277310545111909859196054586155288643424000311199600824635998124\
5347", "/", 
            "21652995946395378579883765942841672356791975671967651346196799916\
231170117349574045573366869690267047029215140858899347569794693598155518281503\
254432194699163587134425903267375622636349111699037541103855243709439969197546\
890725974836256750671570513052612468838321809559044607895777573532429125076123\
87221632892983781920681698117288539979776"}]}], ",", 
          RowBox[{
          "6696372579562219484355191745398933156028010204122228876270958566605\
814692062927155092765032858049238825991386427143290876593978036350754481223883\
121851610859426648239913281219491978383876882130005579125694746748779604608786\
1767", "/", 
           "227637946384454615010318031357094501486954040239395918602566957519\
338291443696071941112805901053777465418138775849608841001251613797408963693443\
713845662872306791544219521049919920775938211291981669624830177117342396173810\
462202173453567219810220803722114884897277183894235962808309630546427391925290\
2686102660393849933212669230705442080738508800"}], ",", 
          RowBox[{"-", 
           RowBox[{
           "525858957467643488163618661763649707070480443462196110918797385499\
633182629751161768707328151723380836828122500838204567979277561707422335304145\
246619397965637653277466760724034743150929480757809290394414382296989438718627\
2853", "/", 
            "47863154606795427352069469273142689882646956500735385845375728488\
016069158951536086338378568755567249878817859010138754908923164317043208706183\
475273189075531225990087596495956162542348768306252065855316793040692412219505\
387782628990347043637297026190611875698501500685602053540075182918691823426211\
531877994537441088695729583244812625189607886028800"}]}], ",", 
          RowBox[{
          "6370355477925748778462017397489163198993595481824447476047652076357\
903569005909344154489884224714608487568391990602810572551014141957795641809441\
059619816117687177059809664023701685788484267425628930459635242654639935502917\
7", "/", "50318534438124032775230633046854909873626745369223111139243503359451\
293506805749887567537389332727849797601215177358873035750922646507525312810687\
554703675105977883379090196198713680771260120362796833694544523679932966366014\
175877857551846975890363634190264921834627670773438886681039802420713967976183\
4633356572118165458205108652715128618347705820774400"}], ",", 
          RowBox[{
          "6516579460104487026520516954715935366842619948719185007553274738352\
730119062951715402599437067635990991022410966784622080966935652955564093005858\
2327936007540227647426147153314614326302142308404670589032895790073600731137",
            "/", "165312110171249361426874889131745521094199366895825802314645\
922130597327699077765177499225179392177464038181742237366822570265453057104254\
254243361957062417621607964988867260199086539358830514179400972697108305452229\
773564345947188723888302267979810276950704726014825219637863442399303575890301\
857916755234389926333696045690947102062317098896544727931289600"}], ",", 
          RowBox[{"-", 
           RowBox[{
           "473480560564214872892386906028772990765131998220170021887873116893\
196665979337799909952920624726798932228589459906854425485319093109957701675191\
5075646861903318517979748187127135619447831818074493680559927712577961893", 
            "/", "528998752547997956565999645221585667501437974066642567406866\
950817911448637048848567997520574054967884922181575159573832224849449782733613\
613578758262599736389145487964375232637076925948257645374083112630746577447135\
275405907031003916442567257535392886242255123247440702841163015677771442848965\
9453336167500477642678273462110307265994147164689431293801267200"}]}]}], 
         "}"}]}], "]"}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.626628149553445*^9, 3.626628156650854*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "double", " ", "checking", " ", "this", " ", "point", " ", "is", " ", "not",
    " ", "on", " ", "the", " ", "ABA", " ", "or", " ", "G2", " ", "curves"}], 
  " ", "*)"}]], "Input",
 CellChangeTimes->{{3.626640508255795*^9, 3.6266405197028637`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"-", "1"}], "-", "t", "+", 
    SuperscriptBox["t", "2"]}], "/.", "badPoint1"}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.626636933759671*^9, 3.6266369523685627`*^9}}],

Cell[BoxData[
 RowBox[{"-", "0.39088948039137317`"}]], "Output",
 CellChangeTimes->{{3.626636938817396*^9, 3.6266369527681*^9}, 
   3.628285316146418*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"-", "2"}], "+", "d", "+", 
    RowBox[{"4", " ", "d", " ", "t"}], "+", 
    RowBox[{"7", " ", 
     SuperscriptBox["t", "2"]}], "+", 
    RowBox[{"6", " ", "d", " ", 
     SuperscriptBox["t", "2"]}], "+", 
    SuperscriptBox["t", "3"], "-", 
    RowBox[{"d", " ", 
     SuperscriptBox["t", "3"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["t", "4"]}], "-", 
    RowBox[{"4", " ", "d", " ", 
     SuperscriptBox["t", "4"]}], "+", 
    SuperscriptBox["t", "5"], "+", 
    RowBox[{"2", " ", "d", " ", 
     SuperscriptBox["t", "5"]}], "+", 
    RowBox[{
     SuperscriptBox["d", "2"], " ", 
     SuperscriptBox["t", "5"]}]}], "/.", "badPoint1"}], "//", "N"}]], "Input",\

 CellChangeTimes->{{3.6266368873716583`*^9, 3.626636893894411*^9}, {
  3.626636955097426*^9, 3.626636955424939*^9}}],

Cell[BoxData[
 RowBox[{"-", "17.806849365384924`"}]], "Output",
 CellChangeTimes->{3.626636895836598*^9, 3.626636957595985*^9, 
  3.628285317509448*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Sa", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"RootReduce", "[", 
     RowBox[{"d", "/.", "badPoint1"}], "]"}], "\[LeftDoubleBracket]", "1", 
    "\[RightDoubleBracket]"}], "[", "d", "]"}]}]], "Input",
 CellChangeTimes->{{3.6266281582527723`*^9, 3.62662816767232*^9}, {
  3.626628367872751*^9, 3.626628405499001*^9}}],

Cell[BoxData[
 RowBox[{"2118592915456", "-", 
  RowBox[{"16755074473920", " ", "d"}], "-", 
  RowBox[{"47853773234784", " ", 
   SuperscriptBox["d", "2"]}], "+", 
  RowBox[{"52659973997360", " ", 
   SuperscriptBox["d", "3"]}], "-", 
  RowBox[{"66519113995112", " ", 
   SuperscriptBox["d", "4"]}], "-", 
  RowBox[{"266682161581276", " ", 
   SuperscriptBox["d", "5"]}], "+", 
  RowBox[{"466323816253546", " ", 
   SuperscriptBox["d", "6"]}], "+", 
  RowBox[{"285954894026252", " ", 
   SuperscriptBox["d", "7"]}], "-", 
  RowBox[{"782929140234197", " ", 
   SuperscriptBox["d", "8"]}], "+", 
  RowBox[{"432556880580280", " ", 
   SuperscriptBox["d", "9"]}], "+", 
  RowBox[{"344812304852613", " ", 
   SuperscriptBox["d", "10"]}], "-", 
  RowBox[{"1211149724671263", " ", 
   SuperscriptBox["d", "11"]}], "+", 
  RowBox[{"715060848687982", " ", 
   SuperscriptBox["d", "12"]}], "+", 
  RowBox[{"991897327089869", " ", 
   SuperscriptBox["d", "13"]}], "-", 
  RowBox[{"1286602327403785", " ", 
   SuperscriptBox["d", "14"]}], "-", 
  RowBox[{"130445103818542", " ", 
   SuperscriptBox["d", "15"]}], "+", 
  RowBox[{"908895686718657", " ", 
   SuperscriptBox["d", "16"]}], "-", 
  RowBox[{"337472799732640", " ", 
   SuperscriptBox["d", "17"]}], "-", 
  RowBox[{"280818330450621", " ", 
   SuperscriptBox["d", "18"]}], "+", 
  RowBox[{"254439026874070", " ", 
   SuperscriptBox["d", "19"]}], "-", 
  RowBox[{"7744515046363", " ", 
   SuperscriptBox["d", "20"]}], "-", 
  RowBox[{"72282726697095", " ", 
   SuperscriptBox["d", "21"]}], "+", 
  RowBox[{"30399074951190", " ", 
   SuperscriptBox["d", "22"]}], "+", 
  RowBox[{"3867256773492", " ", 
   SuperscriptBox["d", "23"]}], "-", 
  RowBox[{"6997575428068", " ", 
   SuperscriptBox["d", "24"]}], "+", 
  RowBox[{"2015803122982", " ", 
   SuperscriptBox["d", "25"]}], "+", 
  RowBox[{"138386083494", " ", 
   SuperscriptBox["d", "26"]}], "-", 
  RowBox[{"254653284567", " ", 
   SuperscriptBox["d", "27"]}], "+", 
  RowBox[{"80054939549", " ", 
   SuperscriptBox["d", "28"]}], "-", 
  RowBox[{"12911781960", " ", 
   SuperscriptBox["d", "29"]}], "+", 
  RowBox[{"1080797139", " ", 
   SuperscriptBox["d", "30"]}], "-", 
  RowBox[{"28861386", " ", 
   SuperscriptBox["d", "31"]}], "-", 
  RowBox[{"1668456", " ", 
   SuperscriptBox["d", "32"]}], "+", 
  RowBox[{"84104", " ", 
   SuperscriptBox["d", "33"]}]}]], "Output",
 CellChangeTimes->{3.6266281681127577`*^9, 3.626628371014968*^9, 
  3.62662840638337*^9, 3.62828531769213*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ta", "=", 
  RowBox[{"AlgebraicNumberPolynomial", "[", 
   RowBox[{
    RowBox[{"t", "/.", "badPoint1"}], ",", 
    FractionBox["d", "21026"]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.626628223373233*^9, 3.6266282355500317`*^9}, {
  3.626628333841154*^9, 3.626628356823628*^9}, {3.626628413095052*^9, 
  3.62662841380339*^9}, {3.6266284712373037`*^9, 3.626628472084059*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{"(", 
    RowBox[{
    "3535077355506625022271671990426113727971838837312248931188394680535082573\
300326545932774187823317529479395844174043232262384796340717128406872741674566\
2048662898471908632147881620059520347990792478603332596888877814510814154652",
      "/", "816240635016698723532476444260056149358302001068181616557740829206\
400886167934647152112882628109297402999682284280959239789604452132589105661078\
428647230643648714983109883742231619512394921837479570918918586376103882640425\
"}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "1245844152395910377108524268906315352657642009297935462271445708920954284\
913273567635758187820343984575216068880614959012743747624857352826846221716580\
732018990901887273897165544401839461502746744325011582792879475448502031940527\
", " ", "d"}], ")"}], "/", 
   "14434160263778865734890267365995722519202696578735490772720702067932668963\
790144542103734533405390084374879198728302480246620476368992408981206116462661\
170209594512433773732226082835281939446557687224115059875085956317219817361092\
00"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "4139854965814454862363670509610699534448119471419039917639523618288621033\
912270150054452515319972255474776560461634408111636032303230640505090267092837\
899256677723844629110884628983638420215760311448059599934111162291947383825093\
", " ", 
     SuperscriptBox["d", "2"]}], ")"}], "/", 
   "12762473073653729249964689732377040746135563033818435623770805955622174820\
048264206090869338933600590450312264285062080859331172708725235020375691469091\
061638502237753524604116672795294919648797293866560077104153952316597627874792\
84112438400"}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "7176302977328214846031919906297312690086075007740585334586567929472229274\
212781522777540278387393815360720233436147503641782160391391867325232161692080\
806918392299742683577293935107208905252273526313946300985586904812384139226403\
", " ", 
     SuperscriptBox["d", "3"]}], ")"}], "/", 
   "37614639156730148409975750595308598562800718135916471353643765437318296740\
899703813504852834770043142315723959689348814354867318086790051325912026446138\
924849642659469626137771869948588874911611838846839542678278343304140296816129\
0671888118094105600"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "1487281702310470398782609448664976725727873070114083603381889748543595822\
920433601766083157874524161173058262183244226261633571609450359004125610701588\
850884310721418972200211843610512288176617659064861298891722623456858162884080\
1", " ", 
     SuperscriptBox["d", "4"]}], ")"}], "/", 
   "19954987777887857664531989610946285661325988242514853439851657535480427283\
935714447823718394451609060906168690659656415242684607533518656849019755094587\
592585449705162420511960532795714765760204489570896057078307535837008878838652\
1351298627320992597436702720"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "5020124239326077400448131591275724498893801139697703980128292146789213273\
986358548367307456768757857105655264780089027851205582870187339644075653548945\
281807923072613049576044322762630468110104409260516305061241362701144401743099\
1", " ", 
     SuperscriptBox["d", "5"]}], ")"}], "/", 
   "29406513154245788742733525249024807734253452834926428423239414409653690145\
261839374034166804245118007472850337870479032850685425228343409007696238355436\
206408330729395551662566406500144340425473257005371765305325733563830516938464\
9821755820758214427923275487004262400"}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "5070815475290018095470451846697679224123463655589691584336046993924041894\
921134010664695604477080534891748087489780687186843305875033733408180363487014\
976733217046557137836591843136752260588557748594088602690264090228400304979234\
9", " ", 
     SuperscriptBox["d", "6"]}], ")"}], "/", 
   "31200969821255331616813775357411864739891853982477786411405695932088224263\
024724694917431323005821711662704967719994120883643427376150996964419843063252\
715932033474043627112800556025646254027885881814257320236820985446952440105094\
347125508916218087701378395856380221077323776"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "1776604035398428182110914797298835291725422150608471906728476061876335163\
074700777360207502146797830164399758679056289466718680043200866726669362842813\
362514200716010522816632061202809515502186590900206603406711195012591628991917\
61", " ", 
     SuperscriptBox["d", "7"]}], ")"}], "/", 
   "11494766868395009361453840451184223097507361398095718087645650863549331110\
440606995449442343861553403406554707148188183004764506198778544023390204339444\
525375550427217936375870126389721564227136540094903961380070952657666883575659\
0676276576205272618262542199272787030079547258752204800"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "4765148518126237599009129897243692267377357610591334503699481725094111670\
464123402082941392423354915207530454650693177206571408282539407202796328019690\
270468810455542786497081834228027103615085302945487887371551379950319051092047\
33", " ", 
     SuperscriptBox["d", "8"]}], ")"}], "/", 
   "60981026938138674163802154906492966697896459962198847762106419960338815783\
496873828190765462065595811546935437082466108513848735542839133504212584343342\
110921923920100648731273992049082702688967977935248634994194646363567173718522\
788054113548848276540656501727318006527151448588271969118453760"}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "7994347375692790633163534999128838525236386685505696716854685393061893964\
475305770256905363452833035317546949713642275378551469603362712448745767402259\
265601892305653931631990122818794062270794854372841199848236188987620267221699\
03", " ", 
     SuperscriptBox["d", "9"]}], ")"}], "/", 
   "26959265384309812920167356997178005422651929555615347451266238597046000936\
397169588339219741612955739861176386979017074592193770555350065168398598685223\
816600962172905705986944924034181695377078249043703023769930755675743080734978\
610137823891618191293846855645428639808573850563665577043366583740661760"}], 
  "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "1066665336308573851480941515849507867279019001525580158149474022617317209\
091180691811216964919964040187940818267578526560719115072650895970698201007889\
221359743077189868762216289286889415768226250831203006522472702087995442772392\
877", " ", 
     SuperscriptBox["d", "10"]}], ")"}], "/", 
   "29796234441859234017340403056824372164106756384513699453500177524556380622\
675826255336760128304250398261968343568913035890386381838361791067679317818501\
696850131477986645638594256327220252948673380452812776819350740278478617126526\
851396478232655550398441646866183136350031353348287558310465252637218118723174\
400"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "6497472176096363320602092337180478315536107706371639830748357890888579939\
813435574061219260964301024371705588765218970600962934582996512840171407070302\
574981503259037960508519429053322916749252414283798309803956173109433594414386\
47", " ", 
     SuperscriptBox["d", "11"]}], ")"}], "/", 
   "52690788076499660728144996761240267008199468318838985400230524193224744089\
413209238931550265168517602966797336142672617792259832883516654677052986896943\
589884061584219805050519454631722933069903621657400368924230149409174388216982\
745278893595401771447599735571671666620232934742584026683918489373615261208055\
49484277760"}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "1534691280337231298575239244911869110106198073130458688222260038478328764\
349753280147973901757095855060112325791498939590089970480334003054901777130792\
536302081763631808950603969132099027823780710552031835938604813729008070564776\
21", " ", 
     SuperscriptBox["d", "12"]}], ")"}], "/", 
   "29864373719600804774868884787420567590524893449811215729119030073673677158\
851114028445092868662640433395765350621776481271417130265111120713777270219311\
189580629891687862803823667805383315348003316872579082437307882041258620817318\
936546374917833885172320206250990662678870069056003004501985809144947608489625\
9570148048057139200"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "5814589996212724091062511196315452230840908889087678962039059340182946553\
699201149208616532466926879313570349067933579384074078078051792424297059347139\
213315558161694889464627735508477422557147574247985639070441649833588188278528\
29", " ", 
     SuperscriptBox["d", "13"]}], ")"}], "/", 
   "25745500744786667197616957508372577233891343660191728510174070099200002517\
537303868512040889482387338330180658302695885534332128790729951347740005745499\
261822965773834660976143373247823066321503782345495153273851385424649113866135\
779816359116772701717650134165226159943694245096282666142429759673884562228109\
16227268525494266761733734400"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "4446523084083672847485690363956779950899515854687394995772242956241668396\
636759988506696849401086687810635924741940079705591268738285850252462417613535\
124493248636371238676724007457186882886518646621993945226771848268724470171688\
673", " ", 
     SuperscriptBox["d", "14"]}], ")"}], "/", 
   "22763794638445461501031803135709450148695404023939591860256695751933829144\
369607194111280590105377746541813877584960884100125161379740896369344371384566\
287230679154421952104991992077593821129198166962483017711734239617381046220217\
345356721981022080372211488489727718389423596280830963054642739192529026861026\
60393849933212669230705442080738508800"}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "1151435890828926167178310317241467086813801880162743586292988996860266863\
942499898398046665254120410922430748222779998753514207959951555678385184750945\
982501301517279540179541813197513829703488807104592858031028403918336580470836\
011", " ", 
     SuperscriptBox["d", "15"]}], ")"}], "/", 
   "33545689625416021850153755364569939915751163579482074092829002239634195671\
203833258378358259555151899865067476784905915357167281764338350208540458369802\
450070651922252726797465809120514173413575197889129696349119955310910676117251\
905034564650593575756126843281223085113848959257787359868280475978650788975557\
1048078776972136739101810085745565137213849600"}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "2127664001645688252981760374224829048398418404391536128090433035506278484\
430704907338931590874345512993154913570441821426466975218844102908338026001315\
743682342642182364843646402601074898620474947326961834876490603091328126655090\
7", " ", 
     SuperscriptBox["d", "16"]}], ")"}], "/", 
   "12358586412304672260840787267143400272094705380805807358107538342108229021\
158432322211906519544533060831526433110339110440399649479035285510932341079143\
802285909081144376615157141310494431183612928301695748975041559407000760668037\
653719023799063265745362366284690445209131042548408489802619269286629538473096\
115879439264201592368952754770920528886931496160460800"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "6664101669101875944309018031607884123675371269037150370720870365956411231\
338921949535086181893225199690841829040411175814689743103459337936279308985765\
392094577116386318502151149634772836218623777472049631727664575323600429689272\
9", " ", 
     SuperscriptBox["d", "17"]}], ")"}], "/", 
   "61465956059171383729853328594879217897831609806360432126970334116146342557\
828909609530004913232000372876653442257954231773127969911048046786961191629513\
377590665206227959251649731077749587106939476737294101274754277356356818449893\
532515801563650111274996809880523488484031375142577398977034976391019966447430\
17858640822401647095582940508529026548828702387044570523238400"}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "2897433199717827854936878814895009881186595586438628893438125729922710030\
008658751878265277134544578810950511223580589790830319042782671698480806687864\
729977931678488117540281372011482186637661518576585397079692095461221585931324\
5", " ", 
     SuperscriptBox["d", "18"]}], ")"}], "/", 
   "34782270716284788960964760481302365871666522850152608332196719080987176177\
924182271282220767211370052707888048911910999820936152458781072599834720148019\
673186375185461005275623407394358629148162523444262525736411046040215029093580\
292742404768715599387214222811576152710093585798069662529122630730627634350303\
51484726157949932686456179135186429658427808900987036049778156085706752"}], 
  "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "9629741964896665050145215907343450401352918943420299333270759328708905233\
197644704350035263101283188602412318059836913338902857836437446633343865440116\
362210031701606042031117646447169241539754900072051640171953422902299424871847\
", " ", 
     SuperscriptBox["d", "19"]}], ")"}], "/", 
   "85427706323993217388045391682655616074089587035772853477559691649632674656\
566410363460638501106931356821618188066031234359295469253591689354506714377495\
185664500291558067310835943017834409243348724846593093607382388777099254596659\
811329739460425780089097199711277472941055141977245626343981954177016700163751\
123839064460849134187515621700551913698895332769665433808605235015321296830464\
0"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "2120080268493047891623705397565504828736564549944267945112998239486552960\
368367754187168523675500993810684656441233069624229706424554701379345118539678\
241111708495942365860264011734246477220268277838709335607777962137565536657196\
93", " ", 
     SuperscriptBox["d", "20"]}], ")"}], "/", 
   "84975667409961640082094114641520069217401479541854389174613107570022168000\
907356990917004165151732552792555088677861779469339178823241163255712818543007\
671816955487219793920380068152910341841360139179390568031013890621915398210045\
932467944181995465742697123750046442129814480455631012634340926890110054012185\
338206043651874904671794200726151498959147815793116737328581110394947659510032\
83318374400"}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "5674946580891602957427012093978979971030019950397360276901196590709580062\
362074789818445764114380111938653587841338911513037133975630805178499835657725\
720615011344780539194950480276942622138336875271427908058114513846747215103473\
", " ", 
     SuperscriptBox["d", "21"]}], ")"}], "/", 
   "57795569538701431571141302808800597089271147472334862942384830754318396355\
142621354156624715807808292769803003124635716990341565411706487472416849595662\
588803211743873665376045161948896169558033340630075723492293818304944434831207\
409796413427133856107777382917171056500690496997199405606316292100260171865771\
619654576734507983113228307569700706701939803943898524286125406734698196419580\
4062616353610137600"}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "6329223909172033429691909191484774933786677713663153158787849820669907858\
641755779875617064074865216841372219456987585010360900976845121975335651003952\
230942616214897649466498639192322607287162081686918529595352517295468212735711\
9", " ", 
     SuperscriptBox["d", "22"]}], ")"}], "/", 
   "33216297397801181882811765812729664012871800218325702184179786744978833920\
875742186947999726860977510799271760137468535344270399448957471605213613592806\
789440229372416855931631657525693147699878905913280613485747511366497869993586\
919740302535365118693952121913967490333578694964840404649137503700102183579266\
554579329831467768537256887540172054528437213011415488216335421955410492019757\
69678178559275283900058828800"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "4057990000640964609547816165904301622885605895112566013423546330525355516\
740417574080772971390954933575197235605572768393061651023615395999750842616036\
163268411996898270767839615432756824824167195456201581277418554716543816982649\
7", " ", 
     SuperscriptBox["d", "23"]}], ")"}], "/", 
   "14684681803405761014534971952434972028031392603456993918183086787197022251\
439529126913933472095238627725068951290403592656149082159978534032142901984873\
927894599545305568426321512521849222421502710391154450354835805160355460093764\
944186587572909149960466918592824129578575937913594020404260040102738075812001\
209231275979480214800384503112065721086894725598198691733406193605856577095491\
32504185618075834880036724181617868800"}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "6719179582084744565076658059217952539518497707536542926736390983263047423\
363682042748865322769158302510696178509557883717638921356838598908680095868885\
074403058325691975784422653766230117319726474367060278425918403930729310280707\
", " ", 
     SuperscriptBox["d", "24"]}], ")"}], "/", 
   "64919902746761588007322406460369214998575453680689092922052858956921741063\
704462838973244703645553717895435249604881773973708955870487702128271255528986\
263055545589325219832935863071518312088413331780784776866785106439561544640637\
550904391434157512109081142501757738427633886614306372581179229288867908628184\
875042907006629292501567908097434625231749177699933604081206227261872234403460\
6742254001095859813049574371725353627208908800"}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "2548703249521313890078145839261008495120519390934150121292800115286749218\
213891405157217066101625319360925956687975911637638620569262029151096678973864\
542396810986182033625718731105970691048280232759265350606829080194004419322761\
", " ", 
     SuperscriptBox["d", "25"]}], ")"}], "/", 
   "28700613530975580776166670266824314206739558505609890613923007829716101229\
432192449624238843437489798646142057682550126119664145945949817658978334610689\
332601466086224783470230888641657109974169798441042987385099923222810595536872\
913225408629278172333806086189739413285180697281599284138266552711933190735957\
740430444373379893662004890686516942203761114130163172050584982318065248877525\
1931290713616175597271946054657080322099092902431948800"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "1708171982713682133420259323131261115388410859469514519713226918561242178\
298283459706420598101920559279865251842335459865439276300899395928868868000801\
142528703140986152754820629930154572483847852701814944668621763591665713161921\
", " ", 
     SuperscriptBox["d", "26"]}], ")"}], "/", 
   "12688331038750803395989680280269995089522308654803637553576505389408143512\
806567920601374944758424903806174119357024943760379818502499506250569787374063\
065254436183582361261874939897448196822907017071181322524113067584966880422049\
802879736692111079155441497908708540961915485604768153084370614289713601425677\
966889808544896660353631181648689752098198088210545249048491522198406149018871\
1088878479716524706683852931030990901943729918408747152886988800"}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "9065431630903239114909142401443261083529819102216757185809409426188695125\
570453808436778950328172743117736687916025350660410167460717852822690629524907\
121261692773105451119098591960545861552886434240003111996008246359981245347", 
     " ", 
     SuperscriptBox["d", "27"]}], ")"}], "/", 
   "11218836445790404740965930846977984263267553989800200761189461276663736443\
537391764788834757215208478537428203496981113571551633476328638813986247649901\
107022192626542306713322057913204077809627322552352466711808441150413731074312\
013520750600781550146153903543818725155817662233702862313294117294206650655750\
774993109713482061438399830824222688797738015190168001141868141624013554709215\
00605463218733802579959592565398684135439143221011693812543800083480576"}], 
  "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "6696372579562219484355191745398933156028010204122228876270958566605814692\
062927155092765032858049238825991386427143290876593978036350754481223883121851\
6108594266482399132812194919783838768821300055791256947467487796046087861767",
      " ", 
     SuperscriptBox["d", "28"]}], ")"}], "/", 
   "24798827129629044835283575964857217880169207236626237299257429393993237982\
410842156779292663695409120872501003209264692101535895578606552943563232253717\
457694017648277785010526567163376832464851807949423260519121572737874624388934\
764581684073140615977706851627663517315219736324809178944718733448268487426990\
074528888773974389096492951835139470552536109411750102571897711848535691308346\
319430242729480005711502012455340463815751863086215957244006547305747561893068\
800"}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "5258589574676434881636186617636497070704804434621961109187973854996331826\
297511617687073281517233808368281225008382045679792775617074223353041452466193\
979656376532774667607240347431509294807578092903944143822969894387186272853", 
     " ", 
     SuperscriptBox["d", "29"]}], ")"}], "/", 
   "10963379847399103318554495317153009410559052160038658459439729773671528905\
548850140504169035080271467161331423321468415723484067786402739341955546322255\
461819865051318352766656378246350993060790011719798601899543605261015639248599\
034863346732481314641872778379608719997457828759849295109033560937475723173070\
396673915877392696831133791291935919369793887196469388689284741829396050452016\
765491666803605359813493208665766796139386912103770831251904439459918529817782\
411644108800"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "6370355477925748778462017397489163198993595481824447476047652076357903569\
005909344154489884224714608487568391990602810572551014141957795641809441059619\
8161176871770598096640237016857884842674256289304596352426546399355029177", 
     " ", 
     SuperscriptBox["d", "30"]}], ")"}], "/", 
   "24234149673705706130501186432948213158836170127275353908918737981796602794\
327212036692320389374875438618995663295383900783377737855280917247078032733239\
377357799852481039512615609156987488787510434776385630474139578142650412166318\
882868771256392602550117591226980814283054223567957681157331793643288555713089\
514009764848177126224663289531387239073562065795646448988650120206634177040815\
507265377164531299839450367634376162486040144856664182394494318685576887945646\
09374738809513574400"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "6516579460104487026520516954715935366842619948719185007553274738352730119\
062951715402599437067635990991022410966784622080966935652955564093005858232793\
6007540227647426147153314614326302142308404670589032895790073600731137", " ", 
     
     SuperscriptBox["d", "31"]}], ")"}], "/", 
   "16740218874739191343285741767682765820012961714310034060063976782680155339\
145616857688622046231407265352727401904142573663503063198855689746086376049770\
922632318041024606245928078768097973463422630450337164037905492029055360073610\
737494977564953887137477984406578236854772598672282311121249358861939417242773\
174181431924783374147892454481084016428566897687008449661390351984175900439112\
326295700051276460362157786557289292600100469192359851293959501585161701555691\
912708952610920474450329600"}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "4734805605642148728923869060287729907651319982201700218878731168931966659\
793377999099529206247267989322285894599068544254853190931099577016751915075646\
861903318517979748187127135619447831818074493680559927712577961893", " ", 
     SuperscriptBox["d", "32"]}], ")"}], "/", 
   "11263354945928519589885632205033530692210961056162648836700965626644254277\
148023681592350948609970213161806283277968056123162093018212471443238788570319\
469416547812178667869660281093696895681341575291161254753952028012893376029047\
659730220744983053790483587204246848259470357109869051956332448621796421982289\
560330841204815847194674775933416720941665522904545269202572593306217039444248\
824726188456900443378391347844914069318710798887633863465817359370547517981119\
301011790003110844665364165427200"}]}]], "Output",
 CellChangeTimes->{{3.626628343758963*^9, 3.6266283572742653`*^9}, 
   3.6266284145923147`*^9, 3.62662847249277*^9, 3.628285317709981*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["The big bad point", "Section",
 CellChangeTimes->{{3.626628120170013*^9, 3.626628124235811*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"badPoint2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"d", "\[Rule]", 
      RowBox[{"AlgebraicNumber", "[", 
       RowBox[{
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
            "-", "176002070240131403856744200800477517632404601580153485069403\
612485511738815648674444394716584383881069712398929945192738097027630583801546\
9235947875661965863549215465298198617465910752292850630656"}], "-", 
            RowBox[{
            "18494354338907944273115179077098359143068859437974201646842954957\
136705826165085373841021713404949086595756510141026890476372897283478912660411\
00505608258844188996803406920432094482051321999392768", " ", "#1"}], "-", 
            RowBox[{
            "67817222952188600391543176123621169388783137515318329178926511689\
304525635545378226577621525195044720701537942670133773567805081996145595855519\
419621494773737687598614580150198558934603040555008", " ", 
             SuperscriptBox["#1", "2"]}], "-", 
            RowBox[{
            "10612592921183748426744911310957434357475065567572006189519939678\
321124638991758392793412951256015571340762761195781473591781975498229734702158\
03156626470179076713223590547398600929952684572672", " ", 
             SuperscriptBox["#1", "3"]}], "-", 
            RowBox[{
            "89607991984888168472549078752902138989371500372524964144788839078\
746841413157540902870658479271953189254407455999012735490684378671165998506361\
61223710994442519342405124043659876720881696768", " ", 
             SuperscriptBox["#1", "4"]}], "-", 
            RowBox[{
            "41956011489540749969661935987892130800154938563608845476806700598\
174643740650434251351647098866881692597501317477393144660891322332444099600675\
932165247997225053053452426706040515914104832", " ", 
             SuperscriptBox["#1", "5"]}], "-", 
            RowBox[{
            "86998794289338615723567396404940169010488103041475586233292652267\
123614934908262643644929889988584054872136646592094380458415602977356657898685\
333912369938867789246063080132160264339456", " ", 
             SuperscriptBox["#1", "6"]}], "+", 
            RowBox[{
            "98827415085322046627763106084226048548878847850858266813074297740\
354448299387392630554507244230584620765238519011953117934045392312989110296320\
231613168878355947768657221587927302144", " ", 
             SuperscriptBox["#1", "7"]}], "+", 
            RowBox[{
            "90478704991156423962360870256182277202677005848527214486455096973\
781745732954204721245679408020548081540623913134185321935013687237059663382222\
6002903018598890817524591173883133952", " ", 
             SuperscriptBox["#1", "8"]}], "+", 
            RowBox[{
            "11023981144030470212778696281159176311388953579204100641911887984\
248810308830847706862796360868757182321103903459215848577136304001283658118115\
78857619337462718917076254405427200", " ", 
             SuperscriptBox["#1", "9"]}], "-", 
            RowBox[{
            "31608723470345964392722022509497410018195023802385515494400646666\
461163671653580125300173694845423393149159214307943243388511454553525934157543\
35042058143449809930079680069632", " ", 
             SuperscriptBox["#1", "10"]}], "-", 
            RowBox[{
            "84655724546484376853850963224451392829998012392484565870290893420\
982516578526585988941064954853575774369519277203336909655196358401366715349367\
20847133895460390064040706048", " ", 
             SuperscriptBox["#1", "11"]}], "+", 
            RowBox[{
            "51335869567054512145309584476916304916705694874026430314960349816\
643033248282392780272794503212170601961174635346398895490593136416258905613547\
86387394235919896900796416", " ", 
             SuperscriptBox["#1", "12"]}], "+", 
            RowBox[{
            "32067068588040025335296719860498007395497664254144204144064354524\
644623830892413848961995473302276478864473896965847555950870346314694637863866\
238226560476770709012480", " ", 
             SuperscriptBox["#1", "13"]}], "-", 
            RowBox[{
            "28792097802452265050929057294811342262315452551316278444334358805\
313623917233121574223310557870394269454509371329460256657612086531312083090832\
5763893863307542528", " ", 
             SuperscriptBox["#1", "14"]}], "-", 
            RowBox[{
            "85607703469124208641086819236161638957131281034726680379718742792\
928146552353432179689884458049756206721511112814989224125801211726471363990993\
700129212288991232", " ", 
             SuperscriptBox["#1", "15"]}], "-", 
            RowBox[{
            "18480304138757654746539983087967169627925315349056994253127993096\
781835791318368166968617555605055666781786744989688083742572263273482070345927\
479342336573440", " ", 
             SuperscriptBox["#1", "16"]}], "+", 
            RowBox[{
            "18149432337846998731352450099271645025646137232677754259848651117\
487386696445317569365590557337072284629996702160152109028466693333028494052131\
7928399798272", " ", 
             SuperscriptBox["#1", "17"]}], "+", 
            RowBox[{
            "45476737878862300540260663770113850507513605075852057238448996788\
550689114955309336361109197761428751399189871688171536678479112413711274308222\
098341888", " ", 
             SuperscriptBox["#1", "18"]}], "-", 
            RowBox[{
            "32135158389379489414019416951886152765820042808468835080782510651\
122500729018309288109313465065156154734043839193993275609028711659771741836505\
2518400", " ", 
             SuperscriptBox["#1", "19"]}], "-", 
            RowBox[{
            "50715459837726075735137676457772714050221033723124281989446227451\
819223531216493390204071657981252099223312077645438116040711955702594232872075\
264", " ", 
             SuperscriptBox["#1", "20"]}], "+", 
            RowBox[{
            "48072944461154986588728814744937394166532367495839474518889504849\
509664013571967427542746658866753208781759506416412408953510654995012718795161\
6", " ", 
             SuperscriptBox["#1", "21"]}], "-", 
            RowBox[{
            "87153575874346845824003037487480883187002690894338159018973858742\
39832420973146928117883318005228117742774960771246778728772817800776384512", 
             " ", 
             SuperscriptBox["#1", "22"]}], "-", 
            RowBox[{
            "59922804251447194024340546809433901025168478039859176189821071453\
7465568495522355364200042888040911125572637534817392330337275987783319552", 
             " ", 
             SuperscriptBox["#1", "23"]}], "+", 
            RowBox[{
            "14773766916745542163267947897142572779158047842346605368852614557\
9561872686075443530469970181753380170206381829261121120356523197857792", " ", 
             
             SuperscriptBox["#1", "24"]}], "+", 
            RowBox[{
            "60179465810962475554550902646594896826512076343390636109816278538\
0806290430500597548978777023650537639532642898681168694191360835584", " ", 
             SuperscriptBox["#1", "25"]}], "-", 
            RowBox[{
            "31593001275654251488191062651731391339448064025885609390570270033\
4766416362982844169318409731304389016327543985613723456178749440", " ", 
             SuperscriptBox["#1", "26"]}], "-", 
            RowBox[{
            "45672132288103831701292758769381714680619682562275682495647408050\
9594894621968171849186414646602156388600400789754612616790016", " ", 
             SuperscriptBox["#1", "27"]}], "+", 
            RowBox[{
            "41674966552423507517850848525841291467736624155813712285733598478\
5146154050185944209669732418517971091682469089396960264192", " ", 
             SuperscriptBox["#1", "28"]}], "+", 
            RowBox[{
            "22104543210230252408419242696299650781971859902532776305859096415\
8846913593852724100324177800233951943259172103172128768", " ", 
             SuperscriptBox["#1", "29"]}], "-", 
            RowBox[{
            "38576189380102886548397343528915070812418570907378024984185018588\
5360064912247284835180025386257899507277069113360384", " ", 
             SuperscriptBox["#1", "30"]}], "-", 
            RowBox[{
            "10535488808266977312152253001404825223621308631701986873586925372\
071384848729956715478814104217156656217387433984", " ", 
             SuperscriptBox["#1", "31"]}], "+", 
            RowBox[{
            "25076805649921919459531630103732297942581322051156348721273853819\
0587183714711183098643532552146519497495281664", " ", 
             SuperscriptBox["#1", "32"]}], "-", 
            RowBox[{
            "90915948328276612282279802083126248971726773839962645103480725162\
947211104914619401395816247851117359136768", " ", 
             SuperscriptBox["#1", "33"]}], "-", 
            RowBox[{
            "10303235639310923002264958535092422651557970849722344488272218507\
6781626616968815164670069233898236149760", " ", 
             SuperscriptBox["#1", "34"]}], "+", 
            RowBox[{
            "88505563937873107086215484430165211511278072961963495373461796009\
517614332581662437237093696855343104", " ", 
             SuperscriptBox["#1", "35"]}], "+", 
            RowBox[{
            "13141038603121587663975145536325730602329014586790062292940737019\
690323137890037218829036167364608", " ", 
             SuperscriptBox["#1", "36"]}], "-", 
            RowBox[{
            "44922719952557372675138526805910324782333516518380416330016676049\
542239417126257589642267197440", " ", 
             SuperscriptBox["#1", "37"]}], "+", 
            RowBox[{
            "13437287553160269856428506820508880728535373300544565978116152858\
329462799106329378272837632", " ", 
             SuperscriptBox["#1", "38"]}], "+", 
            RowBox[{
            "11534896763771436432545073357860800314272491256459807510072760801\
912395485858247087226880", " ", 
             SuperscriptBox["#1", "39"]}], "-", 
            RowBox[{
            "96918765167703834121260298867599196912082166764887694614081086843\
12982045432438849536", " ", 
             SuperscriptBox["#1", "40"]}], "+", 
            RowBox[{
            "37537904804300652579680128194226316871078920468508110264024526363\
7999129119424512", " ", 
             SuperscriptBox["#1", "41"]}], "+", 
            RowBox[{
            "27652988874841163321946894374726022527363005911143286037408391010\
14439084949504", " ", 
             SuperscriptBox["#1", "42"]}], "-", 
            RowBox[{
            "12947483109294006543575160689084860302145501358676891456163546183\
07265429504", " ", 
             SuperscriptBox["#1", "43"]}], "-", 
            RowBox[{
            "14558274071759639590677355435515117152339421060994967971506517376\
8863744", " ", 
             SuperscriptBox["#1", "44"]}], "+", 
            RowBox[{
            "36245871715205282376372315679782954451907529772971508526712675673\
7024", " ", 
             SuperscriptBox["#1", "45"]}], "-", 
            RowBox[{
            "12397989737589261138537718778454373712739875701471958166928410214\
4", " ", 
             SuperscriptBox["#1", "46"]}], "-", 
            RowBox[{
            "16393965025619730492590433411699452698373931899407610397761536", 
             " ", 
             SuperscriptBox["#1", "47"]}], "+", 
            RowBox[{
            "27987985235768161058089141037632362946396263735176870576128", 
             " ", 
             SuperscriptBox["#1", "48"]}], "-", 
            RowBox[{
            "9051547850541427750264921573048549971867663330593544192", " ", 
             SuperscriptBox["#1", "49"]}], "-", 
            RowBox[{"84278593627959351245792953469518946800139065724928", " ", 
             SuperscriptBox["#1", "50"]}], "+", 
            RowBox[{
            "1088737678081278930841117682503049023370115837952", " ", 
             SuperscriptBox["#1", "51"]}], "-", 
            RowBox[{"406368032866806634406577029144968621638110464", " ", 
             SuperscriptBox["#1", "52"]}], "+", 
            RowBox[{"55488539430447951950774014368238047995648", " ", 
             SuperscriptBox["#1", "53"]}], "+", 
            RowBox[{"10003697140757016458440801698027284352", " ", 
             SuperscriptBox["#1", "54"]}], "-", 
            RowBox[{"6747418971184865467726191701578720", " ", 
             SuperscriptBox["#1", "55"]}], "+", 
            RowBox[{"1685004804485312686871192243728", " ", 
             SuperscriptBox["#1", "56"]}], "-", 
            RowBox[{"253550045060666070772385824", " ", 
             SuperscriptBox["#1", "57"]}], "+", 
            RowBox[{"23707403915989315061384", " ", 
             SuperscriptBox["#1", "58"]}], "-", 
            RowBox[{"1179507484663104792", " ", 
             SuperscriptBox["#1", "59"]}], "+", 
            RowBox[{"3631780868131", " ", 
             SuperscriptBox["#1", "60"]}], "+", 
            RowBox[{"2762189564", " ", 
             SuperscriptBox["#1", "61"]}], "-", 
            RowBox[{"112095", " ", 
             SuperscriptBox["#1", "62"]}], "+", 
            SuperscriptBox["#1", "63"]}], "&"}], ",", "1"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          FractionBox["1", "754"], ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], 
       "]"}]}], ",", 
     RowBox[{"t", "\[Rule]", 
      RowBox[{"AlgebraicNumber", "[", 
       RowBox[{
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
            "-", "176002070240131403856744200800477517632404601580153485069403\
612485511738815648674444394716584383881069712398929945192738097027630583801546\
9235947875661965863549215465298198617465910752292850630656"}], "-", 
            RowBox[{
            "18494354338907944273115179077098359143068859437974201646842954957\
136705826165085373841021713404949086595756510141026890476372897283478912660411\
00505608258844188996803406920432094482051321999392768", " ", "#1"}], "-", 
            RowBox[{
            "67817222952188600391543176123621169388783137515318329178926511689\
304525635545378226577621525195044720701537942670133773567805081996145595855519\
419621494773737687598614580150198558934603040555008", " ", 
             SuperscriptBox["#1", "2"]}], "-", 
            RowBox[{
            "10612592921183748426744911310957434357475065567572006189519939678\
321124638991758392793412951256015571340762761195781473591781975498229734702158\
03156626470179076713223590547398600929952684572672", " ", 
             SuperscriptBox["#1", "3"]}], "-", 
            RowBox[{
            "89607991984888168472549078752902138989371500372524964144788839078\
746841413157540902870658479271953189254407455999012735490684378671165998506361\
61223710994442519342405124043659876720881696768", " ", 
             SuperscriptBox["#1", "4"]}], "-", 
            RowBox[{
            "41956011489540749969661935987892130800154938563608845476806700598\
174643740650434251351647098866881692597501317477393144660891322332444099600675\
932165247997225053053452426706040515914104832", " ", 
             SuperscriptBox["#1", "5"]}], "-", 
            RowBox[{
            "86998794289338615723567396404940169010488103041475586233292652267\
123614934908262643644929889988584054872136646592094380458415602977356657898685\
333912369938867789246063080132160264339456", " ", 
             SuperscriptBox["#1", "6"]}], "+", 
            RowBox[{
            "98827415085322046627763106084226048548878847850858266813074297740\
354448299387392630554507244230584620765238519011953117934045392312989110296320\
231613168878355947768657221587927302144", " ", 
             SuperscriptBox["#1", "7"]}], "+", 
            RowBox[{
            "90478704991156423962360870256182277202677005848527214486455096973\
781745732954204721245679408020548081540623913134185321935013687237059663382222\
6002903018598890817524591173883133952", " ", 
             SuperscriptBox["#1", "8"]}], "+", 
            RowBox[{
            "11023981144030470212778696281159176311388953579204100641911887984\
248810308830847706862796360868757182321103903459215848577136304001283658118115\
78857619337462718917076254405427200", " ", 
             SuperscriptBox["#1", "9"]}], "-", 
            RowBox[{
            "31608723470345964392722022509497410018195023802385515494400646666\
461163671653580125300173694845423393149159214307943243388511454553525934157543\
35042058143449809930079680069632", " ", 
             SuperscriptBox["#1", "10"]}], "-", 
            RowBox[{
            "84655724546484376853850963224451392829998012392484565870290893420\
982516578526585988941064954853575774369519277203336909655196358401366715349367\
20847133895460390064040706048", " ", 
             SuperscriptBox["#1", "11"]}], "+", 
            RowBox[{
            "51335869567054512145309584476916304916705694874026430314960349816\
643033248282392780272794503212170601961174635346398895490593136416258905613547\
86387394235919896900796416", " ", 
             SuperscriptBox["#1", "12"]}], "+", 
            RowBox[{
            "32067068588040025335296719860498007395497664254144204144064354524\
644623830892413848961995473302276478864473896965847555950870346314694637863866\
238226560476770709012480", " ", 
             SuperscriptBox["#1", "13"]}], "-", 
            RowBox[{
            "28792097802452265050929057294811342262315452551316278444334358805\
313623917233121574223310557870394269454509371329460256657612086531312083090832\
5763893863307542528", " ", 
             SuperscriptBox["#1", "14"]}], "-", 
            RowBox[{
            "85607703469124208641086819236161638957131281034726680379718742792\
928146552353432179689884458049756206721511112814989224125801211726471363990993\
700129212288991232", " ", 
             SuperscriptBox["#1", "15"]}], "-", 
            RowBox[{
            "18480304138757654746539983087967169627925315349056994253127993096\
781835791318368166968617555605055666781786744989688083742572263273482070345927\
479342336573440", " ", 
             SuperscriptBox["#1", "16"]}], "+", 
            RowBox[{
            "18149432337846998731352450099271645025646137232677754259848651117\
487386696445317569365590557337072284629996702160152109028466693333028494052131\
7928399798272", " ", 
             SuperscriptBox["#1", "17"]}], "+", 
            RowBox[{
            "45476737878862300540260663770113850507513605075852057238448996788\
550689114955309336361109197761428751399189871688171536678479112413711274308222\
098341888", " ", 
             SuperscriptBox["#1", "18"]}], "-", 
            RowBox[{
            "32135158389379489414019416951886152765820042808468835080782510651\
122500729018309288109313465065156154734043839193993275609028711659771741836505\
2518400", " ", 
             SuperscriptBox["#1", "19"]}], "-", 
            RowBox[{
            "50715459837726075735137676457772714050221033723124281989446227451\
819223531216493390204071657981252099223312077645438116040711955702594232872075\
264", " ", 
             SuperscriptBox["#1", "20"]}], "+", 
            RowBox[{
            "48072944461154986588728814744937394166532367495839474518889504849\
509664013571967427542746658866753208781759506416412408953510654995012718795161\
6", " ", 
             SuperscriptBox["#1", "21"]}], "-", 
            RowBox[{
            "87153575874346845824003037487480883187002690894338159018973858742\
39832420973146928117883318005228117742774960771246778728772817800776384512", 
             " ", 
             SuperscriptBox["#1", "22"]}], "-", 
            RowBox[{
            "59922804251447194024340546809433901025168478039859176189821071453\
7465568495522355364200042888040911125572637534817392330337275987783319552", 
             " ", 
             SuperscriptBox["#1", "23"]}], "+", 
            RowBox[{
            "14773766916745542163267947897142572779158047842346605368852614557\
9561872686075443530469970181753380170206381829261121120356523197857792", " ", 
             
             SuperscriptBox["#1", "24"]}], "+", 
            RowBox[{
            "60179465810962475554550902646594896826512076343390636109816278538\
0806290430500597548978777023650537639532642898681168694191360835584", " ", 
             SuperscriptBox["#1", "25"]}], "-", 
            RowBox[{
            "31593001275654251488191062651731391339448064025885609390570270033\
4766416362982844169318409731304389016327543985613723456178749440", " ", 
             SuperscriptBox["#1", "26"]}], "-", 
            RowBox[{
            "45672132288103831701292758769381714680619682562275682495647408050\
9594894621968171849186414646602156388600400789754612616790016", " ", 
             SuperscriptBox["#1", "27"]}], "+", 
            RowBox[{
            "41674966552423507517850848525841291467736624155813712285733598478\
5146154050185944209669732418517971091682469089396960264192", " ", 
             SuperscriptBox["#1", "28"]}], "+", 
            RowBox[{
            "22104543210230252408419242696299650781971859902532776305859096415\
8846913593852724100324177800233951943259172103172128768", " ", 
             SuperscriptBox["#1", "29"]}], "-", 
            RowBox[{
            "38576189380102886548397343528915070812418570907378024984185018588\
5360064912247284835180025386257899507277069113360384", " ", 
             SuperscriptBox["#1", "30"]}], "-", 
            RowBox[{
            "10535488808266977312152253001404825223621308631701986873586925372\
071384848729956715478814104217156656217387433984", " ", 
             SuperscriptBox["#1", "31"]}], "+", 
            RowBox[{
            "25076805649921919459531630103732297942581322051156348721273853819\
0587183714711183098643532552146519497495281664", " ", 
             SuperscriptBox["#1", "32"]}], "-", 
            RowBox[{
            "90915948328276612282279802083126248971726773839962645103480725162\
947211104914619401395816247851117359136768", " ", 
             SuperscriptBox["#1", "33"]}], "-", 
            RowBox[{
            "10303235639310923002264958535092422651557970849722344488272218507\
6781626616968815164670069233898236149760", " ", 
             SuperscriptBox["#1", "34"]}], "+", 
            RowBox[{
            "88505563937873107086215484430165211511278072961963495373461796009\
517614332581662437237093696855343104", " ", 
             SuperscriptBox["#1", "35"]}], "+", 
            RowBox[{
            "13141038603121587663975145536325730602329014586790062292940737019\
690323137890037218829036167364608", " ", 
             SuperscriptBox["#1", "36"]}], "-", 
            RowBox[{
            "44922719952557372675138526805910324782333516518380416330016676049\
542239417126257589642267197440", " ", 
             SuperscriptBox["#1", "37"]}], "+", 
            RowBox[{
            "13437287553160269856428506820508880728535373300544565978116152858\
329462799106329378272837632", " ", 
             SuperscriptBox["#1", "38"]}], "+", 
            RowBox[{
            "11534896763771436432545073357860800314272491256459807510072760801\
912395485858247087226880", " ", 
             SuperscriptBox["#1", "39"]}], "-", 
            RowBox[{
            "96918765167703834121260298867599196912082166764887694614081086843\
12982045432438849536", " ", 
             SuperscriptBox["#1", "40"]}], "+", 
            RowBox[{
            "37537904804300652579680128194226316871078920468508110264024526363\
7999129119424512", " ", 
             SuperscriptBox["#1", "41"]}], "+", 
            RowBox[{
            "27652988874841163321946894374726022527363005911143286037408391010\
14439084949504", " ", 
             SuperscriptBox["#1", "42"]}], "-", 
            RowBox[{
            "12947483109294006543575160689084860302145501358676891456163546183\
07265429504", " ", 
             SuperscriptBox["#1", "43"]}], "-", 
            RowBox[{
            "14558274071759639590677355435515117152339421060994967971506517376\
8863744", " ", 
             SuperscriptBox["#1", "44"]}], "+", 
            RowBox[{
            "36245871715205282376372315679782954451907529772971508526712675673\
7024", " ", 
             SuperscriptBox["#1", "45"]}], "-", 
            RowBox[{
            "12397989737589261138537718778454373712739875701471958166928410214\
4", " ", 
             SuperscriptBox["#1", "46"]}], "-", 
            RowBox[{
            "16393965025619730492590433411699452698373931899407610397761536", 
             " ", 
             SuperscriptBox["#1", "47"]}], "+", 
            RowBox[{
            "27987985235768161058089141037632362946396263735176870576128", 
             " ", 
             SuperscriptBox["#1", "48"]}], "-", 
            RowBox[{
            "9051547850541427750264921573048549971867663330593544192", " ", 
             SuperscriptBox["#1", "49"]}], "-", 
            RowBox[{"84278593627959351245792953469518946800139065724928", " ", 
             SuperscriptBox["#1", "50"]}], "+", 
            RowBox[{
            "1088737678081278930841117682503049023370115837952", " ", 
             SuperscriptBox["#1", "51"]}], "-", 
            RowBox[{"406368032866806634406577029144968621638110464", " ", 
             SuperscriptBox["#1", "52"]}], "+", 
            RowBox[{"55488539430447951950774014368238047995648", " ", 
             SuperscriptBox["#1", "53"]}], "+", 
            RowBox[{"10003697140757016458440801698027284352", " ", 
             SuperscriptBox["#1", "54"]}], "-", 
            RowBox[{"6747418971184865467726191701578720", " ", 
             SuperscriptBox["#1", "55"]}], "+", 
            RowBox[{"1685004804485312686871192243728", " ", 
             SuperscriptBox["#1", "56"]}], "-", 
            RowBox[{"253550045060666070772385824", " ", 
             SuperscriptBox["#1", "57"]}], "+", 
            RowBox[{"23707403915989315061384", " ", 
             SuperscriptBox["#1", "58"]}], "-", 
            RowBox[{"1179507484663104792", " ", 
             SuperscriptBox["#1", "59"]}], "+", 
            RowBox[{"3631780868131", " ", 
             SuperscriptBox["#1", "60"]}], "+", 
            RowBox[{"2762189564", " ", 
             SuperscriptBox["#1", "61"]}], "-", 
            RowBox[{"112095", " ", 
             SuperscriptBox["#1", "62"]}], "+", 
            SuperscriptBox["#1", "63"]}], "&"}], ",", "1"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{
           "366297450415594057675998537359662427105289966538408593059010090289\
092778803700612422859515539723382223333540550586760400429330210829944059483811\
225478811820187721188002077066940937409797602736875463334355318557763465267180\
125785816727867890721806888214740987921624387938878388787085029499259255867267\
240166559151666531998237607409528362287980358828364609039841956257680425084674\
942514521495672942053173637717074939544783009113372377278374702467733217978335\
284320790376513079376764891949481802047742194769197662914405562309679529308937\
906316895195650235832993885184033977929888818862628036499422863816039654813748\
1034618214458173918767172641802787865978635491237096959546632911", "/", 
            "30710942161640060065981824305725921405780937787678815226972293291\
319798288817453598096140365438772316384911575499208550485662284777575411144194\
432213385041484946547426380531554425990234788802677824888008535770534843628207\
710032396024499331159585689251432198256301432952858364789671285409371650229039\
332954803564443309200734543820375647448526161836109057184317642891149550421591\
877724824047900363745498423888571712504132764449715929555729076797820557926245\
849001509675070916990032707849351662758163718923276227675597498740021144154896\
784328228399578289594466349853235581369484817079019987311561351481370136840255\
3079484192300534159622614833231114239901957938446587863299"}]}], ",", 
          RowBox[{"-", 
           RowBox[{
           "289905804483010391129734566431510767662057543361206957566584749095\
598435501970086967884892184007784576589540144089366631242527321713332244457133\
160930803180202189787745948483042134711203803765897697805222231400539997680742\
667897988231112851822047977157558310433654980025167196697115817503912398076518\
949832774735648960310518647828574038532063269040090279869895428555155826559451\
644974184515854220430260977781868750012436192090925287708302949970425165325965\
505316417434942067242236643221152254302472778196799076986054527480214314946046\
819432012446609110375036119780318800542572792562904334049614003318427393727124\
4340021485712057655954015096948083474309002553984437573104563355601", "/", 
            "23156050389876605289750295526517344739958827091909826681137109141\
655127909768360012964489835540834326554223327926403247066189362722291860002722\
601888892321279649696759490920792037196637030757219079965558435970983272095668\
613364426602472495694327609695579877485251280446455207051412149198666224272695\
657047921887590255137353846040563238176188726024426229116975502739926761017880\
275804517332116874264105811611983071228116104395085810885019723905556700676389\
370147138295003471410484661718411153719655444068150275667400514049975942692792\
175383484213282030354227627789339628352591552077581070432917259016953083177552\
5021931080994602756355451584256260136886076285588727248927446"}]}], ",", 
          RowBox[{"-", 
           RowBox[{
           "259195202786464511626049195017347472948744584155250652696393528027\
474959622486691393066803842579758082441214402760992339256354595325938272840335\
900929274090803987026834457899316009150383061697713945127934428004948759895073\
346909963991052662462625724403336721265447545933707667420070254255481061793304\
908400654217780144828321909604424464133080615294257818853810702918013772332160\
852563118565133108214519522831262043994224559180969471495641768901028784201921\
301469285755228083457357817256749409053117667174147755408806801290691017921817\
207633128890165746213312559139639303945068312381734374560403961768143526422020\
03125129006222943713945520881206541256332444078230332618512657274563", "/", 
            "58198873313223201294905742756646926446429852091000031058591267642\
693221479884478165917417786659296940739614630855026827626355931642026874806842\
806080749367482852904522187180923986820881070636477287646770202407071290533780\
448255925527547539178410059034890758746264884855424087055882534985981110338708\
418047110344143507911882666381948938616154331408057922513998430219682592691605\
759855353561387077317119273184784119019998475712982338024349572749299174366658\
616969807581442058145018116452273366348734016091284359510733291978939535967884\
334130490322715502956958771177206932592846767554987090354732044329275415719581\
955512011689976826097336831509740047737367173111300115230431428"}]}], ",", 
          RowBox[{"-", 
           RowBox[{
           "733453944808574651047445989772255404403149049213595373598738586076\
611142016829677976484516224193108270470862011044281472305670724713357790297682\
056180984538280753529884877539105170367244828125735250552329954862942695409266\
081711106625977798191932649224717500518071979296189489823441797484123997039622\
083670509872833870544775481687061723673499648002774393525079407095822278036108\
465170196943745836129458875005716884599067414619860570327780172519203047790024\
012533147799132453274472293529139412874919876503175353846667312443958269412019\
705567414476704814354381052405266156257338178546526784160261665105935862740939\
50976989717644829621843319255622495184327102803599017173942447198237", "/", 
            "10970487619542573444089732509627945635152027119153505854544453950\
647672248958224134275433252785277473329417357916172557007568093114522065901089\
868946221255770517772502432283604171515736081814975968721416183153732938265617\
614496241961942711135130296128076908023670930795247440410033857844857439298846\
536801880299871051241389882612997374929145091470418918393888704096410168722367\
685732734146321464074276982995331806435269712671897170717589894463242894368115\
149298808729101827960335914951253529556736362033207101767773225538030102529946\
196983597425831872307386728366903506793751615684115066531866990356068415863141\
198614014203560631719347992739585998998493712131480071720936324178"}]}], ",", 
          
          RowBox[{"-", 
           RowBox[{
           "263633761560808473848486842843296795203717293677375958996090781989\
575841808460184650533845572776578300716614843452133074288492437422145416496902\
585621998066786502919769837566551362250500085566028600237554892219636417634048\
831751480482347106065763129518452926394066958517886197377097465212868784616469\
457511428253145468490924111968856960160753434759136534650528678601542852640647\
596399232721903295136641494203375511648633095571995359462631522975288581071734\
550555165568093473929179054649734943133156400261731610518408683621468563843929\
999643306811871480946548535100327862497154034479801461489903776481094328244627\
9997846498649553342285895119078419360179653463964212676103963437906863", "/", 
            "49630485990810602261061949873556826053427770687050460485959109672\
730069254287005983462060035600595289342284127212764647902238053250097826136530\
567112704961105822402801003651025271937190034130951282495686812587487812713654\
087980998635828825175329459683419931899087290917699420414993172890135055387981\
732491706476616635816047828941200124179452393812175186813952497332159603299991\
410254889277958303472029071070881092313160180127662800326376682551710854121352\
935427810690456669692559679239470967714675301838228928397406072334048183845476\
595153794754463390318617559131871464734932309354936560990166264370853513364850\
782529800256908297898330319153887059469185553682815844465515930581272"}]}], 
          ",", 
          RowBox[{"-", 
           RowBox[{
           "558372679515541896724240841114631424136708186092256703552428304459\
565883684542047587887939251931871728009103402136165561669611270605825818203511\
442519068981264294956209621262974942194625708424644246989394417132397213524458\
040190571193792807175749174976667507747611321448036640546311757159278753421684\
518514542028785501252362885261497280891839530254962350859916156528197969790722\
067309528018451524507142243984331920773044526315017244264744836509952298613353\
095342169050205137660942720984464291629353864545629972498127570615806915572768\
005675944243413451587857052342798269417432435844861623433300457901543614855916\
3271153472429793871866202733133266311202320570647651912350162586121897", "/", 
            "24947590958047462736560473469774564562856359398690698137608779128\
825648145154935007686928844561899232109388154612283029678858328100382507271296\
031735319693782526727807971168582036693760857156491511334498571127310540524063\
454891781980943289454798941734199085767941211567963575328603234906107887841692\
150865831122245962270200042014443262420871403289586727238480121992298893925462\
348888124343720373878606613058296229069415183877505167630725345762659989338333\
408875046173736219298793332097707406437910118390683074674429452359914887079659\
568497307496576930866825093056954056273425974169081444657723575557082366051398\
326684979595805904410227373761353895226510604984562097817999341105519392"}]}],
           ",", 
          RowBox[{"-", 
           RowBox[{
           "188517050279811511855225921972080043547852823990957033078045612370\
296630515601769465058878471690736098953470711629346361057749219640695156937465\
504161248772654660539732199402734136585501210266197083991133899882151727407237\
091493452970957882745538403778170506323035293496819822199546050949060632876824\
933721743453324239648761157269884526974524615528452932589461619064098683017262\
929998665318937310681889310981378738616221446650449349516281985956251414601985\
154396738459235784319269545869599790362184205407763201067019227437596482889459\
304295231575708061826250976933141496663826020492319815288482856754095471483017\
39040808243976053996313272835257173539781848481606616637001819236560365", "/",
             "5643145074710336071009979098863006504118108495983835918727105838\
940361610434046298738783304639901606303143600573298421313357753816306523144767\
162378529314733607545830163078333256700128705888798379863863576788997644266543\
153496521084089372074675520620275833200708302056673360739330051735761604229790\
764525850999852036665519249503667065959601111424104517701344203594658009805939\
583318493726549548571340815873786607015501714593091668918070073211513689588331\
017087535444499132805387051720501415336255268779972511491355942123812747457418\
994394090955725701762075836049483007529048955357046222781577072791012031200826\
3014961423845712955775934319448182511002366988475079465264314509580684864704"}\
]}], ",", 
          RowBox[{
          "1121171257211654193613413756051901518298489317837958826133991402681\
998723296353990149387548101929100078901407730482585818938608111913300679941036\
153696316732315461230194369096510617083752922737623219570991244816015183342774\
036118933931069645465693469483462460383869989464943100537264889242919122171207\
331650733393964209263804160892389677431616446165632585236163014179581722313511\
179225201763387898504018576032844086504437110461571786092222265916324090862049\
911304794346101827189631540904369338510605333228720173616390216050559964260576\
583000146505656231443538742544207960469556739337899257708621453360629172646458\
8098275704752568544615662206757882497526431778404083633303703283187201", "/", 
           "106373284658289834938538106013567672602626345149295307068005945064\
025816356681772731226065292462145278814256870806675241756793659437377961278861\
010835277582728502238898574026581888797426106003849460433828422472605594424338\
443409422435084663607633563692199455833351493768292849936371475219106239731555\
911312291347210891145037853144124193338480950344370158670338237759303484841961\
145553606745458990569774379220877542242207320079777959105620880037033048740039\
672100043128808653381545924931451679088411816502481841612059509033870289572348\
044328614515429478215129509532754691922572808480321299432727822110576788135575\
78320228394916892163763619215982403323946177327552479202323285055959096996704"\
}], ",", 
          RowBox[{
          "2640773200321587713711042946342345108957855312645368635874301704515\
810562833209647842067457503274075188974858214082443258050562397550436064479567\
362328415424120610949065775629491159059365696145309787645557699808868203726258\
631281817792315929744543456797261719516497865229183591155175175378296967993473\
597364258854674231640697237187565649782918310606972997001050953150791561096580\
729339130424370926669418776550966999483852602944018812666781110122904003646941\
307956200766854679577300364334674189165416785665811217985244715223472118127347\
661319659079257259872309515312576399230009433705198300758050915603283133661909\
1020200018422364042857278093907096891975220162314632154757541706747603", "/", 
           "534703044215670236957718212894866834282535094950457743528509883855\
169770219587044262296354870109716934839664537254887548564149461438553218695074\
681131995315848604587530165440284961021728559512683287780710870295630787973007\
908871363440358909067704713492789264655646842008618725680160615434707365050621\
047529784505313412822390275137797611848097577064367330916233541803432183805591\
358316129907173859264065879550277779004162128934350541104254290319486124999932\
751756216794144830997904182655430440217750064285808723836619132076921322250336\
169491835630892177161384334584646918064132650627748398481845185809165988361494\
270230147317822446098517925923382140417027846998304621236783795479543942367654\
4"}], ",", 
          RowBox[{
          "3404485405511147600918236405666127759552863050272061794298722199683\
633067166901847613032299522505839252538210821375482649497813900013540680478737\
060487255585602843266156892278265948305049389353101791399172066536619438405620\
035806128069629664160923065139941303053982455478010829818980683434580038849258\
808612769902333913805420750130977997261229090049515364320529802461010137825087\
595546256734857538064797090140922654407726655741069631875538339178746807007400\
264609086013357958609083980827732848573651225667613787429546311022114517422863\
640843115809451406446196465422092937171113260273273335023976072938341642519631\
169220229397013937243861850509578042823286757856139152304833950595861", "/", 
           "186076659387053242461285938087413658330322213042759294747921439581\
599080036416291403279131494798181493324203258964700866900324012580616520105885\
989033934369915314396460497573219166435561538710413784147687382862879514214606\
752287234477244900355561240295490664100165101018999316536695894171278163037616\
124540365007849067662191815747953568923137956818399831158849272547594399964345\
792694013207696503023894926083496667093448420869153988304280493031181171499976\
597611163444362401187270655564089793195777022371461435895143457962768620143116\
986983158799550477652161748435457127486318162418456442671682124661589763949800\
006040091266602211242284238221336984865125690755410008190400760826881291943943\
7312"}], ",", 
          RowBox[{"-", 
           RowBox[{
           "107592626746943272435294509445014956351670657492228307484415034408\
232870743004059264551907106534847958420753146876594062412233305564980250217160\
778946699975108084167796096676613357145236055990362074859349602179451934211323\
190963417654611917249596019447492937392045433575477792669554840097220190545044\
234605194139092850410091998110159686293770824600206186904296108298591943555313\
089087359572521315617069821662668707842767851642513688165150786139050127651435\
773722609504639745417267860151649425542973133236448369221594239024567233341477\
703535652610731794751483061020015697257124571472640104271686123461691140536165\
127343575689364800006645117116353194914562480363443600297038707769295535", 
            "/", "455980853827973970651381191283207169738454583061281651779781\
487694708545629238122083735511728002943749390960086092999474339243992828800782\
519473616127656173477477928526449303173567350343550609868978053907931705486249\
582893846479868086488628321302819344099872377454580047057825173173288666717138\
523678313186164451734140306201044490360220646149563183488786254760142377880077\
112629364996679365460280660054516367608582712495355339861848339639348172909460\
760692652446156020410064109406741459802038226251593321266248661049043737764503\
660708176602230638298445486622364541087690905222657006427512766957046483225716\
558984914801243648808718649217525761386281411990505196132225070577064406272605\
9086341133056"}]}], ",", 
          RowBox[{"-", 
           RowBox[{
           "403630523644300903526376671621579101879096091289162592703182297349\
419931096468703788762796330164591948008386037901194328550211413070036549188287\
741379482530603478981282574671164439346237037949865530333793700376919362677600\
380340693455030046164390849021531505971788792656594790811538359764255412278754\
569875176345697412252020348364298380145379578406316263791728547359485071748676\
913707902239257694744161911857683543772257165123671652365573089408216963737783\
333379195838505813507722473626531830785541713185438975743235337263754468063491\
339994594946734596032410959692146085152020333899056358177641990233442097231785\
0962630983562003511731162782614618801485595864887977756252914838135177", "/", 
            
            "13223444761011245148890054547213007922415182908777167901613663143\
146547823247905540428329840112085368732337842496696984755838075792035222693064\
734867702029030846859927267029792033453159962967686200363563330019459101237903\
921547916174508170221317781760978896298946182821364676930022025371334797017186\
671082398769100290068879830290220446398738337332321174801388044128958522236266\
251584903701598348139141580974660648898662365304855993601849541097014374362060\
086920938524591891859172795502334259108561296206316721211170422268395170606160\
537121464688510654919112048571691543036251457053186397870241754348013545780210\
562529236065815452840827308247080202160947724650687834527046734867781905571350\
3892858624"}]}], ",", 
          RowBox[{
          "3629288929352929782224024614337187129659297233135864041005631205811\
735712339640720152484208263456328281639816722167403093595910054272634291290369\
983185067005951164223106226900453609131434561133605071598095747872425049069507\
283619655219937912521566640799478782520301854672922765683847423416844277577748\
638072130282915039194261571581948115249936808538319779185846780116871865392783\
513641649536663814676989905150324931301492855112483842711816306249750739469754\
457094678523406585029198765945201851394731616099981756290945286236311708897647\
060827002706152488544287611278859132249616552188940677317225998448842558426138\
52878237852627545858615452079905747649037240757614551895205802806113227", "/",
            "51846482218972889979768125868712761462205449148733519908646850451\
648984705390388042911395637111464313725750212861049537830689927565411701134968\
212469286115424144368402828570408604763149582803704054385459104340295244133573\
695605069737011633803742758728446056608908193606006625307230357075929472144985\
499979869093888417302064038601896326240173273012564862161282243420820573983952\
719214090433226803383946310685449472201875401887279379714131680733173958998765\
188799615767219889601444696605552163112847130165726600524756991629923784912634\
233945838750712575806854520039888201936534712814133228769643870447691510295049\
573564628766849227498315710175152056632643838810416861613644838069599295364150\
60631200929792"}], ",", 
          RowBox[{
          "2698062440367650853997054781609775379809008074577140229236510048935\
249794324638459327482321820468887569575344282304239908706473161199987691584639\
898170938847013848964951224815778826565935609476300294644772166859741571952543\
541021299965807139321652570194701103475188083761770266283421114627534746997369\
557520500278488670278655501943865439366928466949941058208520924711873473397842\
162551587837069853516368777979925862206261336867818145358209506751469788350208\
608188017540134396948837938901109543175775585067882437667052580268120546757328\
605338252983241149245163719922689520702396319838630405493902658038185428330973\
01529537999624908359881112266354984066878406586915298677575249790822995", "/",
            "19546123796552779522372583452504711071251454329072537005559862620\
271667233932176292177596155191022046274607830248615675762170102692160211327883\
016100920865514902426887866371044043995707392716996428503318082336291307038357\
283243111290853385944011020040624163341558388989464497740825844617625410998659\
533492410648395933322878142552914914992545323925736953034803405769649356391950\
175143712093326504875747759128414451020107026511504326152227643636406582542534\
476177455144241898379744650620293165493543368072478928397833385844481266912063\
106197581209018641079184154055037852130073586730928227246155739158779699381233\
689233865045102158766865022736032325350506727231527156828344103952238934352284\
77857962750531584"}], ",", 
          RowBox[{"-", 
           RowBox[{
           "946872925580258579868218654799763705565035242156619707616062466261\
012524489333253702890184369423938467514753468387566133864942416245541312912389\
707521993042518220530431404822397507963243899350783046249262907408717897772721\
730182521438861367193601528848372089552211391208134945711347285424519478804988\
912875308020133276591268646753037317391459701382927571851065074921250909570182\
259382105948533610211252355593748801889874840628668553308493050625792821227776\
451133750083327078028857868048538576744088184092390518682806541614312944604234\
058493749624528018652339143541353999970903295013029738354306542765546457676702\
667204361901679350868394644243960245741109054824661408841517767730975075", 
            "/", "589511093704031830394757116927542085908943862564827716087685\
456627393483775394436972076300040561224915642172160298248780987050297195551973\
648951765603773303929457194938049750688366910534964344612283660073363262545820\
276855662612236532138120071372364425224766381401011922249251863307473667582395\
719571530131105155621349018004779395913836175166969600226503529670718012624588\
781217282334356734727387052552415312979842766427919586970476751185732074022529\
482839801512047150335655133098662708041871285267981065964480478654917069555010\
067823282919049264002214948194086299941620243019375804795333744057093028795733\
338008067293369760281108408649085718734932571282893302859049942858175199526260\
0649089219615655603257344"}]}], ",", 
          RowBox[{"-", 
           RowBox[{
           "177421837862232820611641348639253551367413990869304034985359421244\
460091496354068311803053873496416694142670245565694545492635923140462613833181\
196474427588315311237637308588779757778838054472287322825274071542390504995342\
343713419491267650951544167181721075763214373052724451279310854532648947150375\
383333629972834021939978580692847731530939547070387242624585119336070994810946\
023579988815622699897773826580856862487777109775493220033987339586385418912202\
397373015878384937991047389181266485362901695510728336230375454069505899440525\
562314786665228768199526997620995861922495566895211275328265921492797922225646\
8022459340768863589618689297795237741059174448638753881565303319237320397", 
            "/", "444491364652840000117646866163366732775343672373880097930114\
834297054686766647405476945530230583163586394197808864879580864235924085446188\
131309631265245071162810724983289512019028650543363115837661879695315899959548\
488749169609626345232142533814762776619473851576362989375935904933835145357126\
372556933718853287338497159575603664519032476075895078570783661371721381518939\
941037830880104977984449837624521145986801445886651368575739470394041983812987\
230061210340083551353083970356391681863570949092057723737218280905807470444477\
591138755320963145057670070938341070155981663236609356815681643019048143711982\
936858082739200799251955740121410631926139158747301550355723656915064100442800\
0889413271590204324856037376"}]}], ",", 
          RowBox[{
          "1860987433861594103367181359107765862151796421060529479576054220501\
307917865866324295968723909111718251709578827839561544592282445923612455668245\
511837653693746371420478608757514883543030388418488039320231999461276397739762\
906682824778281108334993792036214144683340475349971685549913402761270214333015\
003019017205799116839754100942827077970290310507442290246329929448490223247639\
794531558647887712204965095432453489683574517178515006029275989003728637549977\
761083295714255950676979174837780721231340591710338707420942871522720455803999\
594829698706439848138617975693803676064055350966369714762809056723063287683597\
77072101814147533441394188755958775029751911259427147064669441344314063", "/",
            "55857748158040226681450956181196419418768188161650932306551097509\
996538970342023954936154965643284224023537524647353200661938981126737737641834\
576995665797276126547772900048677057933751615964890266176215044698094916593419\
478980943044050839245082721855595180547348096282331575945386685283266545547484\
654670669229775537809720000860507891747826870814873728480112379653610880119257\
087413933192233379196261481490679008048366422521984351260112851275965832061911\
025432737166286704218941453221354188749269235253949643763967163138785856017286\
436918667701895580538914584861149601695680067242506503993139393716726472522398\
499064226233772662438008590602745384820949244228161369272885659721955645211176\
9601129835676823575363584"}], ",", 
          RowBox[{
          "1081216362893364875095395140730166343802654532358107702766292487276\
406026140764578049119140596083565992125838909926121771273663586142217279703656\
947735252625206138206449851520177879037620342384120358658787097722831273829643\
876456662796073633905384761380332492610776357375629948662281100967066962763373\
016444287786484675434506796811876726468923262979648224610678546794551476912791\
905139773778361393835975436213076527574446512401409414935850301772561918501319\
214699993714135814176401683143462809132100111950116166541408741451120692819721\
231632761232466676759079341056457928594581090988350444256948211290881427589733\
138084466071920837221292492532941726711225170212233468748129779817894589", 
           "/", "1263502263334869927534420628818663007252536416216544088774185\
825676121711509136581860655825322851089147412418807523129398973059753086807625\
458298131641960334385982510622999101075050461461553125817820905984311070907013\
343148614548931656429983723771168373562983981013937906340247884646821107489260\
284102888650537977522665255866419464688511335843817832443738220142027764678108\
297595317303168808319037419434711319159162054048477447286025503752695862347121\
240427395288514701405249432455671867031749508470101444340941940937230199336063\
111019203100263416878031790247909559203990356283121025497120324813085872352808\
456654048832797407937624347754319434100604649871904441010172952673622910636694\
676822837755688300974927472427008"}], ",", 
          RowBox[{"-", 
           RowBox[{
           "128612249881761566116337114155847844770109379496940151926998349258\
948233536274757553996509408159563715890202095610106741661180112100506761731548\
692219109325669951160984987910834485449578039517829856383652882519781920889354\
766964928285396732531474803516266234377137707609059366619579246354211989605270\
954141878610500230909104306872441930646548233147268788432837264708714402422925\
051603128401627145688422019968740337986937142911890450379641316121415232382318\
726808242529086569950261296562278293578956182635841410154353271955868923298139\
056973095578231214745464570922967079343513614407262739401325126590983963505605\
7774615823358283341208713308846114935037039074464370416343676265469343205", 
            "/", "190536141310898385072190630825854381493682491565454848587147\
222511959154095577796544586898458685944243429792756174487913365137410765490589\
919111358251607618425406162601948264442117609588402211373327392622434109492777\
612146811073978893789641545544692190733297984336901836276109381004740623009380\
450842715608501127010417920584656055275027509445247729132515723597417786913458\
731277373849317856294510842850754466929201637750510399050732645965906536041945\
883056451209508016971911614414315317548387825877291297806614044693334314059878\
317141695827519723265207193969384761527961745727494650644965744981813349550803\
515263430563985849116993751641351370662371181200683189704334081263182334924013\
5572648839335577957870190628419928064"}]}], ",", 
          RowBox[{"-", 
           RowBox[{
           "509586984555154855139139263054996922561119088174564363894240900792\
774255863510840065666373290201771777960004412145220169163986979065562368387767\
829500206710925010351342922375943607712886555688051005932417975293262164112652\
574887581176053021102662976942873248658675465805655720834855016705701240111239\
621227963303174460771527161105260904468530045399665409225141177542888245869169\
911490779158616338892491991518318107070432452294108627711476193536729939491460\
953958106902584483760450555424339799978835162617091778305936606868265291649884\
605014441706370680891552820443688351741300045239297145776688897930133046511348\
445068125498639619130129999321905654016404067587567423863475345831329089", 
            "/", "359160626371043455861079339106735509115591496600882389586772\
514435043005470164146486546303594623004898865159345388909716693284019292949761\
997524910304280360731890616504672478473391694074138168438722135093288296393885\
798896738874450214793474313351744779532266700475059961380466183193936074372682\
149838518922024624414637780302076664193426855304291969414792138981132528331869\
708457849705964159115152938773672170161545087159712102210631037645733820439067\
989561410529922611992053393170984373578711051778694096365467474246935182002870\
627812096634874678354915560632290275480207890696327416465760429290718163903264\
626271566613113325585533221843947333698569676563287812592669743181098701331765\
555444306214756445058530933457156440064"}]}], ",", 
          RowBox[{
          "3491365283557880304079785102107679789027475957107677052700568014712\
652256307931143738368878467691522819165704871508962659649048750334511558930104\
964886979922881410014263797761393408682247787959800227387209360134756520061577\
487352603163201007784595591867952928751192316160388040636678923216905485361454\
726258108626767008752403063421390846368342426673014279370948127308350620068498\
864548384680570503113215958199787701468106831568615833535888736651369528048866\
074535190637642121451408271254666532289432845035793641374967411809264289179070\
960932845640142579552958079360209425245706945095574369864669870107700198175389\
99994421715602855592988327225786564134754686547212430766522862899691591", "/",
            "27080711228376676571925382168647857387315598843706532174842647588\
402242612450376645085591291034574569374433014642323792638673615054688412054613\
378236942739199184552484452304876893733733190017900279648986033937548098989236\
814111133546195427963226721556376732909215819521088087150212822780007700234097\
824326720656680863688634776580480184384889943614493875327279177392636222976017\
721867829697597282531583534881630180499571842292506681580238488330061105726412\
930353956164944200825845092221767834813304113534865956247558218912723016445337\
032086269550747960633271674686771207674958503087201518336368520149558306152820\
876122628744749149204927033628960872153612871901069487298635854842080415122880\
5006885926359574132323826695955808256"}], ",", 
          RowBox[{
          "1472165453857255542699030157797260139191986196845849049990162773528\
855945562328841156993473318954623789233693862645036116822139731082576191502264\
005893874506016465613056449850108801744348196271975586757501163636740195207818\
800302261769983456607817168417297009839173818845584720892560223825703554515620\
857408441856742935497308906107799648882036845462003801103042853835332773787903\
063663407157729865505789228131427325998774425111830265213398397547271346309704\
909407752699475500125878412709652665667516897258991499125740392510039502946205\
605367539606192429784826040839890552043372102439550800245067737690946739291641\
881388743366676845033511338731157681084339865276053782720380640160006575", 
           "/", "8167542506478405654092695262064193788014384611261890103932542\
512662116371915033596157814333376027690123328997216124855859823962300494025075\
671394876261930142474061029310815150871150093930109398724342134187835564506655\
153823135917877532541073709179221403222645419491167560167084504187350450322390\
603903816938950054948488492248616672823610482806994131352798707399901619084849\
566944915337436795340411525594120299662438670867635420015164599928080346429487\
086139794753179347170969074879814085178979692520642115572404263558824077261759\
913648877218896505584926994737085530196234767484531099977930248745677106785135\
690776238584829416343400205993342494599041529642165362557369268573820371453201\
06075900767953900475583088661315002717700096"}], ",", 
          RowBox[{"-", 
           RowBox[{
           "151512872775495924286987258221022580371450824772801230731129010813\
893332485767463086537431399262074546902418283904550679542357201122788799111424\
845584712799221719548602286934435850693842463418730979915123858951529768893125\
884305781697674021677820696092444870710412495415047407112645638851705496011596\
718541776120295498361482492539334408531497814117067419483019240759446214563135\
495253127256235765262094480976067081687863497038475574475874664923234779797500\
710739383117557651531489052409013221163179358508414555820558676800372881287396\
285643710164799806186535033407512786764622382723775749245843672823411676240304\
04491770591874293072292902068909790557872616432404392468897022371073339", "/",
             "7078536838947951566880335893788967949612466663093638090074870177\
640500855659695783336772422259223998106885130920641541745180767327094821732248\
542226093672790144186225402706464088330081406094812227763182962790822572434466\
646717795493861535597214621991882792959363559011885478139903629037056946071856\
716641347090047622023359948801116447129085099394913839092213079914736540202958\
018926625778555961689988848237593040780181418617364013142653271002966905555474\
654488786088767548173198229172207155115733517889833496083695084314200293525258\
495693589710304840270062105474126170070131819926953314206215579586825880450932\
006073440185494164280178527563495319169325689876647549720032763977655259440919\
324473322267137455053435064730023553400832"}]}], ",", 
          RowBox[{"-", 
           RowBox[{
           "702133746540362010858019591174243224385740548628897522927003822140\
060341110092576417770063088724179778861407134567366405035529132226296019206049\
134163547344768647854006595337783019728658808803326425594606557339687442863301\
711333049512633717484563077204964468490223583214214304787856643465395574499354\
838038165666621222895487563689022722674481596862265551144961682282044144631100\
083492571803578363205649468052644760634314623876811047585159154452503505944008\
255184654324662823324661179638112364756810367355602070903792915016744060071666\
643281227349038528369698876055071303045290570527956657051133915279298211741191\
7480512388335595776508939471025862243159652878589136598045102130207653", "/", 
            "42994246255676641378168173514885992551729498904223747354882530917\
857553252737474444011629384755608872945875075752985542166700738437293158888151\
840087712291452581326667959883206598729322229352545603408266295662257324681124\
360314254519104538157970812354030319680400994820524406946425764590079773002005\
268355470964161473100774622357003398034604106491440557108425334837674774466077\
789402666464973516198137820989780397138735249857578197604793451041909543576669\
109736610171386446765320133077633792711285861716416451490576864892862116173139\
518565564612646010373660555082567454098195104034100324564752739790426306094466\
456889400860004276708439912139830180265687648567437589493954560315391639704206\
09692601797034099783289197927408194962849792"}]}], ",", 
          RowBox[{
          "1015301858435282815968799835187631088304816159380123272947764412829\
232787522067599558605565514622477766329430383842506531206010464817231433940977\
897208132888259218190996828710050829917578125647007356971903524532645375286241\
854882769969208635914540248032654518588435047198961034726196692850591170241501\
636263481508017445899271803339833799458730242268990093733643504591073838049235\
722151182100496520727911489803797322862318143010796896828159327433221234016007\
115579826035238586901169996126461106152493002970725519691307437700063206734031\
178574935294504381908098222901849770703586637379618975942000210634941890711272\
840247686954996809298730633019875586394256746338568838717145167771539775", 
           "/", 
           "350110746109226026070699070566419614547243655476874819460279425770\
297627647691801892475500405941874174172849916871711866971877453242565651457998\
064202258731756660259322530920927974772616778063649357674194098836893846343331\
890911037399972075127987919161339699221441381022494350646134286209937607509929\
301272271155359707754227904777550070875388159981098744645329186650153223432164\
654663793557572337104675903883979729980148886640230778735354030524477795253531\
894407163947634113299354907677787500806543029129122447778065526195554784421109\
727583105753698991674792632148363292212422371170485762995694510661399495788459\
251741769083186826092167892537065123939547659814357778767170775560297200439291\
088487949536080813552805965624704132214784262144"}], ",", 
          RowBox[{
          "2043845345531524844005658359690786686786849019354152300469046262183\
602761422395293251925371807941279749632063471651770308990060183411235416749332\
079718075382755127388215730176972688787419560543142472502611643772075718740258\
310938980229783706376404010862757173059207514297031254121692787290033971753179\
321113800881307971647021015154482621171958294771834042484209707346453389274133\
537614209521375813948927533458054889598809059582629843878612282054179991743712\
113469179081030829923236771863451524669640696407408858672226924169892997735559\
262988763738593291501970594198281683488975525383394792096363787032666476240442\
34687245760419349102403163040684117990449936268791934103042932603013299", "/",
            "26398350256635642365730709920708038936862171622956361387305068703\
080441124635961862692652730608017312732632883732127074769679559974489450119933\
054040850308374452183552918831437969297855305065999161568634235052301796014287\
224574692219957894464650289104765013321296680129096074038718525180229295606248\
669315929245114121964668784020227275344004267262574845346257820673421553046785\
214961650034240954217692563152852071640503226052673400716645693901545625762116\
304838300161651612142771360038905177560813344396335832562466140675144830745351\
673459766173828903972279364463986592232816646786254626529875366103869521982449\
827581329388872286687349459097294710345041893550002576519044676477246408913122\
5480719913950204933418815698081026915689947333656576"}], ",", 
          RowBox[{"-", 
           RowBox[{
           "609760705221267408445767747239399736449395722470887882164519606143\
717945653708340486310744542542777000982198193365807713931984950427098241083903\
113081736600400573577066968283562079035472774312542791134725623260681551428762\
619622077772716622559547504328054666869003905469720310315877665430731396017530\
018230110532902759894125981858383783972901142765091639875076966946716112778935\
659351127222819114586364723143255230826570186838447357778137352516149896718907\
630453920220751902248000283840364092777505781442904541793276322564756068959207\
332610689612014744906579750278093337604359205771459125645051292988747348737024\
069430241256840987658049815760809278489168408655892216676671224250460321", 
            "/", "199043560935032743437609552802138613583940774037090964860280\
218021226526079755152444702601588784450538004051943340238143763383882207650453\
904295227468011325143369463989007989042288505829000197633678227502132294355541\
947725673293179338482524263463179849928200442576968173384398251937679858928888\
871114966642106508160479613602631512513656093792175159814333910783967877598509\
972760520810841258176794801401926172504620169394324437157441403508532017654018\
246356938480783218853155556496054693345038808532616748372177520994700690592023\
819951617886636950669935950986408058458905435437516768359884035260260423176195\
747671699963223592097041622614921593602116001615877367019426953596860638437923\
204944012462815118454519797787036353094294430220289577058304"}]}], ",", 
          RowBox[{
          "6156340953639011662410019690690758563524384921364010953160798644192\
917195338849588872136670863279032393170207132036188084904344854734722361955222\
765664123695356401441776307842914073794624000260174062483162337688682866466326\
596452273021828539846042208588864142307519372705695869160017814253584919178917\
949733980631360600710778051634640010063498769627580417398437874804168421226144\
479722063717453870652255054738059053877134693302698411355762902896099753051988\
629723208117181558854092486298972772538012959902680351155080214613236988242802\
137331782944817065320298950890602344851165037633421402072099097046621421723290\
2316520643848702864133643776553056655046149341025431214924507829540283", "/", 
           "150078844945014688551957602812812514642291343623966587504651284388\
004800664135384943305761597943475705655055165278539560397591447184568442243838\
601510880539158100575847712023737885533395066149015793383536607749944078628585\
157663057221215823294651237606845863133703034002731836281961010613632382208820\
684848148307153001628656384160435296694719300070500007768731111779709276519461\
432691374308665303280257052334068483607723320625616710818245433141311129757753\
131614510547015279289598025238782159261633593028272621850830004320706385960243\
519886524260805131707043751676078014698319887643343352562586236359074851593744\
461772270588441169383451650881575995465218371534732647923012032921382194096527\
785396962599314707927531425410233098000386098341101961216"}], ",", 
          RowBox[{
          "1350781020172569088945325091892888651481883463197622795958765493302\
799541365493301227024785063773018621819436093917192552455377997055952995780466\
109032226853578378934695445711227606282684599330273470650178722027343799942133\
419248862152846771981555023038171051657215400934552169884017243352179430955274\
581266636344613097982781259918493539755925371905087445216646426322054273269569\
278439325238406867124696749906919082759811792387622700859650907367667633231357\
217300203196332106856778765985469195478757245331622019354878259130576454508954\
680278109235962279945310951558837946079147152407849714885412243169818765864258\
28730363180019265178954955696259304799017929486723784710322325280638625", "/",
            "56579724544270537584088016260430318020143836546235403489253534214\
277809850379040123626272122424690341031955797310009414269891975588582302725927\
152769601963262603917094587432949182846089939938178954105593301121728917642976\
604438972572398365382083516577780890401406043819029902278299301001339408092725\
398187751911796681614003456828484106853909176126578502928811629140950397247836\
960124648114366819336656908729943818320111691875857499978478528294274295918672\
930618670476224760292178455515020874041635864571658778437762911628906307507011\
806997219646323534653555494381881411541266597641540443916095011107371219050841\
662088146011842320857561272382354150290387326068594208266975536411361087174390\
975094654899941644888679347379657877946145559074595439378432"}], ",", 
          RowBox[{"-", 
           RowBox[{
           "265969327993901564581703086152287615822386658251577599158555922366\
985544899427652668335221267758011547367696421091534691809295511168458573160857\
783980415138556816649453085192906861927316466391396981826655002960093740141485\
712644497075609049847367537542664868511680864208834203846880380384973261382451\
172728071525220365434725607557971337251658948035656722398074665855169483946525\
390321432280121318183224475441756785418970514508353169401908794472613309931842\
698906533696016280218540035852454633295776547476629382635426122453849401425341\
587503696368014177182364573070167655312529899559050574107615027304845031353251\
78112771259278873778130938054096117014847536401770541537382792778016377", "/",
             "2133055615318999266920118213018222989359422637793074711544858239\
878273431359289812660710459015410825856904733558587354917974927479689552812767\
453659413994015000167674465946222184193297590735669346569780867452289180195140\
217987349265979418374904548574982339568133007851977427315891883647750495685095\
747511678247074734896847930322433850828392375939972009560416198418613829976243\
453396699233911629088991965459118881950668210783719827749188640516694140956133\
969484323876953673463015127772916286951369672094351535947103661768409767793014\
345123795180666397256439042138196929215105750731086074735636781918747894958216\
730660723104646455496330059968814751465947602192786001651664977722708312986474\
5397610684897278000123032113962131019985696875771122480645668864"}]}], ",", 
          RowBox[{"-", 
           RowBox[{
           "776387154370374254825644733835999765642419646178490614443319532827\
050647822342876522303606349794483803278796463936412042402166059980840138452331\
840170573756797579232036194052303550379985263334470620376326438162986456484921\
303826864232738594967196734821963280408551542168388421973600631651052937821365\
431324645015608365891988977186720072908327629983581496117336264256093627686742\
979218528950053913015035297027600677017281672973029734063669822722867472416013\
311104531122815608594697417719375568934214353263224437646360600337581796011474\
179273787477453244789246036263564441801945751586617963073530270660943950663956\
01810370193682349269159004804283379128148261971040269430214503683395611", "/",
             "6433295735802101789031076530462960535908018675583913330019292451\
472872668979618074984702744390479050784424676412699462432612381278743691283306\
640236792605949240505706189293806107526985533658778749254459096236104167468542\
897449845386193925818712118502146736137489151681563920784729921081615494986248\
774495221593177400448893357852460494098431405834955580834215254430539311208350\
255444444889477473332399767824702547963215323723699000491552939798349529123700\
051964720812892279164453625363115521445330931036564232416464643893523859663731\
264893366264889854125420151088801938512758944204955601402680534266943651193981\
659672740883613709776931460865945290421297968213442580981421572811688271967207\
2119193825650190448371064855709787156276861777325705401627337293824"}]}], ",", 
          RowBox[{
          "6436739876204277003674751830428311719374479210388043305777076719227\
271133671970985432831019506986024448148204268459733678481708476695310255541886\
407779522833191131945710640229533808979016339713679626108503938607650915414890\
314118877660561943607932336804040519595365204325066228348283041666714364752349\
066958547099597148276713645104730644598786386807828443753132931539569544935451\
072895879534903797819945060314014231294962310352632174632144851437623326936689\
321746940986597393450514050802424398245618105793137066130178164978323818995903\
301681765423244865061152411943333759673023848619725255050651438583243393809651\
8175500635764787026399008847548914129619369684860660723255800243898221", "/", 
           "485070498479478474892943170396907224407464608139027065083454650841\
054599241063202853846586927042120429145620601517539467418973548417274322761320\
673854162488572734130246672752980507534709237871917693786215856202254227128134\
467718342119022006730893735061863904766682036789919627168636049553808321963157\
596939708125575993846559182075521255021727999955650794899830184062664065109609\
260511144666601489262942493982572116426435408766904637063091660795554495926983\
918139949292077848999803352378910316977952200156943124201434149571699018645337\
372959816372695001056679392095666163862024393053652345762112283727551300026217\
139324662624473717180632149292274897765866803293570605999186590001295706327423\
77872144540243598071782901205179515832753780103581872827012319543296"}], ",", 
          
          RowBox[{
          "6806794852046490178703523215944401784997687775602688805257562858627\
893081271021338628926815714495797605270784594344877840069445631834176168027264\
530732644577910481162767090221288640332156792820475265276448909364423957517994\
269555932151860918378447617874352013338836722319000254019786506070993134357138\
358933066771395804201871037690659688047079579672696815655766743523698798228037\
883994562576014386421550664821516872026499689677983191104979999918115731463347\
069080017381337242133234569192501793543286150785775777950275608805633779326630\
734036050006032017185764617846004462059869981391396501585407790119297957879548\
782094716813441046287290609818103872243216058376549256611099831788463", "/", 
           "365743155853526770069279150479268047203228314536826407072924806734\
155167827761654951800326542989758803575797933544224758433906055506624839362035\
788086038516383841534205991255747302681170765355425941114806755576499687254613\
388659629957742593075093876236645384194078255739599398885151581363571474760220\
828092539926684299360305623284943026286382911966560699354471958783248705092645\
382425403078617522904258640462859375785532298210246096345571112239848089928945\
874277521766226698145851727693698379001375958918335115647881348777061060058584\
379211701545012030796736261640132287551966392362453868704632661930573680219767\
723050795618853182754196640566375272915463569683352236923386688860976962570877\
52915596983343672946124307508705354937896350198100732111567288935645184"}], 
          ",", 
          RowBox[{"-", 
           RowBox[{
           "386941510934844213936296818432372616974782766952960005534259918597\
940435020159504876799358196756601205361283693179169066673681895783284737412178\
290122944338458543561030298017884848775212178431561343030129331974855714930039\
161304511623475187290307716403665981344600777907830823663395944979868323072669\
492131008188392891285942046096115981954963614292838851899041469564227451507362\
338197868497224275932160276211017271674037888047477760278731949069748375155177\
031784220974047320709588493722070797186684217523238552855814747379919663752572\
458739488754743009417004812654477292673844323531510299985740144589148115618231\
0655860345043460497786658615859781518876924915717206122569873844393293", "/", 
            "45961723252259864105372746576894684598539024860127851822164217379\
592166090355381305609574368902379689649358606982057577976527527641999188146495\
830702812173558902752798552901138911036933792846331859933427382284113460698329\
749174893498022985863103463780405103280389167471276324459900715391355481994867\
750730295850786660286278406659474506969988785937131127885545309487094920606642\
436391458986879602044968502484832661557048558808420926107426769771474243301070\
864867541901955821733662033780174762961172912170737446199750422829650673214028\
770320937160823178536789856879443290802363776640215036167215504515942092480950\
810530049982769216632777377831174492629709921923541264440038927233529438296406\
94283060020906854900229621310260639603862308008227992002020289309579411456"}]}\
], ",", 
          RowBox[{
          "1857097252827274146185112403506395691602313819916394571129630469223\
685954348992962144408059822966027132781656721200764466929695517488246763635001\
080627387283945808444066596608448947586861465728241234019378929198382996917110\
633075567717723999127629817797902576691489051335882085104126516729767660838077\
936048518041923711997635953508922155016458506458459754898567748376681730102983\
875929183272556271931018869576357248236402143668644810384549258545214076608943\
252761964943429638381903565370840028535984917655142655773792689538364728157650\
626612464722492991567444741744987487631204033437718844936698933620019231498044\
668744685579845967243641532312914527614934755615657835163857559691263", "/", 
           "693102786644078750709021018379571843745968494890728005478236398084\
249864642559150088592381483047885719912327793289428275886035116841347757249157\
126998407577268253512202177749174778436961596122684447796084924844430987330812\
617557393950186626815600233808508957468268645466846972855302788101640668482605\
681012861429862837117078372424875565107430891931937408514023267065391402748167\
940783201522144398838125017471276536280292266830987565699995688153831588980148\
642202531881493791743623469405035425454487515534720688692236376271132152067553\
856439732385213532334791041742004825299645751734442745401609808100406754612738\
222793153740159786822282857694111348856025622607002267755787022681623929509816\
6978854511527537189546268935873044522624360476407811939046596278845752475648"}\
], ",", 
          RowBox[{
          "1300219209744361252892306424118675382863842279763330783599875598732\
315791590350353142896564390207082966456814340518091720469633135685044214061987\
532380927099460139475414771945572798343954950454702652027003924322163359074967\
719845591244935832705682615444790150612940672280802224861905934532083939572294\
173402441128447579427507763788954934146797424387253179843934277138263612959182\
528815047205032330008378823215206705553298246167153000923260054032701113997157\
967934720015189786737392490955938866859989561542593317955613992755102980270606\
312641702218921331813849349031388464163660158078163775121650676138352624121223\
65200506949618619045177700197454695785710791602614986798509165506601", "/", 
           "435499584274696148362168206548497641820383537623007430108825203462\
936998283741332638998879698515088194011579296783524100015058731748646840804887\
061463999427716885956833701685731485784557536230420061365206694443917470372860\
594698562532033930515802146909679794942562132235002181277415251857197553363237\
236236414598430482655230910673630146742502410430567338349644619472754264726765\
522792111623080730603288552644452090296116974325470520448163957389990848409193\
396850590865538599145576746609497258993902988927649499394955189757028035549113\
006462965182042502817027037894559698563277414006474858360678162756422244148337\
183321698266733732720001062251133297531202766204733091573219512584953702375334\
825171358474313586743157231470689630838230649934290850170094466187474780553216\
"}], ",", 
          RowBox[{"-", 
           RowBox[{
           "947078439750910628660621566846574982357758234775506218616272034896\
734155840748060662028945170878989925340274085329491612175753158605619816854218\
470812778234060571557556015657660412087846376092598205382890362939911311710748\
708953150169632132714341248100540767033104203619877234860284560628960608445910\
690976327256934199332232669268851658463678662954887712933073265132075752165289\
339842038107814833020710747847708663101289010204349718874318722678056496034951\
012602210006301026981574917916864691642733601008981111901890176608371468651751\
313253424298451715870295776742505578482728172459676768500032522040432314622033\
01342129837939139918360555751394958628189358736382943618538657563789", "/", 
            "36941252236101100784820918120476312467414033578871605258981097883\
743630879418358541103079970426542356057032213849662431783777356920578968271274\
544988683751456084851288418745492173281675093010745381705303657856205299424377\
899945305566779778156002917111613588606002832866834060026856748738786782464036\
598563753868311865691229961997890677197432766964772874475508604846776380505447\
885470840868427822973423951478065648559368122347158036897015507685605973716309\
829887851370169311672523547531150604994157821035787868786177073971139903115453\
510773221021566755301454318489406026430630006643099229860444525155813516859882\
701575263055475688877974090105452381963084274643316484492698345155018697803987\
776545160482583649995488312159501247935852914880676221365678263094352548260426\
5472"}]}], ",", 
          RowBox[{"-", 
           RowBox[{
           "261181004022517060972546823540824117350500361772487163691962130288\
557782448658693411113364250274168490523008461312124770316191178922501370125089\
868379367140198203193040876878278469269192951198075449614870829413135769434930\
394044147557069524990283634093629555045739192616359148379905043564315967843563\
878641692764637626368536550021708625475806409434177526752665536275022915426086\
454750014794887319387212978251919573213155696499624532230943682020686401509332\
333566347446926695846325850490561700860120970958400438354604468542498343618414\
085308909216495791191390278739968599416991079637879602778373619242805240742408\
35519832940712253427978069848812649406530635547028024012541818892733", "/", 
            "22282963348816183993403977810271311680344145054775352292217398243\
474158146465153871993377838161290349173601831394116378851974501694493233661232\
805537174038878310382297174187280878923506416104081614244639166418863036612784\
749247008317881562183700959601725316647140908785274305008199990839236187182306\
876253656333365717384949913077127656485491445033150997883626790443575512720886\
164516011211835662817569327531569199211010851399805727856279754235957523345678\
089388351946486128800866203870790044932475997648787242451822011019391589559241\
557698406920209066797837244912809715142956020007117455451820137573986713369881\
245590198675062935531193971151608876800132434464848503445995641797507278515365\
426812040803094457677278549894611152754906478256023896727777128298513457110689\
29327104"}]}], ",", 
          RowBox[{
          "3969905505511852875483071934917821179320019986064579816794359127625\
397820993266547773589424106002021112072066424592301871247956787660715448565424\
003309682667562622784240221269651984177851225568783965668235706210144802568980\
678217284678366252008460822450257831813013912754514449130311300559326229799937\
969051338520696023594678788861501561961726714821099665682708402739642158432024\
039827819223624022629077106881762528582656399971697733489169586135321370313268\
493798343508607403816599396144512451487220420201213097795530134555058368503736\
384294429373559979562736358219372370890536078772606479446552931177857808671594\
6162412860645802735737347858706811232167775326363294275928880648669", "/", 
           "373363430333497838467257761532101533488433008251124791740709295012\
878116498549467099622375332746953850597684019359194436764194983947731070679323\
008333982784761022850045985271328504629418616499500825343509588440505102356437\
798494317148504397478011634215575305598761004979929466137395402061868558565764\
104339041674616686850049654670094510890234434555463386761213333210131924256625\
956557165638313105876606065751181693446715154565633751191887437642488280058695\
097751497058900913685624838190570975090820049493012906859417695747139078392625\
211213307063058585901539614761300560395307535230368031348275194017466264019787\
981666884466610075344894538851402069051107901922128257739571420340455288901900\
707028417011849357525956147123040203937766324556489291838754549712869925810216\
158363648"}], ",", 
          RowBox[{"-", 
           RowBox[{
           "111745116501645690517928207911469676761526708463966761059421003394\
056845874737956590654499259197661656543677649529115372351974384944699917915265\
397691334881132117151685461862630070947492384492454445018488224276921205773796\
078369622266828752819055243839319412189103581086365177814299868699170428348977\
197971211200973362275136874828228339598798214330662437619334038556298580918166\
986764881651760848288311046752846232644838113092248579507939103406912751717165\
786896161245274089299706334907133523059521108797178948814067251746367978205470\
709971621396300894170868396188124538805683513342031198525494029132921791275931\
719935675569765495560272602932287624305795262046137915575661605210101", "/", 
            "25336442382431163318388111697568410062525063939921328367524532759\
573908985591566837380374390080208288301558837553714934478818271610693030456298\
859345544071773883010604120560512352324152347315656126007810560671572676245907\
869005824361697508412857869497868940237931921797938013572083651983918400384272\
752120447368039488369644369565912613509011308728933745425615936791639552380054\
637411969260215927364786487621875189717294090388823906355881481518419254684783\
049333416590417016002706501519612146369663048558595855859480084833400857859723\
546832935017299155639278478257701856028425569340732774607293954666025260676382\
812435914779904159712904543406456144405808182224435623570207316584303295904882\
981978948378424097401711384143769508239216822784403363344177883743515353165481\
26850655715328"}]}], ",", 
          RowBox[{"-", 
           RowBox[{
           "595203601638273661001080599482697859340085115389548404767330693355\
887547588209317974795954037104496890129506506097714181706604510033569801855389\
886457689562049020757884461350565389641125390634699651692391160600955640120052\
963434086944646822232760318971756359457466705650497666905651571520659217043547\
968133704349763896691271979042882823076718640410790209650451366334153069042349\
064181033866005577637187021716840617536265934410788165271907781375448852350808\
313635392409582966146709099095087634694307066152053040157397274587461825804627\
487596887658948683791306507351255700129932912839679836030820301594864469167519\
63286500067733050920156026685531989535916138993916420824652734061083", "/", 
            "38207355112706194284129272439933162374287796421401363178226995401\
437454750272082790769604580240954098758750727031002121194057953588925089928098\
679893080460235015579991013805252627304821739752009438019778325492731595778829\
066460783137439842686589667202786361878801338071290524466702147191748947779483\
310197634631003548461423709305396221171589053563232088101828832681792444989122\
393217249644405618466098023333787786093679488306346450784669274129776236064652\
838394792218348860132081404291575116725451877226362550636095967928768493652463\
108624066006087126704031945212614398890865758565825024107799283636366093099985\
281153359488095472847060051456935865763958738794448920343872633409129370224563\
536824254154663538881780767288804418424738968758880271923020248685221152573545\
75290788818714624"}]}], ",", 
          RowBox[{
          "1493030361881867836415848448104558358065386416758853540307647392125\
706993290167399371336773516793738534034506824746807059826547735379367289935758\
128297712761919084731404806034977956541219956580827489967021712059868812696625\
563930609079161621812505585849112178541733201824308307151772387193755463067534\
030330821128047179745322159718434546788152797718568533090798104737020154932659\
262849402225104668131380981716070991807632341253212464108502840117082867908452\
794561513129359584362433824900855565755809251483707956753466291888827552734962\
187113652312101170101965992013700529469907154796490407115570010128530421640343\
7984160172075710269148416133577141146497563673037575291185934293539", "/", 
           "720208643874511762255836785492740110755324962543415695909578863317\
096022042628760606007046337541984761602451204534389984507992425151237945144660\
115984566675430043682830610229012024695889794325377906672821435537990580430927\
902785762140741034642215226772522921415405222643826386197335474564467665643260\
397225412794416888497836920406718769084453659666924860719473496051787588044957\
112145155797045908085947739841899767865858354574630597291015817346282049818706\
003741833315876013489734470896190950274767885716934079490408995457286105348929\
597563644214742338371002167257781419092819548965801704432016496545500854934722\
549740826350599663167081969963241069650622226275362148481999139762088628733022\
669137190815407707921567463393963287306329561104893125748931687716418726011337\
442313692327706624"}], ",", 
          RowBox[{"-", 
           RowBox[{
           "136837475217884118671690990848889819165759216466220896737829276576\
346508457485778536276714153270398035672042410462169094541724747231855326433144\
913044307366257152666377514762602997723129688694603876131967150186061781480848\
618421217082434971561332245052813418176602485977461321307201696491382819211910\
193696047676968367560001629919652734648193813416294655958946899521191411649440\
900600955108072876891122781860617758852274574021155457349469872399388546748593\
011445290182460106314414519313022006974399458212990422050432897456992042778453\
654173226272408474340018646698169345338516249313192015500983799364458199735428\
1427499439374669804773981136847373892820951758069617416441223055901", "/", 
            "27151865874069093437045046813076302175475751087886771735791123147\
054520031007104274846465646925332825512412410410946502415951314428201670531953\
686372618163663712646842714005633753331035045246066747081565368119782244882245\
981935023232705937006011514049324114137360776893672254759639547391080430994750\
916975398062349516696368451899333297594483902969443067249124150801152392069294\
883127872373548630734840229792039621248542859967463573517871296313954833278165\
216341067116008525708562989552786398825358749291528414796788419128739686171654\
645828149386895786156586781705618359499799296996010724257087021919765382231039\
040125229153417607301398990267614188325828457930581152997771367569030741303234\
954626472093740870588643093369952415931448624453654470840734724626908985970627\
4215752262007545397248"}]}], ",", 
          RowBox[{"-", 
           RowBox[{
           "503938853557799447834137790586637732955892724058279192827709257854\
867595080903571908548098255293576184838552322703293328478623035793587194802089\
922017708860908647941420439575596245432476830859960565910512271841634713420031\
396185515610775551853541202562098078696663910067478801333361234427684373899107\
197003177250659465624489048456728733161365785357786439909754462296476468166417\
395691589515395398618153591328823157429673269922315584176974951768183538137575\
144690125466972268202983769552996177563320010442133670259936490451824551346622\
077830779545279093174869614196592026484329244254234998977964936367543700724282\
3963153370293995323036810192024636680871893812610248066661214115347", "/", 
            "16378005495238477161225572237647625472246973056213300711029205482\
303286482703485298587388078225360760349087165959882930257301832863091247664874\
463619963276321951468575525088198280009280339292427461839600230049852650112970\
776303206013968221202026145274552305647656020622263104071014574986299715976033\
753119560111209228471249450185677845108992690271168058164671687763255122896198\
673502732615724534059255626610558299537121053132374027545979965936577555433389\
258496931684376342707405195298240755771456397572649939805422774418455778698742\
082363539710175538209653146724828994450278935947993668871874891622002478561762\
749003538225341500724203870929424878398139725823726551488255688917639343154111\
324630687966944493139069513920755297289849810270444376811131185894951500337482\
46069417644429513836199936"}]}], ",", 
          RowBox[{
          "3185558847445671787606234376565679688046807958945694754682144006919\
819000889862316523152691951449792757603803927222937646184349940360653717600884\
185705493907878072339617889579516182673821379075491325485869192765159134917077\
984301942967404028758462930482408479149822616857270363401010674029970874576436\
319175197168002467764703950201836586485797640367315807198447653391144114520402\
561365595443493356715090012856934474604764700006275849358030104092916767736201\
658218155256178024430878129950149702402624419138525020656574135660181604704962\
786415934046482874050379323888452529496136899107142242397646998303395610122133\
760341223053068868042223355983327364804975802860948604429382951885", "/", 
           "123490161434098117795640814671863096060742176843848287361160209336\
566780079584279151348906109819220133032117231337517294140055819787708007393153\
455694523103467514073059459165015031269973758264903062270585734575888981851799\
653326173345320387863277135370124384583326395491863804695449895396699858459294\
498521483238517582673220854400010952121804884644607158561624525734943626637337\
998210603922562986806787424643609578509892740618100167696688943161794767967755\
009066864900197624013835172548735298516781237697780546132887719115156571388515\
301021089414723558100784726305210618155103177047872263293936682829898688355691\
127486678219074915460497186807863583121973532710898198221447894439000647381999\
387715387270761478268584134962494941565467569439150601155929141647934312544617\
7536340903899853432494751744"}], ",", 
          RowBox[{"-", 
           RowBox[{
           "466064950692278353135167825158679765664314787952257418600915571503\
339888413922303586860589613180155063965758471943860869205015092184620658616553\
688953972289116132972842886250184924505908320688422750250362370869833523845069\
568315319968216954986266374352842656776366078524926689085201446259992309534227\
093048830688701911843737991145505477335242033670483499365833950157795967049765\
504138704786692812787888981067190764835364244610526041965056079922405690908487\
146172954625450415678011968093711118968047236826360920619147467884933413203383\
369743923192149880098617376588649919633045660598643998530612464057963461074177\
967653134404963956752249087262114382467568521972007558839323436145", "/", 
            "93111581721309980817913174262584774429799601340261608670314797839\
771352180006546480117075206803691980306216392428488039781602088119931837574437\
705593670420014505611086832210421333577560213731736908952021643870220292316256\
938607934702371572448910960069073785975828102200865308740369221129111693278308\
051885198361842257335608524217608257899840883022033797555464892404147494484552\
850650795357612492052317718181281622196459126426047526443303463143993255047687\
276836416134749008506431720101746415081653053224126531784197340212828054826940\
536969901418701562807991683634128806088947795494095686523628258853743611020191\
110124955377182486257214878853129141673968043664017241458971712407006488126027\
538337402002154154614512437761721185940362547357119553271570572802542471658641\
7862401041540489488101042814976"}]}], ",", 
          RowBox[{"-", 
           RowBox[{
           "962025784746940075162450485105071109439394874373182018023466622582\
329304382200166721695745146206756521212439826451771973437001054985581327328371\
239544632171193069785915436134210099638600663150243878035344250120977069789234\
009613269876269657224222210647178334034649209671454179689293748017331290407024\
933405986806883829491577294495819397397284296131310734125248597413928073839549\
567528100330443378185930630286609910578153520566358225736280954274184402104244\
956271121329127767446204436338847738611322146113968258674790108923314903640526\
760922390774558696955449069089972494954496703628866698552677673310269350743151\
88890132209434888894823121826328939896750664979210162210472939433", "/", 
            "35103066308933862768353266696994459960034449705278626468708678785\
593799771862468023004137352964991876575443579945539990997663987221214302765563\
015008813748345468615379735743328842758740200576864814674912159739073050203228\
865855191382794082813239431946040817312887194529726221395119196365675108365922\
135560719782414531015524413630038313228240012899306741678410264436363605420676\
424695349849819909503723779754343171568065090662619917469125405605285457152978\
103367328882800376206924758478358398485783201065495702482642397260236176669756\
582437652834850489178612864730066559895533318901274073819407853587861341354612\
048517108177197797318970009327629686411085952461334500030032335577441446023512\
381953200554812116289671189036168887099516680353634071583382105946558511815307\
9534125192660764537014093141245952"}]}], ",", 
          RowBox[{
          "1091764158663805668310360862768848143304283090267685989128501894147\
514607446493005248175484693184338232253853319454933188612339069729589408632949\
238910465179820694964187531995268703760698530467534225757634175780417615637134\
943344893570512663964911591966567036945301638747525990791420549820318916297607\
893828709263319191375213673176478189302224917597204173252654905120955798825158\
859623729942503022316081315091618031333304801103533970895390453998845093415476\
012510598793218151312683731598143713576833114924173095541424634519945451722043\
670624412410883426390561545418614265325906958231404901653488892292434774840893\
97394789339183410513395346219049911265375999380286523223035829189", "/", 
           "529354239938722650546767261790676456197319501555601687148126876086\
754500559686017786902391282712077498757689185578743064244772927295911685704690\
266332911325049666719926415009398948801802224699121405297675368865221597064691\
297096286052534768823650633746295525078338893508271418638397481194380634158105\
804255654318811127714108157540977763481859394521545664510426787700363169743800\
484405875735284235316154598695495027246421567192308355434411116527704693866909\
798779319552629673200425357853644649165610672067675193438247350684361544179929\
263159804749545376813482000129403723224642449031213033196670432104949027627549\
691637991312142783570067740660655671079176163116924260452887620507817006034566\
719854264366566713648241530665426817460711539732801799477402157674102358174843\
937460790532432921817252456998895616"}], ",", 
          RowBox[{"-", 
           RowBox[{
           "187164705290959246880689674543666563115374097198587020734969879522\
485903181243095701995126433578935023089473481920309896137394050569870831375600\
010809367173178840198874714365557035441401176452479486047456257173697110738536\
931295358949216383598959177583177129059537602067394669277788725782847528036963\
892934254543663976955690130652301362521467994991877003539563186983471912269604\
136667468731545573836643756913623177622012021676479758115005503364635123662645\
864334264617554863388577996400409770674275253237148871592915082697883660976155\
447660636090946800859917832444804973055832116998227778080096380732221654958924\
97597895128193705311234716025901563297077156869732239048524951281", "/", 
            "39913309691379687851226251539017004797277890417292367210968766456\
941289342200325741132440302716490643406329764592637227044055878718111741102133\
646081501513908744870682451691708680739655887742313753959444722812437708418677\
723801059968361121569303257784470682590906752570523664965335170082056299815521\
177640876335638359029643755078589723366532198346924543104086179792607382998682\
556524203030440431342838056741640325054380186166300049999754598186188933917564\
998827960694268277359312071982164806547087044673902709585243850241600860431166\
666442249278115721411736542809757040731138040656953462703028950580713156683117\
246749504544935565881183107645813437599369882699016089238147726586289402255006\
330677011533239130209077411412173182036537650095853255680596122688627317806383\
2328845436061454423050208352577167294464"}]}], ",", 
          RowBox[{"-", 
           RowBox[{
           "239393941098394847936466430375025708983032559088840900725152421106\
377438006232380067482817947014261957269624037715657511100079264992358447424206\
118472768147866997236389633607159089081019885437668379182361594720742650427073\
225867720609429604003109139493890035848933721929818521576590514377248785155934\
883666108618983690956624397049793837093262917305272863859049954032389927630880\
474217766466995343357616093961063352436747202654774691117602867888215378482588\
899442212016032139923321768237803515510986667311389950772747786669175728857742\
684376221338579139769707804555866380627023523258637997107911216052008374107873\
1473845084537892910905237927752415072199726114888825316869367727", "/", 
            "30094635507300284639824593660418821617147529374638444877070449908\
533732164019045608813859988248233945128372642502848469191218132553456252791008\
769145452141487193632494568575548345277700539357704570485421321000578032147683\
003745999216144285663254656369490894673543691438174843383862718241870450060902\
967941220757071322708351391329256651418365277553581105500480979563625966781006\
647619249084952085232499894783196805091002660369390237699814967032386456173844\
009116282363478281128921302274552264136503631684122643027273863082167048765099\
666497455955699253944449353278556808711278082655342910878083828737857720139070\
404049126426881416674412063164943331949924891555058131285563385846062209300274\
773330466696062304177644368204778579255549388172273354783169476507224997626012\
9575949458790336634979857097843184140025856"}]}], ",", 
          RowBox[{
          "1519180096296536326964468866651367084854188273651207304180346247366\
049786439818893880286626361104442989337904208660205001228173285326687220927085\
110583185670669340294225321554178005241078358773342802615945132629657860105761\
656619830750318593212801977001155254805660665148111593494091216084924501153013\
419686045698417195574691839898376345287130755830010539509760996355071795326018\
241333161103682125372036886388392968057872512541283643364733096483049669243947\
907100504546894410522421619816954887310570987752738335227939310009869266166031\
274370705608139761619859950465271016875926890335086126013529407719064984080253\
42099944262749928017486475127769442519213397804469339619680917", "/", 
           "174548885942341650910982643230429165379455670372902980287008609469\
495646551310464531120387931839756881744561326516521121309065168810046266187850\
861043622420625723068468497738180402610663128274686508815443661803352586456561\
421726795453636856846877006943047189106553410341414091626403765802848610353237\
214059080391013671708438069709688578226518609810770411902789681469030607329838\
556191644692722094348499389742541469527815430142463378658926808787841445808295\
252874437708174030547743553192403131991721063767911329558188405876568882837578\
065685244543055672877806249015629490525412879400988883092886206679574776806608\
343484933275912216711589966356671325309564371019337161456267637907160813941593\
685316706837161364230337335587715759682186451399185457742382963741904986230875\
15405068609839524828831711674904680121499648"}], ",", 
          RowBox[{"-", 
           RowBox[{
           "248930935097947712631960148370285800434813212573172273372195848745\
760128728442629239806301460212300841771459787493357789683175187096073772060158\
750623684737069782628942740541102930896023601639946651525331428584572059286328\
091858113601196310485229904392362608860373185223635523236937498089667570321527\
275604077431577214069037163653694912811464442352138886194599746989661389882995\
137947620004902336949947011812971149251903757178395824244420303127730321543660\
477774753088771714836272547109547084951415665273739832615955520646590612355971\
814209414207872910384295279839348841542907070278269300602324421257158631566458\
28848678061455577040355942818513785522501835051624541463644477", "/", 
            "95051565555935159012747326052481482169412471166399722931847688334\
444240416441398518557891250438516497492232784584163335059525376926448527842961\
896663865942609629862062678601646905910539999074915397744943265166470114024845\
280875891613141581711838245669763808201246473787030051451222761799973448815690\
620678172555150889449228331071909302432018634075842865415063580986635445169282\
084877250071003442711332834347577304683980380347579224311933365541023436211828\
337148624356417880412721239355107527765713881502948158462742375244562677198552\
233324820389501761419347602936177792562783169104916279559803922104066220125465\
276824406442805086011500269457116240593574998040641269810796410375888349903083\
405748575578769760676987031301710548689155088700823103155046545033230704168613\
23666693472980390131789357657634204141718863872"}]}], ",", 
          RowBox[{
          "7806149241760673297316213071101146074216637495285370052867777001221\
576068794375602986763463836194507365788313500904332061713396515239193053164631\
110327122294966423135231690921079071852021771759344395894068810917141533514811\
941231392074201934945012681971955450231918317770402397788734612628393746701226\
086894945434567036957668261682462038574347541960939626484827791980509101664696\
455331825450429849249965710684469145767487329502785423928670252823918919994578\
895266748445823175977377310481905542438349816254236618674078581129522527749657\
992490927597082132502136377997759620803823023464638330931449807043458535198314\
658008974614154716488409992658197697326141372164051081320161", "/", 
           "322509961931287994530251677296069669000816514667594259907759206518\
769307732985665173466925012737886475991145838094066195856969603911439854971169\
715380497143274474121978668495387951754462216861187944548592498709833096886300\
038011900243389386748267167557508601226829285559392964573998830787309911831638\
275961039479626967901231727326988263151839225419334842353310730287654065459374\
113988509490914681119552306941329794792745430519336308090389909280692519066733\
547945282441325868240363165131879841709067199939503101664084879204801163734687\
727671115581579476495846416762451250165523292772980936546414707699096684885703\
684265211060437656837020414267995404333999968351895828468032220405389171221161\
995704916938765797977016997206703891702303215961892789005072927297751779244104\
71201090953822463717161290532352854652852105117696"}], ",", 
          RowBox[{
          "9920932033410088770766510402191197159092352335851146820106757372975\
471007442108327210246114500429659276507090084243461524799527307089373010631051\
063649090349333616123616900895707279506009564414318902752339935289222744817828\
861740531334820704124329284810399136502449712016031205774280520077061954524666\
657845332670695967789081339338663341949302892975894820365171695005976198451010\
428388519959792860053756253212394365483182210915822553957952432862786888602601\
323241602799401288210312378502555856872685692698230691724481397060620127676080\
004563041851881132974420081467697797477017146354593806205150130452544829691745\
111246456297697365035427308896863489383562310799733221913233", "/", 
           "972690045184764591503239058724946121706462608237464287881801766860\
608232122684766163176245838417465611589295847691703646704620325396902602593047\
861587579384115813951887664182090062491458046053342840758554976108856620209080\
914643891134062390432773777353445941300117125247129181155180473654526694084221\
040298495070554935190114889618196601665947103864713884537585162547564661425472\
327789344624598678256569757735050661094920218446318305200615966390568637505268\
380602971843038818612935306037749602594546675017541354618879995681680309823818\
186656084594043701111472792955552970499218251003310504623986758420475601615282\
311743876558279973020453569432274139471343904549317818659585176742653740403024\
579046029487317646698683263575418937374146499341068651639299948730019366200219\
81142490316728550570958452245576209633001949034971136"}], ",", 
          RowBox[{"-", 
           RowBox[{
           "365273690622497345138850840323035960849726201447060197918448338678\
339941660002254694368656540307073570517981927686206478487035090027102054158029\
474368603534403921904734543668058446322076730076959472370167472428073577105052\
485274055409358945237427807292672078096258713604127944948541050112297555976340\
093729841079727551125195815850640071199112523986891091018869388918298002744778\
681220861819209561167524969083194134214233475034091523131689909675387607565946\
101766014744911199240888264448879527812277008629552274406811879443322198279130\
762900398019889932521763096067583444382889753646224788766219956251779794375223\
0423754544839464290763557127236581423192658034446424560864573", "/", 
            "73340829406931250199344225027860937576667280661104807306287853221\
289860702050431368703488936216676907113832906915954454961528372534926456235515\
808763703485562332371972329879329590711855936672422050193195045198607789163764\
700964149391508304238631142812449823974028831243633540259100607713551312733950\
266438506528319842113334662677212023765612411631399426894133921256086375471480\
613515316584694740340545359733222819846556984470852400212126443865848875267897\
235897464076965126923415322075246320035628819296322618138263551674398695360715\
891273868778390895063805048588848693975641056125649612048648601584903860361792\
286305488292494309965742199135193470116139330403018563526932722326396092026388\
053260070623343750561080718073586587878010646050316576333603216134243460211496\
573781437698813327130502672993164462063283469572368236544"}]}], ",", 
          RowBox[{
          "2101057130207163274813403958730167899701223859630625994201264895302\
788654199420548356207320766729486346474236932788787864332942311456104714935948\
504087925859008019705929621039470007472018466850736962987562679251149210250975\
785719287748369378496485290819206570423474933089391568943390090062746052097762\
668061564130023220955598094314082066629195540898709637170913458617870886918045\
362467874264813860410075635128526233601836422378676211543117104298993691593463\
262637719057145688183507601122001124608225859039470578196585585055083118411099\
715631761488012929314047695257559877572140634024434554387453525280799697457070\
57138191836381514768012846045237293163829976579361368914309", "/", 
           "184329951242753875501018485570023823109357098728243415696470137762\
841849897820084173341435526357914626546100039382098863469974642971115160005263\
066026108093713328694890455763381704655797920836687419485563546932500910098261\
948423228803990871319759605601957224254725795858998964517872860720058966004661\
669648779741177203178181118862059553064239194566917226260589922090297090351654\
608635162349532780722570670796166687214346554303409032533144462249500173173315\
052888959713439019000850509482452417689547099164757513587502393208322054339932\
606734990196355782927030022119973050858777854395799358282270151983391702375971\
279581127241802365713898727159786254891896850412919989664357575447008844626321\
973860310833337293076849538091614290866733423739795661851789416550731896664894\
72210401341635082885466338478948668131905245352521883451392"}], ",", 
          RowBox[{"-", 
           RowBox[{
           "680017463900525659679005024294163200901298370242966572242624023968\
352229137676885325595767946640367165697041085186370629134705896404941888554602\
563208451665915865092147410208080830764696064031248142989992730436071367304895\
444685133432579291017385428892171005739355647955283969140278699742276436765652\
538229837172507728604583733290419661891963985158604561455967461612579445158065\
147924880552390345016034105578104644914246083106732849916399866464106806895697\
935996992111311162316591190791258637681966128075443447665439088595520804994559\
048986946032720172527412991179400800478209016827195975484648064684623450164745\
04165382835217238336602144732141108545671467358783684701741", "/", 
            "41695434971110926638330381435939388787336575732328660630541545161\
954826446886903040009832716062160288524727828908230762916908264240066249193190\
505535105650797954950784221093676941593141489693258694287634474316131705864226\
852733334355462735092529622787162724126418975023305565773942841094877338110254\
469674553977454283358904569086597870903130905811036676580145440376825201837544\
272473273723464314999445485734092904647885190583431123158997277360836939171803\
864963482687179906097992385244930736881375553831068149573493041343722448691692\
755643454782415678098094191003537904104255550664329814843449508378643203077444\
703441250982095695124483892083543650856547067563402501662077683566113400654474\
030487202310500895693983365516323152594055100449941778710874766023775555025599\
186139927834778557486924857639381887314369664987404500367048704"}]}], ",", 
          RowBox[{
          "3845136543015241849245449424001802996591305657468630759396182980830\
951214459473394998786820936782796947685880104955755876341391004484731720019970\
571024200166809339942310824587905133230944470471398242089307739285243976976481\
871368300967844051341560256836584810027827809053419470972024916471956010321923\
457897863459273667092270730416198818772430478423597457093782295867706761683322\
386962627985371575602670402863581434276149443139866711548193074077008114133530\
626927074931935499613653170240383503600572926025547358543962217080918819934785\
849522085140179661250992168188482646267131474187884765649119056008810402794384\
87724188223314736017973180030336754771850709522778798227", "/", 
           "261986316401813655710842563355819159547098150851465084295236042100\
949492841272707434728448899257240479563706524973383293661240260308416265763880\
343112247172513816940760855871936783010239026905975462440636613619694218513558\
724674450866824185498061129846005783260999226396436638279607518212812607792765\
584455114158337747105117042427456622174672524846013784511913850367718351545903\
178707069895767445913182468695883750870878614165892223849032892750592101129500\
951520549551113743315718820622314796737976396571878206486781276443056052612802\
814626374216178510716358500138896497455072376674205669933007744312474792669944\
219955860337501284365507121924932606215304074523379052110054778407079200778945\
158227921184313961277195479994230475465979547827134176233329779849389737410848\
2195792132285252695428445221674495252919560616708582773062893568"}], ",", 
          RowBox[{"-", 
           RowBox[{
           "166193575685365650424115921321761200027867109748577304761464103506\
044278199149869810780957617945701230445638873714111690680401424737834913300881\
813133273271707310798544705363008292465317804855525939421663964838273853624832\
415541486696101874006151236684692476993125127901486673711722369282074033627764\
114513328352076908795341131172937163449812111665289830088529975012821087201834\
518539952139419924646975912910819994644124207098816833607701612616296335987839\
832775978058722062542390359098489129734412876521792923804732284858717594117162\
478895568610581178338136591617693065034838442246932336767197334778364625964839\
711495710048557880401321008216642161384181532452098876033", "/", 
            "23704521908036099568717035132434517555821440689040560827032957089\
293910112278354568694230056404795118590924166379591720410469018752705503726315\
893444796124169050156800042239292840126766427154452659841628800800309932891106\
793408544314430252303864571028466603269455210004349587031538888247895284753089\
430081498729046399358070989998836275174364370048067327222637965181271156447873\
319609415684169038506224749767603561778797097009729928413860496136073573310197\
246093579323384771495206238889907042808852104361823540122923969892567711640406\
398667394339079831649616117092567355089734948641482129015538540705392719240776\
553021606243337116209391084391767902210360712662875336634917756350272526086478\
957916462308756727216360647029877973420161829487399100265591678480772783440933\
546907527212916966388236572365710833048416184459979256930673061003264"}]}], 
          ",", 
          RowBox[{
          "1271718220943294276779559887151486655196052122730103737258929359155\
905555669181875210433418791225776915688170714674231063492606274252183884655258\
402497250036244312903772783705264503896933754539622190668108622518243859287866\
939007737102189413125939270070393884842420486432378427745350231954875377318530\
506982066202876323582282129946648311416296106900712864995183612364508860718454\
363676079834141959826189151419464550055175904311193860437035568955667219005464\
921212060759952360335479639173163869535958080969528543048721964064503205198295\
947280400063554449175689990820906117460443706538993893005340925848403012073206\
13285247937377863260393489721342853287645067441178005", "/", 
           "178732095186592190748126444898556262370893662795365828635828496453\
276082246578793447954494625292155194175568214502121571894936401395399498096421\
836573762776234638182272318484268014555818860744573055205881158034336893998945\
222300424130804102371138865554638188651692283432795886217803217389130447038294\
302814500417009851159855264591225514814707350162427647258690257466784519616964\
829854994258634550336934613247730855812130111453363660240508140865994742758887\
235545588098321177073855041229899102778744866888149492526846732989960545768664\
245952153316661930638105522877957857376601512756775252777160596918661103075455\
209782911074761856218808776313929982666119773478080038227279882881054846692051\
342690125808025723211359278605279919588020194334989216002561255745026787144638\
94368275518539392656730375563745968118505803082824359725727487996461056"}], 
          ",", 
          RowBox[{
          "1906469111528749131183007810471641655836026311098724260734197744984\
761261419168828138247817177092638157765685238790789750561649275455726017739178\
109254254413769354036772679311291867508076759082271600266067163528301960943498\
772127221582633803472207123536620144295980161629465809505562291892213617981577\
393960007066292735439491356378456358384777481114877504780308142795479147910109\
345926383987167025594038338115689291843792048310214348232514189147983967175101\
361836787198814573633149434453591110820014364535649517361449909315498718586689\
664089519661990283403704264533936870421852223601705847031925535033869277989669\
3687910549923632522198773826353950274017773024648697", "/", 
           "112303333142242093186739449544592851523044851456421528992845571938\
141805011600341883131407456225237513673648694778833054340651705543442684637251\
720647180944400764324527773447615069145906184167840069687695327631575015062670\
581345433162188577656532253856830995202813318090273415173519688259503630889061\
586935111095354523145442391251486698475241118352058705027543711774962939825992\
901425554725842042461707248657324221068621753363196833184452615177466696700167\
479667811188445139594738917572786602912644691361387264471035363895358542924644\
034539936333969246417609636874983520384964617182173783828315908397225393099077\
690146929125308699657484847783919339108545257668726957352807526410262795338172\
260323629049376162751137413390317549474472688773818224054942655693125164589214\
8029473311748225171931225264588704996779447960370797269433210495777636352"}], 
          ",", 
          RowBox[{"-", 
           RowBox[{
           "131082590249091042817363709608781746245685543116204727497367536978\
019785422318378575143453786822296956315762093252017637002911505933699536037609\
029329031022206217579063208569516507725123904868738701515764476677229896651136\
796431045722516958051477707880297158244917782383434642664159860591802145349110\
892320102105932381471997633522392940966831424038801769073238511636169445844686\
565922570043003664864252120498535299687706452087397357902627552366321756763318\
993134584328008188673538207855286344897126265776125765237419332893731911363675\
465838823917356283047355929836673115770609505061962367117626471069895426463271\
628630177744116251545110830786859964295360683471763", "/", 
            "19540779966750124214492664220759156165009804153417346044755129517\
236674072018459487664864897383191327379214872891516951455273396764559027126881\
799392609484325732992467832579885022031387676045204172125658987007894052620904\
681154105370220812512236612171088593165289517347707574240192425757153631774696\
716126709330591687027306976077758685534691954593258214674792605848843551529722\
764848046522296515388337061266374414465940185085196248974094755040879205225829\
141462199146789454289484571657664868906800176296881384017960153317792386468888\
062009948922110648876664076816247132546983843389698238386126968061117218399239\
518085565667803713740402363514401965004886874834358490579388509595385726388841\
973296311454591452318697909929915253608558247846644370985560022090603778638523\
3757128356244191179916033196038434669439623945104518724881378626265308725248"}\
]}], ",", 
          RowBox[{
          "1160583894267228115880059554382321982986114637500796825941827633239\
554570552022141086241946507516310918769930120101235757379548423902343966534874\
197148913653300734653590741587186159801984237208656338831292868636533439809644\
580414947475749884375197641227635893462200489730435280007377799739012237665331\
810550165616831978826638838264761124502460474824689528067512247480563981471709\
957935031254642014850877790116810405034125653849077777013376377610549718197924\
591311206616886711919709832634821522038451841999140422650249552380160690657451\
498352409470427424966187656407984666390281599339273319722067136844932496239161\
595601794485229492033147633000087612766301979", "/", 
           "195407799667501242144926642207591561650098041534173460447551295172\
366740720184594876648648973831913273792148728915169514552733967645590271268817\
993926094843257329924678325798850220313876760452041721256589870078940526209046\
811541053702208125122366121710885931652895173477075742401924257571536317746967\
161267093305916870273069760777586855346919545932582146747926058488435515297227\
648480465222965153883370612663744144659401850851962489740947550408792052258291\
414621991467894542894845716576648689068001762968813840179601533177923864688880\
620099489221106488766640768162471325469838433896982383861269680611172183992395\
180855656678037137404023635144019650048868748343584905793885095953857263888419\
732963114545914523186979099299152536085582478466443709855600220906037786385233\
757128356244191179916033196038434669439623945104518724881378626265308725248"}]\
}], "}"}]}], "]"}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6266281724056253`*^9, 3.6266281783386507`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "double", " ", "checking", " ", "this", " ", "point", " ", "is", " ", "not",
    " ", "on", " ", "the", " ", "ABA", " ", "or", " ", "G2", " ", "curves"}], 
  " ", "*)"}]], "Input",
 CellChangeTimes->{{3.626640508255795*^9, 3.6266405197028637`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", "1"}], "-", "t", "+", 
     SuperscriptBox["t", "2"]}], "/.", "badPoint2"}], ",", "20"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.626636933759671*^9, 3.6266369523685627`*^9}, {
  3.626640539161887*^9, 3.626640561795101*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  "0.3855562337795077932064329740771432642807418436944503449704`20."}]], \
"Output",
 CellChangeTimes->{{3.626636938817396*^9, 3.6266369527681*^9}, {
   3.626640539832469*^9, 3.626640567870699*^9}, 3.628285318621376*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], "+", "d", "+", 
     RowBox[{"4", " ", "d", " ", "t"}], "+", 
     RowBox[{"7", " ", 
      SuperscriptBox["t", "2"]}], "+", 
     RowBox[{"6", " ", "d", " ", 
      SuperscriptBox["t", "2"]}], "+", 
     SuperscriptBox["t", "3"], "-", 
     RowBox[{"d", " ", 
      SuperscriptBox["t", "3"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["t", "4"]}], "-", 
     RowBox[{"4", " ", "d", " ", 
      SuperscriptBox["t", "4"]}], "+", 
     SuperscriptBox["t", "5"], "+", 
     RowBox[{"2", " ", "d", " ", 
      SuperscriptBox["t", "5"]}], "+", 
     RowBox[{
      SuperscriptBox["d", "2"], " ", 
      SuperscriptBox["t", "5"]}]}], "/.", "badPoint2"}], ",", "20"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.6266368873716583`*^9, 3.626636893894411*^9}, {
  3.626636955097426*^9, 3.626636955424939*^9}, {3.626640551227511*^9, 
  3.626640578525011*^9}}],

Cell[BoxData[
 RowBox[{"-", "23.23077686119824996024207805379576532467`20."}]], "Output",
 CellChangeTimes->{
  3.626636895836598*^9, 3.626636957595985*^9, {3.626640565665169*^9, 
   3.6266405946836853`*^9}, 3.62828533324183*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Sb", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"RootReduce", "[", 
     RowBox[{"d", "/.", "badPoint2"}], "]"}], "\[LeftDoubleBracket]", "1", 
    "\[RightDoubleBracket]"}], "[", "d", "]"}]}]], "Input",
 CellChangeTimes->{{3.6266281582527723`*^9, 3.62662816767232*^9}, {
  3.626628367872751*^9, 3.626628405499001*^9}, {3.626628440688271*^9, 
  3.626628442136475*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "3668577312879201857"}], "-", 
  RowBox[{"2906634471016669330934", " ", "d"}], "-", 
  RowBox[{"80364193990949950445966", " ", 
   SuperscriptBox["d", "2"]}], "-", 
  RowBox[{"948233824845892860299826", " ", 
   SuperscriptBox["d", "3"]}], "-", 
  RowBox[{"6036872847583339498928651", " ", 
   SuperscriptBox["d", "4"]}], "-", 
  RowBox[{"21312324728133693846777571", " ", 
   SuperscriptBox["d", "5"]}], "-", 
  RowBox[{"33321244148905407811440997", " ", 
   SuperscriptBox["d", "6"]}], "+", 
  RowBox[{"28540183228819249903263812", " ", 
   SuperscriptBox["d", "7"]}], "+", 
  RowBox[{"197013979133165357454909584", " ", 
   SuperscriptBox["d", "8"]}], "+", 
  RowBox[{"180992456405093367809675225", " ", 
   SuperscriptBox["d", "9"]}], "-", 
  RowBox[{"391291411351893262308547054", " ", 
   SuperscriptBox["d", "10"]}], "-", 
  RowBox[{"790170906705145484331416999", " ", 
   SuperscriptBox["d", "11"]}], "+", 
  RowBox[{"361290858450301455300254132", " ", 
   SuperscriptBox["d", "12"]}], "+", 
  RowBox[{"1701635967646491591992175840", " ", 
   SuperscriptBox["d", "13"]}], "-", 
  RowBox[{"11519988638463412112225171", " ", 
   SuperscriptBox["d", "14"]}], "-", 
  RowBox[{"2582634418249738534705679971", " ", 
   SuperscriptBox["d", "15"]}], "-", 
  RowBox[{"420368870629172925152697655", " ", 
   SuperscriptBox["d", "16"]}], "+", 
  RowBox[{"3112833026513386189441107706", " ", 
   SuperscriptBox["d", "17"]}], "+", 
  RowBox[{"588103047440285340691016521", " ", 
   SuperscriptBox["d", "18"]}], "-", 
  RowBox[{"3133400555323497869516648700", " ", 
   SuperscriptBox["d", "19"]}], "-", 
  RowBox[{"372861192910562754099065958", " ", 
   SuperscriptBox["d", "20"]}], "+", 
  RowBox[{"2664887540958974411593323858", " ", 
   SuperscriptBox["d", "21"]}], "-", 
  RowBox[{"36427948974224341108237049", " ", 
   SuperscriptBox["d", "22"]}], "-", 
  RowBox[{"1888482583369509000613057266", " ", 
   SuperscriptBox["d", "23"]}], "+", 
  RowBox[{"351061693517456494773853369", " ", 
   SuperscriptBox["d", "24"]}], "+", 
  RowBox[{"1078231151027839371598256077", " ", 
   SuperscriptBox["d", "25"]}], "-", 
  RowBox[{"426801343013004982625657530", " ", 
   SuperscriptBox["d", "26"]}], "-", 
  RowBox[{"465219088572132144752033943", " ", 
   SuperscriptBox["d", "27"]}], "+", 
  RowBox[{"320075803215241236148678639", " ", 
   SuperscriptBox["d", "28"]}], "+", 
  RowBox[{"128006043580639646751733724", " ", 
   SuperscriptBox["d", "29"]}], "-", 
  RowBox[{"168437815716365506016391573", " ", 
   SuperscriptBox["d", "30"]}], "-", 
  RowBox[{"3468536841423071721794717", " ", 
   SuperscriptBox["d", "31"]}], "+", 
  RowBox[{"62249401700333745142950603", " ", 
   SuperscriptBox["d", "32"]}], "-", 
  RowBox[{"17016662546520789450995969", " ", 
   SuperscriptBox["d", "33"]}], "-", 
  RowBox[{"14540498358692303478135195", " ", 
   SuperscriptBox["d", "34"]}], "+", 
  RowBox[{"9417759132935119519866912", " ", 
   SuperscriptBox["d", "35"]}], "+", 
  RowBox[{"1054333588014722422840346", " ", 
   SuperscriptBox["d", "36"]}], "-", 
  RowBox[{"2717601294069777153535620", " ", 
   SuperscriptBox["d", "37"]}], "+", 
  RowBox[{"612918392334514188462544", " ", 
   SuperscriptBox["d", "38"]}], "+", 
  RowBox[{"396712697081011473683965", " ", 
   SuperscriptBox["d", "39"]}], "-", 
  RowBox[{"251328423289779016470567", " ", 
   SuperscriptBox["d", "40"]}], "+", 
  RowBox[{"7339645917334405803381", " ", 
   SuperscriptBox["d", "41"]}], "+", 
  RowBox[{"40767915406681858537633", " ", 
   SuperscriptBox["d", "42"]}], "-", 
  RowBox[{"14392396839369060746532", " ", 
   SuperscriptBox["d", "43"]}], "-", 
  RowBox[{"1220194348199919975183", " ", 
   SuperscriptBox["d", "44"]}], "+", 
  RowBox[{"2290598715632908939697", " ", 
   SuperscriptBox["d", "45"]}], "-", 
  RowBox[{"590762721137940083603", " ", 
   SuperscriptBox["d", "46"]}], "-", 
  RowBox[{"58900252941784829353", " ", 
   SuperscriptBox["d", "47"]}], "+", 
  RowBox[{"75818665770280707076", " ", 
   SuperscriptBox["d", "48"]}], "-", 
  RowBox[{"18488373194915364831", " ", 
   SuperscriptBox["d", "49"]}], "-", 
  RowBox[{"129796945701095316", " ", 
   SuperscriptBox["d", "50"]}], "+", 
  RowBox[{"1264275703685681176", " ", 
   SuperscriptBox["d", "51"]}], "-", 
  RowBox[{"355802849256172153", " ", 
   SuperscriptBox["d", "52"]}], "+", 
  RowBox[{"36632328432717734", " ", 
   SuperscriptBox["d", "53"]}], "+", 
  RowBox[{"4979584561319814", " ", 
   SuperscriptBox["d", "54"]}], "-", 
  RowBox[{"2532454203695035", " ", 
   SuperscriptBox["d", "55"]}], "+", 
  RowBox[{"476844098316061", " ", 
   SuperscriptBox["d", "56"]}], "-", 
  RowBox[{"54101624570452", " ", 
   SuperscriptBox["d", "57"]}], "+", 
  RowBox[{"3814186803578", " ", 
   SuperscriptBox["d", "58"]}], "-", 
  RowBox[{"143083648956", " ", 
   SuperscriptBox["d", "59"]}], "+", 
  RowBox[{"332185207", " ", 
   SuperscriptBox["d", "60"]}], "+", 
  RowBox[{"190495832", " ", 
   SuperscriptBox["d", "61"]}], "-", 
  RowBox[{"5828940", " ", 
   SuperscriptBox["d", "62"]}], "+", 
  RowBox[{"39208", " ", 
   SuperscriptBox["d", "63"]}]}]], "Output",
 CellChangeTimes->{3.6266284466633043`*^9, 3.628285333765109*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Tb", "=", 
  RowBox[{"AlgebraicNumberPolynomial", "[", 
   RowBox[{
    RowBox[{"t", "/.", "badPoint2"}], ",", 
    FractionBox["d", "754"]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.626628223373233*^9, 3.6266282355500317`*^9}, {
  3.626628333841154*^9, 3.626628356823628*^9}, {3.626628413095052*^9, 
  3.626628451597693*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{"(", 
    RowBox[{
    "3662974504155940576759985373596624271052899665384085930590100902890927788\
037006124228595155397233822233335405505867604004293302108299440594838112254788\
118201877211880020770669409374097976027368754633343553185577634652671801257858\
167278678907218068882147409879216243879388783887870850294992592558672672401665\
591516665319982376074095283622879803588283646090398419562576804250846749425145\
214956729420531736377170749395447830091133723772783747024677332179783352843207\
903765130793767648919494818020477421947691976629144055623096795293089379063168\
951956502358329938851840339779298888188626280364994228638160396548137481034618\
214458173918767172641802787865978635491237096959546632911", "/", 
     "307109421616400600659818243057259214057809377876788152269722932913197982\
888174535980961403654387723163849115754992085504856622847775754111441944322133\
850414849465474263805315544259902347888026778248880085357705348436282077100323\
960244993311595856892514321982563014329528583647896712854093716502290393329548\
035644433092007345438203756474485261618361090571843176428911495504215918777248\
240479003637454984238885717125041327644497159295557290767978205579262458490015\
096750709169900327078493516627581637189232762276755974987400211441548967843282\
283995782895944663498532355813694848170790199873115613514813701368402553079484\
192300534159622614833231114239901957938446587863299"}], ")"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "2899058044830103911297345664315107676620575433612069575665847490955984355\
019700869678848921840077845765895401440893666312425273217133322444571331609308\
031802021897877459484830421347112038037658976978052222314005399976807426678979\
882311128518220479771575583104336549800251671966971158175039123980765189498327\
747356489603105186478285740385320632690400902798698954285551558265594516449741\
845158542204302609777818687500124361920909252877083029499704251653259655053164\
174349420672422366432211522543024727781967990769860545274802143149460468194320\
124466091103750361197803188005425727925629043340496140033184273937271244340021\
485712057655954015096948083474309002553984437573104563355601", " ", "d"}], 
    ")"}], "/", 
   "17459661993966960388471722826994077933928955627300009317577380292807966443\
965343449775225335997789082221884389256508048287906779492608062442052841824224\
810244855871356656154277196046264321190943186294031060722121387160134134476777\
658264261753523017710467227623879465456627226116764760495794333101612525414133\
103243052373564799914584681584846299422417376754199529065904777807481727956606\
068416123195135781955435235705999542713894701407304871824789752309997585090942\
274432617443505434935682009904620204827385307853219987593681860790365300239147\
096814650887087631353162079777854030266496127106419613298782624715874586653603\
5069930478292010494529220143212101519333900345691294284"}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "2591952027864645116260491950173474729487445841552506526963935280274749596\
224866913930668038425797580824412144027609923392563545953259382728403359009292\
740908039870268344578993160091503830616977139451279344280049487598950733469099\
639910526624626257244033367212654475459337076674200702542554810617933049084006\
542177801448283219096044244641330806152942578188538107029180137723321608525631\
185651331082145195228312620439942245591809694714956417689010287842019213014692\
857552280834573578172567494090531176671741477554088068012906910179218172076331\
288901657462133125591396393039450683123817343745604039617681435264220200312512\
9006222943713945520881206541256332444078230332618512657274563", " ", 
     SuperscriptBox["d", "2"]}], ")"}], "/", 
   "33086990660540401507374633249037884035618513791366973657306073115153379502\
858003988974706690400396859561522751475176431934825368833398550757687044741803\
307403881601867335767350181291460022753967521663791208391658541809102725320665\
757219216783552973122279954599391527278466280276662115260090036925321154994470\
984411090544031885960800082786301595874783457875968331554773068866660940169926\
185305535648019380713920728208773453418441866884251121701140569414235290285207\
126971113128373119492980645143116867892152618931604048222698789230317730102529\
836308926879078372754580976489954872903291040660110842913902342243233855019866\
837938865265553546102591372979457035788543896310343953720848"}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "7334539448085746510474459897722554044031490492135953735987385860766111420\
168296779764845162241931082704708620110442814723056707247133577902976820561809\
845382807535298848775391051703672448281257352505523299548629426954092660817111\
066259777981919326492247175005180719792961894898234417974841239970396220836705\
098728338705447754816870617236734996480027743935250794070958222780361084651701\
969437458361294588750057168845990674146198605703277801725192030477900240125331\
477991324532744722935291394128749198765031753538466673124439582694120197055674\
144767048143543810524052661562573381785465267841602616651059358627409395097698\
9717644829621843319255622495184327102803599017173942447198237", " ", 
     SuperscriptBox["d", "3"]}], ")"}], "/", 
   "47026208955919467258416492490525054200984237466531965989392548657836346753\
617052489489860871999180052526196671444153510944647948469221026206393019821077\
622780062881918025652777139167739215739986498865529806574980368887859612471009\
034078100622296005168965276672569183805611339494417097798013368581589704382091\
665433638879327079197225549663342595200870980844535029955483415049496527654114\
387912904761173465614888391795847621609097240983917276762614079902758475729462\
037492773378225431004178461135460573166437595761299517698439562145158286617424\
631047514683965300412358396075407961308718523179808939925100260006885845801186\
53809412981327859954015209250197249039589955438692875798390405392"}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "2636337615608084738484868428432967952037172936773759589960907819895758418\
084601846505338455727765783007166148434521330742884924374221454164969025856219\
980667865029197698375665513622505000855660286002375548922196364176340488317514\
804823471060657631295184529263940669585178861973770974652128687846164694575114\
282531454684909241119688569601607534347591365346505286786015428526406475963992\
327219032951366414942033755116486330955719953594626315229752885810717345505551\
655680934739291790546497349431331564002617316105184086836214685638439299996433\
068118714809465485351003278624971540344798014614899037764810943282446279997846\
498649553342285895119078419360179653463964212676103963437906863", " ", 
     SuperscriptBox["d", "4"]}], ")"}], "/", 
   "16041091326470107108731546386846005028476052848513732305855296515655093106\
587611327868890646103291508045189936117646626456924483843156596560852240433959\
859475458137625904963208548830651856785380498633421326108868923639190237266140\
903210767272031141404783677939669405260258561770404818463041220951518631425893\
535159402384671708254133928355442927311931019927487006254102965514167740749483\
897215215777921976386508333370124863868030516233127628709584583749997982552686\
503824344929937125479662913206532501928574261715098573962307639667510085084755\
068926765314841530037539407541923979518832451954455355574274979650844828106904\
419534673382955537777701464212510835409949138637103513864386318271029632"}], 
  "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "5583726795155418967242408411146314241367081860922567035524283044595658836\
845420475878879392519318717280091034021361655616696112706058258182035114425190\
689812642949562096212629749421946257084246442469893944171323972135244580401905\
711937928071757491749766675077476113214480366405463117571592787534216845185145\
420287855012523628852614972808918395302549623508599161565281979697907220673095\
280184515245071422439843319207730445263150172442647448365099522986133530953421\
690502051376609427209844642916293538645456299724981275706158069155727680056759\
442434134515878570523427982694174324358448616234333004579015436148559163271153\
472429793871866202733133266311202320570647651912350162586121897", " ", 
     SuperscriptBox["d", "5"]}], ")"}], "/", 
   "60797447177063196086850825504427622631793944408170886903970865025961139417\
231749611164734897067059166585461344812399929911899199043840104335929815483687\
489796997057136859907089808980045806747982530407187724227398166611052512863982\
411531817109507042579213316316993944006274376689756438488895618469823775091488\
593564552040826805932048029419486608424465171500634685650384010281683915332890\
582061370754673935515681144361666047378648246445285246423054594768092353659487\
469388008547920898861306938430166879109502166488139872498368600488094423546964\
085106459398216315272145025454029687600857001702260939531096762207864655306832\
48650782915322900343485150418826540069281763000941027525416968078781788177408"\
}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "1885170502798115118552259219720800435478528239909570330780456123702966305\
156017694650588784716907360989534707116293463610577492196406951569374655041612\
487726546605397321994027341365855012102661970839911338998821517274072370914934\
529709578827455384037781705063230352934968198221995460509490606328768249337217\
434533242396487611572698845269745246155284529325894616190640986830172629299986\
653189373106818893109813787386162214466504493495162819859562514146019851543967\
384592357843192695458695997903621842054077632010670192274375964828894593042952\
315757080618262509769331414966638260204923198152884828567540954714830173904080\
8243976053996313272835257173539781848481606616637001819236560365", " ", 
     SuperscriptBox["d", "6"]}], ")"}], "/", 
   "10369296443794577995953625173742552292441089829746703981729370090329796941\
078077608582279127422292862745150042572209907566137985513082340226993642493857\
223084828873680565714081720952629916560740810877091820868059048826714739121013\
947402326760748551745689211321781638721201325061446071415185894428997099995973\
818777683460412807720379265248034654602512972432256448684164114796790543842818\
086645360676789262137089894440375080377455875942826336146634791799753037759923\
153443977920288939321110432622569426033145320104951398325984756982526846789167\
750142515161370904007977640387306942562826645753928774089538302059009914712925\
753369845499663142035030411326528767762083372322728967613919859072830121262401\
859584"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "1121171257211654193613413756051901518298489317837958826133991402681998723\
296353990149387548101929100078901407730482585818938608111913300679941036153696\
316732315461230194369096510617083752922737623219570991244816015183342774036118\
933931069645465693469483462460383869989464943100537264889242919122171207331650\
733393964209263804160892389677431616446165632585236163014179581722313511179225\
201763387898504018576032844086504437110461571786092222265916324090862049911304\
794346101827189631540904369338510605333228720173616390216050559964260576583000\
146505656231443538742544207960469556739337899257708621453360629172646458809827\
5704752568544615662206757882497526431778404083633303703283187201", " ", 
     SuperscriptBox["d", "7"]}], ")"}], "/", 
   "14737777342600795759868927923188552147723596564120692902192136415684837094\
384860924301907501014030622891054304007456219524676257429888799341223794140094\
332598236429873451243767209172763374108615307091501834081563645506921391565305\
913303453001784309110630619159535025298056231296582686841689559892989288253277\
628890533725450119484897845904379174240005662588241767950315614719530432058358\
918368184676313810382824496069160697989674261918779643301850563237070995037801\
178758391378327466567701046782131699526649112011966372926738875251695582072976\
231600055373704852157498540506075484395119883343601427325719893333450201682334\
244007027710216227142968373314282072332571476248571454379988156501622723049039\
13900814336"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "2640773200321587713711042946342345108957855312645368635874301704515810562\
833209647842067457503274075188974858214082443258050562397550436064479567362328\
415424120610949065775629491159059365696145309787645557699808868203726258631281\
817792315929744543456797261719516497865229183591155175175378296967993473597364\
258854674231640697237187565649782918310606972997001050953150791561096580729339\
130424370926669418776550966999483852602944018812666781110122904003646941307956\
200766854679577300364334674189165416785665811217985244715223472118127347661319\
659079257259872309515312576399230009433705198300758050915603283133661909102020\
0018422364042857278093907096891975220162314632154757541706747603", " ", 
     SuperscriptBox["d", "8"]}], ")"}], "/", 
   "55857748158040226681450956181196419418768188161650932306551097509996538970\
342023954936154965643284224023537524647353200661938981126737737641834576995665\
797276126547772900048677057933751615964890266176215044698094916593419478980943\
044050839245082721855595180547348096282331575945386685283266545547484654670669\
229775537809720000860507891747826870814873728480112379653610880119257087413933\
192233379196261481490679008048366422521984351260112851275965832061911025432737\
166286704218941453221354188749269235253949643763967163138785856017286436918667\
701895580538914584861149601695680067242506503993139393716726472522398499064226\
233772662438008590602745384820949244228161369272885659721955645211176960112983\
5676823575363584"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "3404485405511147600918236405666127759552863050272061794298722199683633067\
166901847613032299522505839252538210821375482649497813900013540680478737060487\
255585602843266156892278265948305049389353101791399172066536619438405620035806\
128069629664160923065139941303053982455478010829818980683434580038849258808612\
769902333913805420750130977997261229090049515364320529802461010137825087595546\
256734857538064797090140922654407726655741069631875538339178746807007400264609\
086013357958609083980827732848573651225667613787429546311022114517422863640843\
115809451406446196465422092937171113260273273335023976072938341642519631169220\
229397013937243861850509578042823286757856139152304833950595861", " ", 
     SuperscriptBox["d", "9"]}], ")"}], "/", 
   "14656626254684491159399279294296490884129422428111911429780555577843011853\
505984349583607573745072634109984058167268301028087493135806968455316258327046\
739878877397123226789572470585352954016259486722509418008422521354780523928767\
607214587811195745553133330614179761679713546875461903124846875419295593508346\
240539262916968050465790386731495788286856347363353647522070266056252105680716\
758176500834065442651302246279826962338388517895843531272003226606388957785346\
770536300893416485793657568294298253176754354926514871870312298332087822755963\
055635785168766875750886766288132884203895766595767831796119292578097186966460\
449932076442433950105435567013938514091515718006251014025763385658251144917965\
9842913091586801532928"}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "1075926267469432724352945094450149563516706574922283074844150344082328707\
430040592645519071065348479584207531468765940624122333055649802502171607789466\
999751080841677960966766133571452360559903620748593496021794519342113231909634\
176546119172495960194474929373920454335754777926695548400972201905450442346051\
941390928504100919981101596862937708246002061869042961082985919435553130890873\
595725213156170698216626687078427678516425136881651507861390501276514357737226\
095046397454172678601516494255429731332364483692215942390245672333414777035356\
526107317947514830610200156972571245714726401042716861234616911405361651273435\
75689364800006645117116353194914562480363443600297038707769295535", " ", 
     SuperscriptBox["d", "10"]}], ")"}], "/", 
   "27080711228376676571925382168647857387315598843706532174842647588402242612\
450376645085591291034574569374433014642323792638673615054688412054613378236942\
739199184552484452304876893733733190017900279648986033937548098989236814111133\
546195427963226721556376732909215819521088087150212822780007700234097824326720\
656680863688634776580480184384889943614493875327279177392636222976017721867829\
697597282531583534881630180499571842292506681580238488330061105726412930353956\
164944200825845092221767834813304113534865956247558218912723016445337032086269\
550747960633271674686771207674958503087201518336368520149558306152820876122628\
744749149204927033628960872153612871901069487298635854842080415122880500688592\
6359574132323826695955808256"}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "4036305236443009035263766716215791018790960912891625927031822973494199310\
964687037887627963301645919480083860379011943285502114130700365491882877413794\
825306034789812825746711644393462370379498655303337937003769193626776003803406\
934550300461643908490215315059717887926565947908115383597642554122787545698751\
763456974122520203483642983801453795784063162637917285473594850717486769137079\
022392576947441619118576835437722571651236716523655730894082169637377833333791\
958385058135077224736265318307855417131854389757432353372637544680634913399945\
949467345960324109596921460851520203338990563581776419902334420972317850962630\
983562003511731162782614618801485595864887977756252914838135177", " ", 
     SuperscriptBox["d", "11"]}], ")"}], "/", 
   "59214683171968440992172040649965404963104288431648703253510933216800343696\
383993572144153916976200753394135229816905204983723726678581681798617612852898\
993532936942462503409843815838180993293140751480472861807842673249865217735404\
612110922784391549355173364179291310964811211362655358290764837331878302672807\
387898376541568802470877971176000350707452307790628649286738365159360350636196\
416766217983560557372172552680363790356795109943349478582511613781374513511960\
550266989525792878652117547602770774655337899930910801474560147759373954359836\
999665490720711843870093922702064262850474839994303406159024192233758127729740\
013268489651493451733085843051089905698878540927197160197693035707690502805676\
65778447977392794533769703325696"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "3629288929352929782224024614337187129659297233135864041005631205811735712\
339640720152484208263456328281639816722167403093595910054272634291290369983185\
067005951164223106226900453609131434561133605071598095747872425049069507283619\
655219937912521566640799478782520301854672922765683847423416844277577748638072\
130282915039194261571581948115249936808538319779185846780116871865392783513641\
649536663814676989905150324931301492855112483842711816306249750739469754457094\
678523406585029198765945201851394731616099981756290945286236311708897647060827\
002706152488544287611278859132249616552188940677317225998448842558426138528782\
37852627545858615452079905747649037240757614551895205802806113227", " ", 
     SuperscriptBox["d", "12"]}], ")"}], "/", 
   "17505537305461301303534953528320980727362182773843740973013971288514881382\
384590094623775020297093708708642495843585593348593872662128282572899903210112\
936587833012966126546046398738630838903182467883709704941844692317166594545551\
869998603756399395958066984961072069051124717532306714310496880375496465063613\
557767985387711395238877503543769407999054937232266459332507661171608232733189\
677878616855233795194198986499007444332011538936767701526223889762676594720358\
197381705664967745383889375040327151456456122388903276309777739221055486379155\
287684949583739631607418164610621118558524288149784725533069974789422962587088\
454159341304608394626853256196977382990717888938358538778014860021964554424397\
4768040406776402982812352066107392131072"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "2698062440367650853997054781609775379809008074577140229236510048935249794\
324638459327482321820468887569575344282304239908706473161199987691584639898170\
938847013848964951224815778826565935609476300294644772166859741571952543541021\
299965807139321652570194701103475188083761770266283421114627534746997369557520\
500278488670278655501943865439366928466949941058208520924711873473397842162551\
587837069853516368777979925862206261336867818145358209506751469788350208608188\
017540134396948837938901109543175775585067882437667052580268120546757328605338\
252983241149245163719922689520702396319838630405493902658038185428330973015295\
37999624908359881112266354984066878406586915298677575249790822995", " ", 
     SuperscriptBox["d", "13"]}], ")"}], "/", 
   "49760890233758185859402388200534653395985193509272741215070054505306631519\
938788111175650397196112634501012985835059535940845970551912613476073806867002\
831285842365997251997260572126457250049408419556875533073588885486931418323294\
834620631065865794962482050110644242043346099562984419964732222217778741660526\
627040119903400657878128414023448043789953583477695991969399627493190130202710\
314544198700350481543126155042348581109289360350877133004413504561589234620195\
804713288889124013673336259702133154187093044380248675172648005954987904471659\
237667483987746602014614726358859379192089971008815065105794048936917924990805\
898024260405653730398400529000403969341754856738399215159609480801236003115703\
779613629949446759088273573607555072394264576"}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "9468729255802585798682186547997637055650352421566197076160624662610125244\
893332537028901843694239384675147534683875661338649424162455413129123897075219\
930425182205304314048223975079632438993507830462492629074087178977727217301825\
214388613671936015288483720895522113912081349457113472854245194788049889128753\
080201332765912686467530373173914597013829275718510650749212509095701822593821\
059485336102112523555937488018898748406286685533084930506257928212277764511337\
500833270780288578680485385767440881840923905186828065416143129446042340584937\
496245280186523391435413539999709032950130297383543065427655464576767026672043\
61901679350868394644243960245741109054824661408841517767730975075", " ", 
     SuperscriptBox["d", "14"]}], ")"}], "/", 
   "11315944908854107516817603252086063604028767309247080697850706842855561970\
075808024725254424484938068206391159462001882853978395117716460545185430553920\
392652520783418917486589836569217987987635790821118660224345783528595320887794\
514479673076416703315556178080281208763805980455659860200267881618545079637550\
382359336322800691365696821370781835225315700585762325828190079449567392024929\
622873363867331381745988763664022338375171499995695705658854859183734586123734\
095244952058435691103004174808327172914331755687552582325781261501402361399443\
929264706930711098876376282308253319528308088783219002221474243810168332417629\
202368464171512254476470830058077465213718841653395107282272217434878195018930\
9799883289777358694759315755892291118149190878756864"}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "1774218378622328206116413486392535513674139908693040349853594212444600914\
963540683118030538734964166941426702455656945454926359231404626138331811964744\
275883153112376373085887797577788380544722873228252740715423905049953423437134\
194912676509515441671817210757632143730527244512793108545326489471503753833336\
299728340219399785806928477315309395470703872426245851193360709948109460235799\
888156226998977738265808568624877771097754932200339873395863854189122023973730\
158783849379910473891812664853629016955107283362303754540695058994405255623147\
866652287681995269976209958619224955668952112753282659214927979222256468022459\
340768863589618689297795237741059174448638753881565303319237320397", " ", 
     SuperscriptBox["d", "15"]}], ")"}], "/", 
   "64332957358021017890310765304629605359080186755839133300192924514728726689\
796180749847027443904790507844246764126994624326123812787436912833066402367926\
059492405057061892938061075269855336587787492544590962361041674685428974498453\
861939258187121185021467361374891516815639207847299210816154949862487744952215\
931774004488933578524604940984314058349555808342152544305393112083502554444448\
894774733323997678247025479632153237236990004915529397983495291237000519647208\
128922791644536253631155214453309310365642324164646438935238596637312648933662\
648898541254201510888019385127589442049556014026805342669436511939816596727408\
836137097769314608659452904212979682134425809814215728116882719672072119193825\
650190448371064855709787156276861777325705401627337293824"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "1860987433861594103367181359107765862151796421060529479576054220501307917\
865866324295968723909111718251709578827839561544592282445923612455668245511837\
653693746371420478608757514883543030388418488039320231999461276397739762906682\
824778281108334993792036214144683340475349971685549913402761270214333015003019\
017205799116839754100942827077970290310507442290246329929448490223247639794531\
558647887712204965095432453489683574517178515006029275989003728637549977761083\
295714255950676979174837780721231340591710338707420942871522720455803999594829\
698706439848138617975693803676064055350966369714762809056723063287683597770721\
01814147533441394188755958775029751911259427147064669441344314063", " ", 
     SuperscriptBox["d", "16"]}], ")"}], "/", 
   "60957192642254461678213191746544674533871385756137734512154134455692527971\
293609158633387757164959800595966322257370793072317675917770806560339298014339\
752730640255700998542624550446861794225904323519134459262749947875768898109938\
326290432179182312706107564032346375956599899814191930227261912460036804682089\
987780716560050937214157171047730485327760116559078659797208117515440897070900\
513102920484043106743809895964255383035041016057595185373308014988157645712920\
294371116357641954615616396500229326486389185941313558129510176676430729868616\
924168671799456043606688714591994398727075644784105443655095613369961287175132\
603142197125699440094395878819243928280558706153897781476829493761812921525994\
97223945491020717918117559156316058366350122018594548155940864"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "1081216362893364875095395140730166343802654532358107702766292487276406026\
140764578049119140596083565992125838909926121771273663586142217279703656947735\
252625206138206449851520177879037620342384120358658787097722831273829643876456\
662796073633905384761380332492610776357375629948662281100967066962763373016444\
287786484675434506796811876726468923262979648224610678546794551476912791905139\
773778361393835975436213076527574446512401409414935850301772561918501319214699\
993714135814176401683143462809132100111950116166541408741451120692819721231632\
761232466676759079341056457928594581090988350444256948211290881427589733138084\
466071920837221292492532941726711225170212233468748129779817894589", " ", 
     SuperscriptBox["d", "17"]}], ")"}], "/", 
   "10396541799661181260635315275693577656189527423360920082173545971263747969\
638387251328885722245718285798684916899341424138290526752620216358737356904976\
113659023802683032666237621676554423941840266716941273872666464809962189263360\
909252799402234003507127634362024029682002704592829541821524610027239085215192\
921447942556756175586373133476611463378979061127710349005980871041222519111748\
022832165982571875262069148044204384002464813485499935322307473834702229633037\
978222406876154352041075531381817312733020810330383545644066982281013307846595\
985778202985021865626130072379494686276016641181024147121506101319191073341897\
306102396802334242865411670232840384339105034016336805340224358942647250468281\
767291305784319403403809566783936540714611717908569894418268628713472"}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "1286122498817615661163371141558478447701093794969401519269983492589482335\
362747575539965094081595637158902020956101067416611801121005067617315486922191\
093256699511609849879108344854495780395178298563836528825197819208893547669649\
282853967325314748035162662343771377076090593666195792463542119896052709541418\
786105002309091043068724419306465482331472687884328372647087144024229250516031\
284016271456884220199687403379869371429118904503796413161214152323823187268082\
425290865699502612965622782935789561826358414101543532719558689232981390569730\
955782312147454645709229670793435136144072627394013251265909839635056057774615\
823358283341208713308846114935037039074464370416343676265469343205", " ", 
     SuperscriptBox["d", "18"]}], ")"}], "/", 
   "11821200715552352251142693798552419989572490745238913682873951322797961881\
413874733152985590536493553938250308431891978170808754214585269846807854396378\
800465947152412293998557495450136029763438522145697170513985695815800927982497\
781369529009920933475716348353920906517386899208594159596411770388491711540401\
237859797021193587839325016703178485428727319832162753550968441761743323350669\
077896903351495664472981007538997799151090571807044962459393911589219145564112\
438454179735207535209968193598130502731452118011576663670764768996945123447430\
726901361696465381916609928457801602125791753555342248049860325395162464504084\
177752220440951708833744762228186967885861275037663470449605983297276088494451\
354426767998556259891040399339472932761816390837017044190192815443336495104"}]\
, "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "5095869845551548551391392630549969225611190881745643638942409007927742558\
635108400656663732902017717779600044121452201691639869790655623683877678295002\
067109250103513429223759436077128865556880510059324179752932621641126525748875\
811760530211026629769428732486586754658056557208348550167057012401112396212279\
633031744607715271611052609044685300453996654092251411775428882458691699114907\
791586163388924919915183181070704324522941086277114761935367299394914609539581\
069025844837604505554243397999788351626170917783059366068682652916498846050144\
417063706808915528204436883517413000452392971457766888979301330465113484450681\
25498639619130129999321905654016404067587567423863475345831329089", " ", 
     SuperscriptBox["d", "19"]}], ")"}], "/", 
   "16801354365007402731026599268944569006979485371300615628331918275579515242\
434726019483006889973612923276895780871163749654388774277647898180569535375029\
225314246028252069337209782708323837742477537140457931479822729606039700932244\
271682697886510523539700888751944245224096825976182793092784085135459384695256\
875357750908252234460154252990060549554995852404254599994455936591548168045072\
453724089764447272958803176205102181955453518803634934693911972602641279398817\
367650541115853117718575693879086902227185580808673796308621258527668134504598\
817837636365569282664258525217788839085366561410672383730785981880890459175009\
800997453390520254248313093107299855586495771598280713915320488000585531816278\
765533221088668026620536809177199484605042018132743954737079146661459727126364\
16"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "3491365283557880304079785102107679789027475957107677052700568014712652256\
307931143738368878467691522819165704871508962659649048750334511558930104964886\
979922881410014263797761393408682247787959800227387209360134756520061577487352\
603163201007784595591867952928751192316160388040636678923216905485361454726258\
108626767008752403063421390846368342426673014279370948127308350620068498864548\
384680570503113215958199787701468106831568615833535888736651369528048866074535\
190637642121451408271254666532289432845035793641374967411809264289179070960932\
845640142579552958079360209425245706945095574369864669870107700198175389999944\
21715602855592988327225786564134754686547212430766522862899691591", " ", 
     SuperscriptBox["d", "20"]}], ")"}], "/", 
   "95518387781765485710323181099832905935719491053503407945567488503593636875\
680206976924011450602385246896876817577505302985144883972312724820246699732701\
150587538949977534513131568262054349380023595049445813731828989447072666151957\
843599606716474168006965904697003345178226311166755367979372369448708275494086\
577508871153559273263490552928972633908080220254572081704481112472805983043124\
111014046165245058334469465234198720765866126961673185324440590161632095986980\
545872150330203510728937791813629693065906376590239919821921234131157771560165\
015217816760079863031535997227164396414562560269498209090915232749963202883398\
720238682117650128642339664409896846986122300859681583522823425561408842060635\
386658847204451918222011046061847421897200679807550621713052881433864382269720\
4678656"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "1472165453857255542699030157797260139191986196845849049990162773528855945\
562328841156993473318954623789233693862645036116822139731082576191502264005893\
874506016465613056449850108801744348196271975586757501163636740195207818800302\
261769983456607817168417297009839173818845584720892560223825703554515620857408\
441856742935497308906107799648882036845462003801103042853835332773787903063663\
407157729865505789228131427325998774425111830265213398397547271346309704909407\
752699475500125878412709652665667516897258991499125740392510039502946205605367\
539606192429784826040839890552043372102439550800245067737690946739291641881388\
743366676845033511338731157681084339865276053782720380640160006575", " ", 
     SuperscriptBox["d", "21"]}], ")"}], "/", 
   "21721492699255274749636037450461041740380600870309417388632898517643616024\
805683419877172517540266260409929928328757201932761051542561336425562949098094\
530930970117474171204507002664828036196853397665252294495825795905796785548018\
586164749604809211239459291309888621514937803807711637912864344795800733580318\
449879613357094761519466638075587122375554453799299320640921913655435906502297\
898838904587872183833631696998834287973970858814297037051163866622532173072853\
692806820566850391642229119060286999433222731837430735302991748937323716662519\
509516628925269425364494687599839437596808579405669617535812305784831232100183\
322734085841119192214091350660662766344464922398217094055224593042587963701177\
674992696470914474695961932745158899562923576672587779701527188776501937260180\
96060363177984"}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "1515128727754959242869872582210225803714508247728012307311290108138933324\
857674630865374313992620745469024182839045506795423572011227887991114248455847\
127992217195486022869344358506938424634187309799151238589515297688931258843057\
816976740216778206960924448707104124954150474071126456388517054960115967185417\
761202954983614824925393344085314978141170674194830192407594462145631354952531\
272562357652620944809760670816878634970384755744758746649232347797975007107393\
831175576515314890524090132211631793585084145558205586768003728812873962856437\
101647998061865350334075127867646223827237757492458436728234116762403040449177\
0591874293072292902068909790557872616432404392468897022371073339", " ", 
     SuperscriptBox["d", "22"]}], ")"}], "/", 
   "14194271429206680206395495939294608742614043315384860616225311417996181618\
343020592109069667795312658969208877165231872889661588481345747976224535137301\
506145691272765455076438509341376294053437133594320199376538963431241339462778\
545439125041755992571278664894635217872628023528212631654793087179229252703618\
763047998008416190160920799094460331568345650409382129394821106510038850369034\
933627929518021543062483859598838246048057490539849303811700548042270690697340\
793126163679751169258475321668595544562963281164699737829328341538909804715067\
748818799781699393828185128523575077821594513022291572739068814753527715803066\
461962633960976688138834894611721095713896344623154930395287430733563148013262\
904685227387193578731321257651203168901051793236313694442291300292484799268286\
251722453247066112"}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "7021337465403620108580195911742432243857405486288975229270038221400603411\
100925764177700630887241797788614071345673664050355291322262960192060491341635\
473447686478540065953377830197286588088033264255946065573396874428633017113330\
495126337174845630772049644684902235832142143047878566434653955744993548380381\
656666212228954875636890227226744815968622655511449616822820441446311000834925\
718035783632056494680526447606343146238768110475851591544525035059440082551846\
543246628233246611796381123647568103673556020709037929150167440600716666432812\
273490385283696988760550713030452905705279566570511339152792982117411917480512\
388335595776508939471025862243159652878589136598045102130207653", " ", 
     SuperscriptBox["d", "23"]}], ")"}], "/", 
   "65005678349877523645098642031471222148211943898664123090201257010358888466\
411977820378032135120355326991562185084333316662340717076322782899190768534840\
274713830769221732858016375479148519586786693842429925442727870746720121954058\
116285338543035985085260772801642952832826335916887400677176126603559510297629\
226693575954674840055626505978222246109827299404463452659932602630882267954351\
573740573155044036582116984385305723449296143461343343713491587320329821050609\
042222918901712515700663700899598520491658708301189624555992919758808485995653\
397871276256690490240863999806543183150507544110014543681224706212244534290941\
068884809849944461717832752613122134187656481537096917736002677821319225839260\
286689104240131831548460902036142000654877910339596492493626873732051765578739\
38162306241001724837888"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "1015301858435282815968799835187631088304816159380123272947764412829232787\
522067599558605565514622477766329430383842506531206010464817231433940977897208\
132888259218190996828710050829917578125647007356971903524532645375286241854882\
769969208635914540248032654518588435047198961034726196692850591170241501636263\
481508017445899271803339833799458730242268990093733643504591073838049235722151\
182100496520727911489803797322862318143010796896828159327433221234016007115579\
826035238586901169996126461106152493002970725519691307437700063206734031178574\
935294504381908098222901849770703586637379618975942000210634941890711272840247\
686954996809298730633019875586394256746338568838717145167771539775", " ", 
     SuperscriptBox["d", "24"]}], ")"}], "/", 
   "39913309691379687851226251539017004797277890417292367210968766456941289342\
200325741132440302716490643406329764592637227044055878718111741102133646081501\
513908744870682451691708680739655887742313753959444722812437708418677723801059\
968361121569303257784470682590906752570523664965335170082056299815521177640876\
335638359029643755078589723366532198346924543104086179792607382998682556524203\
030440431342838056741640325054380186166300049999754598186188933917564998827960\
694268277359312071982164806547087044673902709585243850241600860431166666442249\
278115721411736542809757040731138040656953462703028950580713156683117246749504\
544935565881183107645813437599369882699016089238147726586289402255006330677011\
533239130209077411412173182036537650095853255680596122688627317806383232884543\
6061454423050208352577167294464"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "2043845345531524844005658359690786686786849019354152300469046262183602761\
422395293251925371807941279749632063471651770308990060183411235416749332079718\
075382755127388215730176972688787419560543142472502611643772075718740258310938\
980229783706376404010862757173059207514297031254121692787290033971753179321113\
800881307971647021015154482621171958294771834042484209707346453389274133537614\
209521375813948927533458054889598809059582629843878612282054179991743712113469\
179081030829923236771863451524669640696407408858672226924169892997735559262988\
763738593291501970594198281683488975525383394792096363787032666476240442346872\
45760419349102403163040684117990449936268791934103042932603013299", " ", 
     SuperscriptBox["d", "25"]}], ")"}], "/", 
   "22691355172504414618427743619955791499329237148477387437311119231034434051\
670360389045650431139168394626792972447147745770178471945306014604420611935670\
914681343998900904705963452339386206675709246146007676034435836239352984824483\
408972791390094010902596134583851943344383831911432489554370319345920837827680\
450831777322096949062259515169447419275400153547362658590973978952879012304913\
810053872265304920666530391038616005918520239225660485142419387955078382873676\
902062623971206661915012407158923738289828472842564492763953954768885148539081\
790597237474114812372031833768303674322128554802075206868344720984859084653041\
325868588172506695626367272290243368232513830989314792927930905812407179091171\
888830977349943853626403048758684238681894109506509785286447648210013770026589\
1927913822774812251773760841579495424"}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "6097607052212674084457677472393997364493957224708878821645196061437179456\
537083404863107445425427770009821981933658077139319849504270982410839031130817\
366004005735770669682835620790354727743125427911347256232606815514287626196220\
777727166225595475043280546668690039054697203103158776654307313960175300182301\
105329027598941259818583837839729011427650916398750769669467161127789356593511\
272228191145863647231432552308265701868384473577781373525161498967189076304539\
202207519022480002838403640927775057814429045417932763225647560689592073326106\
896120147449065797502780933376043592057714591256450512929887473487370240694302\
41256840987658049815760809278489168408655892216676671224250460321", " ", 
     SuperscriptBox["d", "26"]}], ")"}], "/", 
   "12900398477251519781210067091842786760032660586703770396310368260750772309\
319426606938677000509515459039645833523762647834278784156457594198846788615219\
885730978964879146739815518070178488674447517781943699948393323875452001520476\
009735575469930686702300344049073171422375718582959953231492396473265531038441\
579185078716049269093079530526073569016773393694132429211506162618374964559540\
379636587244782092277653191791709817220773452323615596371227700762669341917811\
297653034729614526605275193668362687997580124066563395168192046549387509106844\
623263179059833856670498050006620931710919237461856588307963867395428147370608\
442417506273480816570719816173359998734075833138721288816215566848846479828196\
677550631919080679888268155668092128638475711560202917091910071169764188480436\
3815289854868645162129411418611408420470784"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "6156340953639011662410019690690758563524384921364010953160798644192917195\
338849588872136670863279032393170207132036188084904344854734722361955222765664\
123695356401441776307842914073794624000260174062483162337688682866466326596452\
273021828539846042208588864142307519372705695869160017814253584919178917949733\
980631360600710778051634640010063498769627580417398437874804168421226144479722\
063717453870652255054738059053877134693302698411355762902896099753051988629723\
208117181558854092486298972772538012959902680351155080214613236988242802137331\
782944817065320298950890602344851165037633421402072099097046621421723290231652\
0643848702864133643776553056655046149341025431214924507829540283", " ", 
     SuperscriptBox["d", "27"]}], ")"}], "/", 
   "73340829406931250199344225027860937576667280661104807306287853221289860702\
050431368703488936216676907113832906915954454961528372534926456235515808763703\
485562332371972329879329590711855936672422050193195045198607789163764700964149\
391508304238631142812449823974028831243633540259100607713551312733950266438506\
528319842113334662677212023765612411631399426894133921256086375471480613515316\
584694740340545359733222819846556984470852400212126443865848875267897235897464\
076965126923415322075246320035628819296322618138263551674398695360715891273868\
778390895063805048588848693975641056125649612048648601584903860361792286305488\
292494309965742199135193470116139330403018563526932722326396092026388053260070\
623343750561080718073586587878010646050316576333603216134243460211496573781437\
698813327130502672993164462063283469572368236544"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "1350781020172569088945325091892888651481883463197622795958765493302799541\
365493301227024785063773018621819436093917192552455377997055952995780466109032\
226853578378934695445711227606282684599330273470650178722027343799942133419248\
862152846771981555023038171051657215400934552169884017243352179430955274581266\
636344613097982781259918493539755925371905087445216646426322054273269569278439\
325238406867124696749906919082759811792387622700859650907367667633231357217300\
203196332106856778765985469195478757245331622019354878259130576454508954680278\
109235962279945310951558837946079147152407849714885412243169818765864258287303\
63180019265178954955696259304799017929486723784710322325280638625", " ", 
     SuperscriptBox["d", "28"]}], ")"}], "/", 
   "20847717485555463319165190717969694393668287866164330315270772580977413223\
443451520004916358031080144262363914454115381458454132120033124596595252767552\
825398977475392110546838470796570744846629347143817237158065852932113426366667\
177731367546264811393581362063209487511652782886971420547438669055127234837276\
988727141679452284543298935451565452905518338290072720188412600918772136236636\
861732157499722742867046452323942595291715561579498638680418469585901932481741\
343589953048996192622465368440687776915534074786746520671861224345846377821727\
391207839049047095501768952052127775332164907421724754189321601538722351720625\
491047847562241946041771825428273533781701250831038841783056700327237015243601\
155250447846991682758161576297027550224970889355437383011887777512799593069963\
917389278743462428819690943657184832493702250183524352"}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "2659693279939015645817030861522876158223866582515775991585559223669855448\
994276526683352212677580115473676964210915346918092955111684585731608577839804\
151385568166494530851929068619273164663913969818266550029600937401414857126444\
970756090498473675375426648685116808642088342038468803803849732613824511727280\
715252203654347256075579713372516589480356567223980746658551694839465253903214\
322801213181832244754417567854189705145083531694019087944726133099318426989065\
336960162802185400358524546332957765474766293826354261224538494014253415875036\
963680141771823645730701676553125298995590505741076150273048450313532517811277\
1259278873778130938054096117014847536401770541537382792778016377", " ", 
     SuperscriptBox["d", "29"]}], ")"}], "/", 
   "59261304770090248921792587831086293889553601722601402067582392723234775280\
695886421735575141011987796477310415948979301026172546881763759315789733611990\
310422625392000105598232100316916067886131649604072002000774832227766983521360\
786075630759661427571166508173638025010873967578847220619738211882723575203746\
822615998395177474997090687935910925120168318056594912953177891119683299023539\
210422596265561874419008904446992742524324821034651240340183933275493115233948\
308461928738015597224767607022130260904558850307309924731419279101015996668485\
847699579124040292731418387724337371603705322538846351763481798101941382554015\
608342790523477710979419755525901781657188341587294390875681315216197394791155\
771891818040901617574694933550404573718497750663979196201931958602333867268818\
03229241597059143091427708262104046114994814232668265250816"}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "7763871543703742548256447338359997656424196461784906144433195328270506478\
223428765223036063497944838032787964639364120424021660599808401384523318401705\
737567975792320361940523035503799852633344706203763264381629864564849213038268\
642327385949671967348219632804085515421683884219736006316510529378213654313246\
450156083658919889771867200729083276299835814961173362642560936276867429792185\
289500539130150352970276006770172816729730297340636698227228674724160133111045\
311228156085946974177193755689342143532632244376463606003375817960114741792737\
874774532447892460362635644418019457515866179630735302706609439506639560181037\
0193682349269159004804283379128148261971040269430214503683395611", " ", 
     SuperscriptBox["d", "30"]}], ")"}], "/", 
   "13476399977069051182408733945351142182765382174770583479141468632577016601\
392041025975768894747028501640837843373459966520878204665213122156470206477661\
713328091718943332813713808297508742100140808362523439315789001807520469761451\
979462629318783870462819719424337598170832809820822362591140435706687390432213\
331442542777453086950178403817028934202247044603305245412995552779119148171066\
567101045095404869838878906528234610403583619982134313821296003604020097560137\
342613416751368670108734392349517362963366471736524243667443025150957284144792\
360076309570113156424998022446195754061860854059397909007667047171889322817631\
495037043958898181734070320693025430920247234882336903169231535440580671238835\
485925139530136489606838105936936722652858186886593118683175019750705776353679\
740978702063174703175064459961353375524449567233198525949331636224"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "6436739876204277003674751830428311719374479210388043305777076719227271133\
671970985432831019506986024448148204268459733678481708476695310255541886407779\
522833191131945710640229533808979016339713679626108503938607650915414890314118\
877660561943607932336804040519595365204325066228348283041666714364752349066958\
547099597148276713645104730644598786386807828443753132931539569544935451072895\
879534903797819945060314014231294962310352632174632144851437623326936689321746\
940986597393450514050802424398245618105793137066130178164978323818995903301681\
765423244865061152411943333759673023848619725255050651438583243393809651817550\
0635764787026399008847548914129619369684860660723255800243898221", " ", 
     SuperscriptBox["d", "31"]}], ")"}], "/", 
   "76615490093633887020182837876752499491770440124718730372275911811181551701\
569975959236402289660016556388425673633059663265835934034483033559078159058543\
266144333916867877979213194380664800238036518070283756260551001516043073869016\
335561761697977309000404156082467139616891857080946462908647959462230884589601\
943383886496665191805676254244420215569246808096926849012145796837737016416220\
804620177534591949813200804238058277682037452977630715564279187849430897844990\
414732092378211108555372418009782131224812530457618169128400388867216313528607\
733811432115624512381141757290214253162328853064326616374028389899738302509885\
870324800833369586867267224391160458850552769863666468421588356025371608900177\
951162166251150765253211726348435178157123249760183734612839295285922451494885\
91622247782147829550274946519388775639657970165149093178610224499523584"}], 
  "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "6806794852046490178703523215944401784997687775602688805257562858627893081\
271021338628926815714495797605270784594344877840069445631834176168027264530732\
644577910481162767090221288640332156792820475265276448909364423957517994269555\
932151860918378447617874352013338836722319000254019786506070993134357138358933\
066771395804201871037690659688047079579672696815655766743523698798228037883994\
562576014386421550664821516872026499689677983191104979999918115731463347069080\
017381337242133234569192501793543286150785775777950275608805633779326630734036\
050006032017185764617846004462059869981391396501585407790119297957879548782094\
716813441046287290609818103872243216058376549256611099831788463", " ", 
     SuperscriptBox["d", "32"]}], ")"}], "/", 
   "43557131966072362913166266258339824001063363537944593716324812279245691047\
169756452441242484108353972571722210271172547521239981873548156306872878675326\
783495312141082058517230368416518029572127569107245439974223413177894744183717\
691028230513487267803673769199379888346436891020231359306972903321629653583342\
138444833615538108184595841358020803274565918352032464492989079835002897624884\
186959444851256076940001668422203939794681204617030703889741746759407056319242\
570621830230491066591466105597249298115405520565643251040201675477234349702029\
954395540140646385280877187287603446350834550228718710634497124112239620789710\
275453574470583944047431293341964979423880858511812205961167725814120165605493\
568082910108439228458694917816706973745175081460660616067152944798771488434066\
56154713820115555464604111495416829171555790566409901857530770391571149881344"\
}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "3869415109348442139362968184323726169747827669529600055342599185979404350\
201595048767993581967566012053612836931791690666736818957832847374121782901229\
443384585435610302980178848487752121784315613430301293319748557149300391613045\
116234751872903077164036659813446007779078308236633959449798683230726694921310\
081883928912859420460961159819549636142928388518990414695642274515073623381978\
684972242759321602762110172716740378880474777602787319490697483751551770317842\
209740473207095884937220707971866842175232385528558147473799196637525724587394\
887547430094170048126544772926738443235315102999857401445891481156182310655860\
345043460497786658615859781518876924915717206122569873844393293", " ", 
     SuperscriptBox["d", "33"]}], ")"}], "/", 
   "41271544061372659123236055046877205636314231975230181068716861629579405485\
621268765526809020158908278450975373490876553377642115891370172718263569154970\
136076034795332345966636233551141940167046128464291247587309329943740013973917\
411387675831009545904455660950257761005271525892096419112938345174666006894312\
231966838379618771854456148909160924990738529396373480972826966185794178910181\
097389059581761166396036647541196158393854966206759712754300698167785103383984\
182132734058863098690523240816209636612296474883162064180618826226025605925332\
102588558164332867290571958346665268175985091929717077491802945019656700421471\
544932940572864169223449081942667603736911750262835713473698718014900566782287\
968920372872015727344038999829138303142853261019481551340055872608697285864302\
975507554702613585508581184182139900888270197160884862740599390998907730765702\
7584"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "1857097252827274146185112403506395691602313819916394571129630469223685954\
348992962144408059822966027132781656721200764466929695517488246763635001080627\
387283945808444066596608448947586861465728241234019378929198382996917110633075\
567717723999127629817797902576691489051335882085104126516729767660838077936048\
518041923711997635953508922155016458506458459754898567748376681730102983875929\
183272556271931018869576357248236402143668644810384549258545214076608943252761\
964943429638381903565370840028535984917655142655773792689538364728157650626612\
464722492991567444741744987487631204033437718844936698933620019231498044668744\
685579845967243641532312914527614934755615657835163857559691263", " ", 
     SuperscriptBox["d", "34"]}], ")"}], "/", 
   "46927066287190677348211338142060882879069643811259923240925270612403930578\
126922467004478713809323797663669430871078349240087170316196410226192662563414\
003762805995406327999136329907122022512016793540010005826693502044590595568791\
262104951825484445998835029081593482511345893628142175616822512490640839151053\
625737718176454691399215983906481064864069411556617331817495391016165926834601\
033526477194369062549618341427061350370881699936004409712448031439113031670898\
302578746872417226830283021551736475536552685429351528159417385221430346756492\
211270473466707728761133614942825503204676681047030068054659686181590297393626\
633678191285444892060476756539435230812188241224852616962426600741918421249598\
453877469407413786493447352053724783099124729083503147283286408944012292340860\
140847305938622130357993081012986895786791638818235237251669206746270054927988\
5387890688"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "1300219209744361252892306424118675382863842279763330783599875598732315791\
590350353142896564390207082966456814340518091720469633135685044214061987532380\
927099460139475414771945572798343954950454702652027003924322163359074967719845\
591244935832705682615444790150612940672280802224861905934532083939572294173402\
441128447579427507763788954934146797424387253179843934277138263612959182528815\
047205032330008378823215206705553298246167153000923260054032701113997157967934\
720015189786737392490955938866859989561542593317955613992755102980270606312641\
702218921331813849349031388464163660158078163775121650676138352624121223652005\
06949618619045177700197454695785710791602614986798509165506601", " ", 
     SuperscriptBox["d", "35"]}], ")"}], "/", 
   "22232323347773745936079764262643237409064298017501872101031559289567860830\
462004544376265183716684606793798908467584982330481164766235598630128456458251\
563136012844403686640630824777897819792034782830160273727140402506985389191989\
110972382326680929417894746161126000252850268384914064260811222925940972759000\
335908253822337762779597228588814157560217737983768215846296008099122156716916\
700980282257194934970382350828956008889543483767347902493401754201365653594510\
349490715714099293440537651900422511771782322091294344485899445147122245847178\
271652203744499009270303865194029486483258306668444455141802421791010824594195\
866060158830696656878878336433977966400351675123490258654175767789493744312613\
928837169498021046868423929000146165656984995399697396067420713389345076993713\
703194955819168082552170662037649381704269696111989853451141642285468722122866\
943431838531584"}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "9470784397509106286606215668465749823577582347755062186162720348967341558\
407480606620289451708789899253402740853294916121757531586056198168542184708127\
782340605715575560156576604120878463760925982053828903629399113117107487089531\
501696321327143412481005407670331042036198772348602845606289606084459106909763\
272569341993322326692688516584636786629548877129330732651320757521652893398420\
381078148330207107478477086631012890102043497188743187226780564960349510126022\
100063010269815749179168646916427336010089811119018901766083714686517513132534\
242984517158702957767425055784827281724596767685000325220404323146220330134212\
9837939139918360555751394958628189358736382943618538657563789", " ", 
     SuperscriptBox["d", "36"]}], ")"}], "/", 
   "14219360482930806312670863666983493103708048258182856109313815206201457213\
877304097494443874334108999155481302777152236791420308601771347289656873245796\
763876312663030132103457983226860276531499502419905322950541322205618968712106\
991590271774689752177561830697106047804718101078757529676961772364584790327687\
814340368933817697487456185259448053299442840968527467375081924008040598554083\
942071319416197865105824629134359098643578666119662255150681140652986545408803\
726582446701781483148345791671298180290252423454311082493463810076919019560061\
202572452297008548598605581252729975979705589408157038841821563830305598699368\
089112689415016383154921445855611844739320124551319461375167064650688303734333\
772912641286129050166630010721877984703977291850236160425498973579914019016177\
907146281440301431822758588111370810375107664374154526465207897143761228029704\
301113607003949760512"}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "2611810040225170609725468235408241173505003617724871636919621302885577824\
486586934111133642502741684905230084613121247703161911789225013701250898683793\
671401982031930408768782784692691929511980754496148708294131357694349303940441\
475570695249902836340936295550457391926163591483799050435643159678435638786416\
927646376263685365500217086254758064094341775267526655362750229154260864547500\
147948873193872129782519195732131556964996245322309436820206864015093323335663\
474469266958463258504905617008601209709584004383546044685424983436184140853089\
092164957911913902787399685994169910796378796027783736192428052407424083551983\
2940712253427978069848812649406530635547028024012541818892733", " ", 
     SuperscriptBox["d", "37"]}], ")"}], "/", 
   "64671471554511122253235109827990300522781478108392676990741223726150621195\
237355330329210029287442494111020866637243848413688865320357114205812535601659\
144095246159481908663436150337613575780655768942039156660399602680397388930657\
747447479586076153191829933924767534989976927623127325934620791820994293263486\
123660233478226416838229124951682955756688369408506893137696600874841671420588\
691284945833753163828023958855594378595622151581487253193957114875786390797051\
675373970152880013388519648782398050127145174180408954998832571597517546593662\
037133442320688896120678805051816280192626422943742456753576225460400142001359\
588399917883739632685626565696392188190554559435343479225315831415605693486627\
993929625387399544676254617404473474815730832428230887843703795710067187480011\
192473402714515270513179371829792701049717671354694678143153062820660466516282\
963615227195660016377921536"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "3969905505511852875483071934917821179320019986064579816794359127625397820\
993266547773589424106002021112072066424592301871247956787660715448565424003309\
682667562622784240221269651984177851225568783965668235706210144802568980678217\
284678366252008460822450257831813013912754514449130311300559326229799937969051\
338520696023594678788861501561961726714821099665682708402739642158432024039827\
819223624022629077106881762528582656399971697733489169586135321370313268493798\
343508607403816599396144512451487220420201213097795530134555058368503736384294\
429373559979562736358219372370890536078772606479446552931177857808671594616241\
2860645802735737347858706811232167775326363294275928880648669", " ", 
     SuperscriptBox["d", "38"]}], ")"}], "/", 
   "81703925160632100397600470442154963760021410685046602560151638995324992354\
292356228838758153356399237737824753371420719388348308792151433644070487755806\
333254339923564481746004592100752710330033989190782962639874978927664004367337\
377661891787461489573347526033718088716359384410199677402326386850898648064409\
060175158435794154656005931557846638388820988939214899686823823873247750376327\
556476782812493363748561931094993541648152718063335127192923829157161279445281\
400615351145410519314639192549275133035742368542998616578036218387409523376094\
148228791320863929926541847850751965222202674369521525652702536430766326955655\
439463928256871380035337050274333558358536257582097185411688122695721080973875\
112437544237206310091479044596270315574088955397262469851891349159787904794191\
206889353372545252291268186122636504955513981439745776976072903694556901737713\
61187261000970633304691208880128"}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "1117451165016456905179282079114696767615267084639667610594210033940568458\
747379565906544992591976616565436776495291153723519743849446999179152653976913\
348811321171516854618626300709474923844924544450184882242769212057737960783696\
222668287528190552438393194121891035810863651778142998686991704283489771979712\
112009733622751368748282283395987982143306624376193340385562985809181669867648\
816517608482883110467528462326448381130922485795079391034069127517171657868961\
612452740892997063349071335230595211087971789488140672517463679782054707099716\
213963008941708683961881245388056835133420311985254940291329217912759317199356\
75569765495560272602932287624305795262046137915575661605210101", " ", 
     SuperscriptBox["d", "39"]}], ")"}], "/", 
   "41804989844959727270678006148502954239293099085317958870978452275559565017\
963585874415045887282210002137581459738935959533407604409150888004633139675281\
994020781884386666413880392014476375079390643058908450109354047168035846196211\
058938945264296410585653117899526745632202794608614171818254889332232946222687\
023129086335955554665572481366986665523233058012990028119318899747810986247653\
413388159191684729466389691336561213491277071596245529854091055291401431750602\
240677013274605786118813273672209331379653297555132261352230954859462861332515\
186696995573915050187506078655446293834239198059676609710174651681326194221969\
267040047173195140542952710626386715537385439113989207115360156286232509463849\
225080288609603624329170570465923893256026880909967063279286076033033382433776\
967358316859751342986460361691527133726160088004978659128996156625133240393486\
192590631877050385074648445769253650432"}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "5952036016382736610010805994826978593400851153895484047673306933558875475\
882093179747959540371044968901295065060977141817066045100335698018553898864576\
895620490207578844613505653896411253906346996516923911606009556401200529634340\
869446468222327603189717563594574667056504976669056515715206592170435479681337\
043497638966912719790428828230767186404107902096504513663341530690423490641810\
338660055776371870217168406175362659344107881652719077813754488523508083136353\
924095829661467090990950876346943070661520530401573972745874618258046274875968\
876589486837913065073512557001299329128396798360308203015948644691675196328650\
0067733050920156026685531989535916138993916420824652734061083", " ", 
     SuperscriptBox["d", "40"]}], ")"}], "/", 
   "47533611213394248618033554687044611064611911039177249410986371547784043331\
505171973957888455308265803150498522329881831940189515256545652489684028071265\
236225437667567940085907249893004101709269701658556792844739050959566134272170\
252767466811753476321026335951534694639674807959421789010853993327207491309474\
271282511294744216232505209633667582273212730418626077652565407218053021315141\
855931565422039671314628003519792869698413751271222247301056860780092752746250\
766921465757651566202246494190059520477269948225707145389849867065764776146632\
407760458271399777344800411625759410370932663848190214891979304550521685268594\
159641078917432417041834606468941739940904440606657376144792189222447522700699\
412091490718354828178245472078010376196686756454821669894573205603992012895442\
292749361735676789018580997974840479914923257184476894746760757959788498591086\
392533711344426353442197671589906016657997824"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "1493030361881867836415848448104558358065386416758853540307647392125706993\
290167399371336773516793738534034506824746807059826547735379367289935758128297\
712761919084731404806034977956541219956580827489967021712059868812696625563930\
609079161621812505585849112178541733201824308307151772387193755463067534030330\
821128047179745322159718434546788152797718568533090798104737020154932659262849\
402225104668131380981716070991807632341253212464108502840117082867908452794561\
513129359584362433824900855565755809251483707956753466291888827552734962187113\
652312101170101965992013700529469907154796490407115570010128530421640343798416\
0172075710269148416133577141146497563673037575291185934293539", " ", 
     SuperscriptBox["d", "41"]}], ")"}], "/", 
   "67559046281485111618324910941149635260022263040872232815340820017149982946\
634985874866607282645085103359772044802237748918271956138975770427063012257408\
567594852302537637564699115200427799718367934270290184102299165738321750979692\
858555872904877098360311521024556746144423407804646594503236672176026735323242\
687031120478107007089097329400235398009094521616689057906814687624946578664997\
968416974618690764442767635122646407773658480544275467866519105658138028550718\
752517810066692594527590919727389695859139004713715308671139717561900818689447\
174825861736557789542391377039575592366102885800794270523821265764610966055400\
193156269054557520017389107828242205560608072389836062140831690619972439539277\
067411514843090533741458507009755367584588920081673491204457951392897808008163\
176261740341300063464218986611661025698281276203725165734623597680667795162525\
17884423859671973188386112865401752241584572727296"}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "1368374752178841186716909908488898191657592164662208967378292765763465084\
574857785362767141532703980356720424104621690945417247472318553264331449130443\
073662571526663775147626029977231296886946038761319671501860617814808486184212\
170824349715613322450528134181766024859774613213072016964913828192119101936960\
476769683675600016299196527346481938134162946559589468995211914116494409006009\
551080728768911227818606177588522745740211554573494698723993885467485930114452\
901824601063144145193130220069743994582129904220504328974569920427784536541732\
262724084743400186466981693453385162493131920155009837993644581997354281427499\
439374669804773981136847373892820951758069617416441223055901", " ", 
     SuperscriptBox["d", "42"]}], ")"}], "/", 
   "19204199377882394858401802534309313019743408447472259155623150816435019852\
444567814817832052950126601310842081911394498032010149708152974550056077738266\
444607377525814743778866241088643205492343832259804147152551356254443864289985\
532587375320194554225705432343398451545521509055733231660301049959413007729514\
319730092244865741621132628660652113767269190525716798222475329474892064558154\
992506272371159799318972242424693222580924612362554655944800987936170999719770\
211153207653937903535223939659868340165527135201911286212240833834710802919024\
875021649805510444139741088054515678734803674111962177750560385363716783988975\
948106214728910411525102993013040472868247329441390019352028534712252125718555\
820628262386267228940279512285579041278860077244576343262796808347042345108784\
448157809785937273440211960696257539842942039011118508161392634629511266117309\
08228790557502635754584259670893371288688347474315706368"}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "5039388535577994478341377905866377329558927240582791928277092578548675950\
809035719085480982552935761848385523227032933284786230357935871948020899220177\
088609086479414204395755962454324768308599605659105122718416347134200313961855\
156107755518535412025620980786966639100674788013333612344276843738991071970031\
772506594656244890484567287331613657853577864399097544622964764681664173956915\
895153953986181535913288231574296732699223155841769749517681835381375751446901\
254669722682029837695529961775633200104421336702599364904518245513466220778307\
795452790931748696141965920264843292442542349989779649363675437007242823963153\
370293995323036810192024636680871893812610248066661214115347", " ", 
     SuperscriptBox["d", "43"]}], ")"}], "/", 
   "87343156908129500762553273356763147205859548775385111088946009676450973971\
459007326471796859319953398966677576319506835545330258171842371834397448731586\
288179262731728758993487359350008644909482769128118516180639094818811263605483\
320355554140285817521449196593116112630829649938633871444701693749805164018820\
503965384981456735707838700125114376884102488967347290065990275293981895794752\
349757567546898275756998586994535137030535495375280982232915827660161536613479\
050911816020689289329850986237357674220358598371598374337906479106995574658498\
766782466086636605284392355331208284892765164731490315568300704363510489330213\
200908422182569852148843625406413739785315989957610305935502835523765836040083\
847362377750328799425695577652386033853539325398220514931137522353817006974925\
594631083106095319577084344377548412170800290003560398287058360552249815743584\
72180792740713347749225799768460926972479556421664544972079104"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "3185558847445671787606234376565679688046807958945694754682144006919819000\
889862316523152691951449792757603803927222937646184349940360653717600884185705\
493907878072339617889579516182673821379075491325485869192765159134917077984301\
942967404028758462930482408479149822616857270363401010674029970874576436319175\
197168002467764703950201836586485797640367315807198447653391144114520402561365\
595443493356715090012856934474604764700006275849358030104092916767736201658218\
155256178024430878129950149702402624419138525020656574135660181604704962786415\
934046482874050379323888452529496136899107142242397646998303395610122133760341\
223053068868042223355983327364804975802860948604429382951885", " ", 
     SuperscriptBox["d", "44"]}], ")"}], "/", 
   "49655982192782151255523736755693557396886447231586841815843229637217201918\
357989009216440063273142626566939668978860748116888977054823137865804299963086\
510210521731191507147941459588229514769359505973641426344952215630011304339934\
955355258217618731834024211450331999888428749264512374058256028123864232627323\
757632384808117857557677626440329525088642410617760411959156527349033411469649\
426874773271492420140265808683785137964051917688773242895128374678044396149348\
656108181996818192012649563291717635517061388911827621385089239875992696122551\
084896100489710296289861604283477209294095280392487948245628043241925529352055\
488127652545545882064251982541552713687788705346740780689228330040629258042164\
308567069549105927734298747024623898422278763118094734266590579658502629537356\
799357284843144886704685683128146313093694697671664143392565270907722856247279\
81170335565779389608998854781166332358686187498619040449346523889664"}], "-", 
  
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "4660649506922783531351678251586797656643147879522574186009155715033398884\
139223035868605896131801550639657584719438608692050150921846206586165536889539\
722891161329728428862501849245059083206884227502503623708698335238450695683153\
199682169549862663743528426567763660785249266890852014462599923095342270930488\
306887019118437379911455054773352420336704834993658339501577959670497655041387\
047866928127878889810671907648353642446105260419650560799224056909084871461729\
546254504156780119680937111189680472368263609206191474678849334132033833697439\
231921498800986173765886499196330456605986439985306124640579634610741779676531\
34404963956752249087262114382467568521972007558839323436145", " ", 
     SuperscriptBox["d", "45"]}], ")"}], "/", 
   "28230220372311737503185332725399878477048295434312824961775929540432174765\
817210479563693639011793953485330272849185997076421253679299831046915597397814\
090438844972530070877719086839261890818617188898110729139926853821111506698122\
461078749980847730947352108596896947248569958816863516850103484084866798076355\
593394132881571931907260653473350380285294628714766678365371832302363078955079\
213569138601215784728463356489670791494770940036750608957766803058463087921243\
100575999196103091250263479124354143273617672578596591999365394297339863628808\
252580791466008138805526959820825329119041872427615678384811472631726534245113\
177888380514583562687640280106593382574926883608907681674317333281378383265099\
084049316111779505611792586463451080235440233292846745946305009985133280934059\
938143406149885358409801085829281229334774934741503812144967637555374967342278\
52943034494514635462949592924769558607230836571964902400100688375656218624"}],
   "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "9620257847469400751624504851050711094393948743731820180234666225823293043\
822001667216957451462067565212124398264517719734370010549855813273283712395446\
321711930697859154361342100996386006631502438780353442501209770697892340096132\
698762696572242222106471783340346492096714541796892937480173312904070249334059\
868068838294915772944958193973972842961313107341252485974139280738395495675281\
003304433781859306302866099105781535205663582257362809542741844021042449562711\
213291277674462044363388477386113221461139682586747901089233149036405267609223\
907745586969554490690899724949544967036288666985526776733102693507431518889013\
2209434888894823121826328939896750664979210162210472939433", " ", 
     SuperscriptBox["d", "46"]}], ")"}], "/", 
   "80246659825925898791804563098567186561287943635668949979845021793041691345\
816686164998164264382145256298330126995639131569493527283704113737341338851078\
377199651942014528875586721867549065603184848817991596438573276134815146709948\
945413233120558143036324156855367324309839993533639895727767161789960662875886\
882670294246498742200940988350276323991372805692021464587838663066051240976129\
070907362005043965353435367890408398487205978729666546011168759037926004463167\
212835323794858725126173960489306600586720123718467100485556082521732349553977\
762621106205445415205814825447481664047206045725291775063097395873493211714473\
817201952683144943624632507425400217439835660809008797773780965238980564701705\
354336904993022187061969370429276771655657698353580303092047695283540161717540\
098967683453541122108532370556598236882444533997503906327042107162157774667814\
102188109934174124742712538560914519057422314227359922644782147628728539362099\
2"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "1091764158663805668310360862768848143304283090267685989128501894147514607\
446493005248175484693184338232253853319454933188612339069729589408632949238910\
465179820694964187531995268703760698530467534225757634175780417615637134943344\
893570512663964911591966567036945301638747525990791420549820318916297607893828\
709263319191375213673176478189302224917597204173252654905120955798825158859623\
729942503022316081315091618031333304801103533970895390453998845093415476012510\
598793218151312683731598143713576833114924173095541424634519945451722043670624\
412410883426390561545418614265325906958231404901653488892292434774840893973947\
89339183410513395346219049911265375999380286523223035829189", " ", 
     SuperscriptBox["d", "47"]}], ")"}], "/", 
   "91243020115192176555043125989090045270154353127951937533483144819385780394\
316638303560192709858959385059402900958105553046724364314444655850996697196519\
349384074646932663796466121538503049160920475021218620881743849310121135893906\
669301099281534466492877728717572019494665987527541637919134551504362552431095\
413976370007684957842220333865891389220558604001610549923239370743318374629569\
989751939635319150013747323223166842148704788406950212144171236426411080706763\
942344573885115805947663830643077262678319555711856084199292803621850376878058\
443388601630990011342298042608200971434922784583119957583543758224829733502131\
593320770663221661539403149182917660036051221080988891350317718467608549443909\
442452399758026003399445157197941426229175784074368119185357175063634237158018\
053809423052546769153308778358710006478919673380249861618849341190802578846094\
004239151014673873404455923144993757432899008790563507564641934882588468567966\
3775744"}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "1871647052909592468806896745436665631153740971985870207349698795224859031\
812430957019951264335789350230894734819203098961373940505698708313756000108093\
671731788401988747143655570354414011764524794860474562571736971107385369312953\
589492163835989591775831771290595376020673946692777887257828475280369638929342\
545436639769556901306523013625214679949918770035395631869834719122696041366674\
687315455738366437569136231776220120216764797581150055033646351236626458643342\
646175548633885779964004097706742752532371488715929150826978836609761554476606\
360909468008599178324448049730558321169982277780800963807322216549589249759789\
5128193705311234716025901563297077156869732239048524951281", " ", 
     SuperscriptBox["d", "48"]}], ")"}], "/", 
   "51873116823808595446366897814813516176807072222890723718785703560137926326\
655317941786826518638176153756431499641098336595911548702590817965785238303376\
394434436581975570290911733552583599496769864777163125469205486234392827693860\
244004383759140848752664874819599174235029528565207861823234698683054180857916\
640372189971289021492627735328101109034115095312579623400160354097508389070904\
612293813713713101889215573209541920431013051485965706807355654648197521959086\
609445967766870497534142050341879713068827520535081573564645147543879888861206\
274001514244843917288277913991443983476296561800057025805565963250947300771697\
844908351254372126131735320760875616413055696004079480554917228032330942095653\
620585268500833911348638962989544867874106100058823465646782519738477081972127\
791879517956141679011962493437380378043369497031446130328101752056430318915265\
978914025178258331812407663602699271000722012881576003066619974251709665796385\
9731130875904"}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "2393939410983948479364664303750257089830325590888409007251524211063774380\
062323800674828179470142619572696240377156575111000792649923584474242061184727\
681478669972363896336071590890810198854376683791823615947207426504270732258677\
206094296040031091394938900358489337219298185215765905143772487851559348836661\
086189836909566243970497938370932629173052728638590499540323899276308804742177\
664669953433576160939610633524367472026547746911176028678882153784825888994422\
120160321399233217682378035155109866673113899507727477866691757288577426843762\
213385791397697078045558663806270235232586379971079112160520083741078731473845\
084537892910905237927752415072199726114888825316869367727", " ", 
     SuperscriptBox["d", "49"]}], ")"}], "/", 
   "29490696884204367448786723278086520962773649471868942685709173045195373323\
524774734992879465070101354228991410449958661928161250022202121466636360539282\
334258288147838423319507975112380617651505616443653671439250826212032072829202\
650480396237211718769470023972939244139402047461777712772298097956495230684619\
336717835953717349342902749577790730103638977526726517176965563870099079321034\
406562829797265317833649280818795934435757815978595279771290607357974662394092\
082855783810950147776120301892164086955037546664522435876677800701056418895817\
546070244872421684481062606550759767710010216128321220082877139163575555645522\
571995916221730623659909637617689961940684772069455249967159322812028657876452\
613760654507020091944282828682964090104315303581042081395646210991640036734466\
203728176030353842785164868919045743003704252974329628229611095672113539188431\
353268285938242713768662755280752178752246475875382062959422521281684972359898\
1678903601045438464"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "1519180096296536326964468866651367084854188273651207304180346247366049786\
439818893880286626361104442989337904208660205001228173285326687220927085110583\
185670669340294225321554178005241078358773342802615945132629657860105761656619\
830750318593212801977001155254805660665148111593494091216084924501153013419686\
045698417195574691839898376345287130755830010539509760996355071795326018241333\
161103682125372036886388392968057872512541283643364733096483049669243947907100\
504546894410522421619816954887310570987752738335227939310009869266166031274370\
705608139761619859950465271016875926890335086126013529407719064984080253420999\
44262749928017486475127769442519213397804469339619680917", " ", 
     SuperscriptBox["d", "50"]}], ")"}], "/", 
   "12896871561400253972703409823972797347440172387037726015314335556124840661\
843854487107086047664456724231422523617975922034423477859709431759789413191038\
950417834572812699286087227676146291711356436183138623593813171319045866089666\
903108086882457428852264630883845790247043303395984629349581404198334494282997\
728333444019279671214638230445359442088923397651988040491830580391671729368674\
766678056726940068795011503487675838047445608083759287749580808409789479358184\
349674491376204718625452930423481198507177019907328951657588735802585993111518\
929247439487607451057258299096778261614941667717237435966643830499014861994899\
931185254082087236338951682722968174155900264521414169915638115052156372662530\
257049809429010026609073766639633855884419168562061323035944000990864020864716\
760214405941594342526808300475677084330379943910733833017373524359328692957884\
799411286806512303585311596139378542811932428829822083773414657006906472112430\
666781812280919114907648"}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "2489309350979477126319601483702858004348132125731722733721958487457601287\
284426292398063014602123008417714597874933577896831751870960737720601587506236\
847370697826289427405411029308960236016399466515253314285845720592863280918581\
136011963104852299043923626088603731852236355232369374980896675703215272756040\
774315772140690371636536949128114644423521388861945997469896613898829951379476\
200049023369499470118129711492519037571783958242444203031277303215436604777747\
530887717148362725471095470849514156652737398326159555206465906123559718142094\
142078729103842952798393488415429070702782693006023244212571586315664582884867\
8061455577040355942818513785522501835051624541463644477", " ", 
     SuperscriptBox["d", "51"]}], ")"}], "/", 
   "52953895457674082354494929229619080632280478656810454423995434616297949376\
785927838165687616201156459683871275935313105992883262891987430545849830214620\
610647051844424110619599534602175448511919835416784494724324308762801574931016\
610075645881596210598812791994603418191747177086183760006103378144369074207391\
985986561878245789046331381587978661956746036896516237092942336191872990899388\
637492026264583212202134377176885398702200352905280243358404931867054657449093\
299230033783359568657157764724592156475878476914030745359641294670032622209582\
134744713889209049660270760667195484635356835072849142165645717344285073702557\
155894614903619330171211618396723704710780740111406598282703301122718067048857\
595011157191922130966607977607597253197679902469430620362408675375103692176127\
265250384282104911148679067106661351431785385833673236417870358594825247596323\
805604107050658296781328386711152284104717498451109285067136607143444288162843\
46023870793282619438937407488"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "7806149241760673297316213071101146074216637495285370052867777001221576068\
794375602986763463836194507365788313500904332061713396515239193053164631110327\
122294966423135231690921079071852021771759344395894068810917141533514811941231\
392074201934945012681971955450231918317770402397788734612628393746701226086894\
945434567036957668261682462038574347541960939626484827791980509101664696455331\
825450429849249965710684469145767487329502785423928670252823918919994578895266\
748445823175977377310481905542438349816254236618674078581129522527749657992490\
927597082132502136377997759620803823023464638330931449807043458535198314658008\
974614154716488409992658197697326141372164051081320161", " ", 
     SuperscriptBox["d", "52"]}], ")"}], "/", 
   "13547311573506767371731617633657754560133705871824863538290484827843660244\
551772847879171827365497499625136093039338209594992509488835506728891962933432\
862987178696873077952855512056250669778791177718313894211212281424266805078066\
827592194652309698069157593964121780603514702157747980926633440658105857866440\
348037311295747752352458859280692074641450643460516921271209042341106489382370\
573784587561726105260738882408792380697861061124534236274916122210398700535447\
926747277848871201840611716696574805493968237681565696452996823626282719811646\
258612436592646907434496321297162088664329536901724156308349908288766607832487\
342818262298945721200227444999994298168309400460329395133180207473487433072856\
746018413368955260993875445448902341999519484344539868354679808720298602797541\
425748989361736320049971092831844808191766805185677458153903893154103051708112\
231100071035805423513820160094764853377534908007243880839152705906043067818134\
200688481175612377528261226199515136"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "9920932033410088770766510402191197159092352335851146820106757372975471007\
442108327210246114500429659276507090084243461524799527307089373010631051063649\
090349333616123616900895707279506009564414318902752339935289222744817828861740\
531334820704124329284810399136502449712016031205774280520077061954524666657845\
332670695967789081339338663341949302892975894820365171695005976198451010428388\
519959792860053756253212394365483182210915822553957952432862786888602601323241\
602799401288210312378502555856872685692698230691724481397060620127676080004563\
041851881132974420081467697797477017146354593806205150130452544829691745111246\
456297697365035427308896863489383562310799733221913233", " ", 
     SuperscriptBox["d", "53"]}], ")"}], "/", 
   "30807453546095093436429489322466287966035895709705536477339013089545465390\
366382769539501002426092705987535484281409606264427046098219227773930972796254\
070136075536125979141782417168685623119836980766819767525526245544793867823048\
962221616539810001229940794760426632886351057647657004497943748596734839563188\
803619120274453316705642003371287742027435816070396952053690719662385987670831\
156502874328969113833656905886068036419300716105102823480280856538268110534442\
854090621654115440742468842917879688480835386455092013938687768722878986945751\
537445232007620996908120442394309607996359884004882441791191425842785747273977\
496758668836589702535474024486467033669818348448418505614140315327988726003392\
903277617179459876636776370979312655456795276646481711190116584537717121872188\
244804449743907542918117463249556331895801988067762423199299302881592202179556\
532704351939967824617531928545741341531130543042585048636606959003519922974777\
532954450256137785691427837096174188232704"}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "3652736906224973451388508403230359608497262014470601979184483386783399416\
600022546943686565403070735705179819276862064784870350900271020541580294743686\
035344039219047345436680584463220767300769594723701674724280735771050524852740\
554093589452374278072926720780962587136041279449485410501122975559763400937298\
410797275511251958158506400711991125239868910910188693889182980027447786812208\
618192095611675249690831941342142334750340915231316899096753876075659461017660\
147449111992408882644488795278122770086295522744068118794433221982791307629003\
980198899325217630960675834443828897536462247887662199562517797943752230423754\
544839464290763557127236581423192658034446424560864573", " ", 
     SuperscriptBox["d", "54"]}], ")"}], "/", 
   "17514530260211798140105147551651244169298863285298952775950866365616029801\
869534466607518951895272520837209723381729863715027006539575202497124140930235\
178937481119496197157769572679072475713597240957629306954542079012144030559288\
503806384548746622659241020874018707622016757889615369569152988177221304049105\
845878327781951101800224769188631021946469700409077793593756033179581032166670\
245770388102008204720255289506723855792955165917208636793715351435710033128599\
313636183860311093909145416700301288976370610565903091396367015523256270142450\
881062213520044658678217001428243321099658535814919746277360984654437181897212\
590547251372302631326657550504948292113830448186501095137728595509006838552544\
919799777808397811226033555323674913629675423497951196518960320175044787258288\
972183246550607340669636467736784767584073763048332021787572842477031272414312\
761746947347502747780260781889110684521912211808398281510689241904845132529928\
623925132241818429370147788234568564797303947264"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "2101057130207163274813403958730167899701223859630625994201264895302788654\
199420548356207320766729486346474236932788787864332942311456104714935948504087\
925859008019705929621039470007472018466850736962987562679251149210250975785719\
287748369378496485290819206570423474933089391568943390090062746052097762668061\
564130023220955598094314082066629195540898709637170913458617870886918045362467\
874264813860410075635128526233601836422378676211543117104298993691593463262637\
719057145688183507601122001124608225859039470578196585585055083118411099715631\
761488012929314047695257559877572140634024434554387453525280799697457070571381\
91836381514768012846045237293163829976579361368914309", " ", 
     SuperscriptBox["d", "55"]}], ")"}], "/", 
   "33190968951381902104733393551581862433843708531683398121241609142381875996\
132200856059467481518975841520957076993625117332707645499510452742850093683645\
276629403387105000077821754604051892009304830134225276908561481972226918924814\
876766635060384116425803560744045398608128263761241904819921934088537156309271\
530251211324279041970188616266812513576397227325890903009159349863742300277555\
671481326540670988382468853897348731999958997021959284518052922456080417313795\
891303962345095406216172385735961625345634380121616539694323300657398538921018\
683659884605205697243684055946597266460978240491183048248733858506006696344919\
043758537203920009171020146609570610797954770270656188677736367347995106088462\
092082968268396966823265642461314557323628510217870741467244151282119207576444\
711032435319883609627130153639486429759424264910618425661945873712239702892984\
780191091727376240523475795588232166405531476694877858037770016835916451217949\
67186473493863215397266313325321327394768016960913408"}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "6800174639005256596790050242941632009012983702429665722426240239683522291\
376768853255957679466403671656970410851863706291347058964049418885546025632084\
516659158650921474102080808307646960640312481429899927304360713673048954446851\
334325792910173854288921710057393556479552839691402786997422764367656525382298\
371725077286045837332904196618919639851586045614559674616125794451580651479248\
805523903450160341055781046449142460831067328499163998664641068068956979359969\
921113111623165911907912586376819661280754434476654390885955208049945590489869\
460327201725274129911794008004782090168271959754846480646846234501647450416538\
2835217238336602144732141108545671467358783684701741", " ", 
     SuperscriptBox["d", "56"]}], ")"}], "/", 
   "56608790713091500370923829905113342310317269398795556298887383989571123841\
451282905650512644169726208554385300752323331616564859366399053654662491581953\
834264725688070158672728737921431496312685834425767652580843218454767677118380\
163439580893968009001796411419885141505295944001458608281808214840836369868965\
439876892971701471474171254096629548905197138271218577845465710841405952753784\
520383633518788322893742988826915335165066067452808613791196125789123043588709\
954821690369752779881180380147197878184996025747662846042573716789624763259665\
573878748868639366522570854251607074617988516113256265574531534907202708937683\
985244285611071363801615069009659936105230162525577121286935905857638357198964\
344227922364227909971487069968610120614199958345069007367975327730915850243590\
124011947994956850632332579279518801303326536169775434650880461018163000789724\
405885356113443092272333096213918194948621399013995541020602576674463631541871\
62694955494511419294376766159375139295491801791651941187584"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "3845136543015241849245449424001802996591305657468630759396182980830951214\
459473394998786820936782796947685880104955755876341391004484731720019970571024\
200166809339942310824587905133230944470471398242089307739285243976976481871368\
300967844051341560256836584810027827809053419470972024916471956010321923457897\
863459273667092270730416198818772430478423597457093782295867706761683322386962\
627985371575602670402863581434276149443139866711548193074077008114133530626927\
074931935499613653170240383503600572926025547358543962217080918819934785849522\
085140179661250992168188482646267131474187884765649119056008810402794384877241\
88223314736017973180030336754771850709522778798227", " ", 
     SuperscriptBox["d", "57"]}], ")"}], "/", 
   "26819169384203272854063443401946180764076943941271378737348549996845847534\
872097960324005705343996720985420761368756542664435822989623103656278417553505\
055034037324399078606654209306783790464752416536999768978875552652525583937194\
180831680642929263838054407195656184256687357416611035121617065890377441377020\
630014209737249861463841620578332870521155880217833417501993986720593955529808\
800325351494639551815215990863268832238918917003334118231763047207607563540732\
523896173435208642839107620833136957428517667144965242150616532645308593257776\
694499375659836148414954909813088873027933632688869999232808641749419379395346\
957129283565386539552532493810913190195667525898659168904636377878800940234438\
677602567925684495387791619225228626109252086265421043160676551183557796264237\
402452313855250740745075990534729092368134990864246709171649963480168297130809\
133613599263491844205248102105959930432842036068200574165724078733882804958048\
9082223776493137837630158465821943057642984765615232916350042112"}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "1661935756853656504241159213217612000278671097485773047614641035060442781\
991498698107809576179457012304456388737141116906804014247378349133008818131332\
732717073107985447053630082924653178048555259394216639648382738536248324155414\
866961018740061512366846924769931251279014866737117223692820740336277641145133\
283520769087953411311729371634498121116652898300885299750128210872018345185399\
521394199246469759129108199946441242070988168336077016126162963359878398327759\
780587220625423903590984891297344128765217929238047322848587175941171624788955\
686105811783381365916176930650348384422469323367671973347783646259648397114957\
10048557880401321008216642161384181532452098876033", " ", 
     SuperscriptBox["d", "58"]}], ")"}], "/", 
   "18296552281955649443880879106921001883923961434059006985090937900008176628\
562414772813874913095217167793296963484383993531297275611322282077903337000618\
175841276916221679887768749349906592103831021807938752792953296430163881853165\
464291644502874688032186407233494805498649843626874447091841497398080585754277\
912591790155578810687972859317653788260646547677506139821476336025334231866381\
735910921036391799327735201113946572114969472422880999472778800655536265912707\
709866428324029292150781729798686028587317380065504471527799890408056312245445\
810300008463152889302731806608757640486018460546094739780607325327375489475590\
084815174130551152704297075901686147884736142984562539282785906007373274405986\
567083081808206135895862888234540093121353070890326531728242228207205852921151\
029311095596478076150513146201810453612115158959413698533715700765469631533942\
902486562798659995160228996020246298971949147572818941146880948414566540092236\
15972834390201273010777766044262733352307509524102117080059926496149504"}], 
  "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "1271718220943294276779559887151486655196052122730103737258929359155905555\
669181875210433418791225776915688170714674231063492606274252183884655258402497\
250036244312903772783705264503896933754539622190668108622518243859287866939007\
737102189413125939270070393884842420486432378427745350231954875377318530506982\
066202876323582282129946648311416296106900712864995183612364508860718454363676\
079834141959826189151419464550055175904311193860437035568955667219005464921212\
060759952360335479639173163869535958080969528543048721964064503205198295947280\
400063554449175689990820906117460443706538993893005340925848403012073206132852\
47937377863260393489721342853287645067441178005", " ", 
     SuperscriptBox["d", "59"]}], ")"}], "/", 
   "10401882717128297999237381866350300307040914858645490415135959651161048544\
163789796981052910093240483365174016492288050466439001941446498517801293538243\
442856579387302684563074738305411496116501597194162107982838636273291049455634\
217097228566196306141306487494757532842870414499376153162865360734767182290679\
061755034172089043137083578087835261086789732699425080586746440651778916163747\
878973133183925320186606705596496449392513984583966614296266312633482855751628\
936382422365063837056393825898229786228347327645320340135098682495226542412531\
870288519611437828014831875765984458738549271115823597081111754165818203774704\
572658783536004419130836156403323002050838653065011556582892312139687824472193\
859171805337274119554972385767547795580979162450284878512013358611447842679321\
098579826824127329940785131826068471845745261710970038235593915336381733041151\
083150050736042985808512747901446344906336641581508733145060169268855711107077\
73258411916179666926995332440420072114520456084604439193887349171884931416064"\
}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "1906469111528749131183007810471641655836026311098724260734197744984761261\
419168828138247817177092638157765685238790789750561649275455726017739178109254\
254413769354036772679311291867508076759082271600266067163528301960943498772127\
221582633803472207123536620144295980161629465809505562291892213617981577393960\
007066292735439491356378456358384777481114877504780308142795479147910109345926\
383987167025594038338115689291843792048310214348232514189147983967175101361836\
787198814573633149434453591110820014364535649517361449909315498718586689664089\
519661990283403704264533936870421852223601705847031925535033869277989669368791\
0549923632522198773826353950274017773024648697", " ", 
     SuperscriptBox["d", "60"]}], ")"}], "/", 
   "49280306290090928877786994909416727744647272931480830240428626975328955617\
781842668504002301954739222006960593001080277491483630231194979594552668309900\
076325425724598108475508316020327684384741850253635541516429084496219452269327\
854727066629497159851924992038079779514144304746061109096163028529057495059730\
812272708394828120401018395668197927433477930627886242623789495446556185847910\
743019081543270727760074148657481461856954003831153030777134491609476160170775\
636636576944138603232939936036316709561625911030057820768714688145468441551691\
406407900128468235264001322358120171201708978480696400984711083594452516143166\
206914008172959069554887069114929831949454897382567584185663381070056360146948\
033674317359381111274289007225193354604299579329884649934464888202882347738974\
280668406889546442571795000043576194498797610057282018812890919761486644513525\
409901118702101784332603611549488918506424017711275157772475226600439778797928\
368481609078233293555639868141488143188225967616248112729338350150277805744586\
752"}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "1310825902490910428173637096087817462456855431162047274973675369780197854\
223183785751434537868222969563157620932520176370029115059336995360376090293290\
310222062175790632085695165077251239048687387015157644766772298966511367964310\
457225169580514777078802971582449177823834346426641598605918021453491108923201\
021059323814719976335223929409668314240388017690732385116361694458446865659225\
700430036648642521204985352996877064520873973579026275523663217567633189931345\
843280081886735382078552863448971262657761257652374193328937319113636754658388\
239173562830473559298366731157706095050619623671176264710698954264632716286301\
77744116251545110830786859964295360683471763", " ", 
     SuperscriptBox["d", "61"]}], ")"}], "/", 
   "64653790640347695050501425841358370131867436195185590042232741446552576612\
305066307370510860072539669704252019593697280857726863518118565428869318715856\
504135905533643734395527890286029108805405917858759685047894301695660072599267\
372287722335235093839331512554279147531376762054642332689802046908982271218564\
436469302505678700841320094380848952875625705866561634872706866446063853585024\
978411314221509463992106880072669378697849374866319530258369367611968343097650\
804241723487632081897487878482206070276470730234994658535722922259328776578157\
057550908652545185936959174880959339809794111407534450235901553232577923079188\
336822902162595380893229639196023342324406847170033367748222929428671142258389\
942259357402813642747416205919164673506656876097635465328020554726653524939624\
697265723102809350796492168257170224134642512490751717401760371090280018135964\
796773871692409456973002634208467481523688054276484555991176598290712972191730\
102313131846278951813257281406906784337224940473812873976382741863158470024668\
03515392"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "1160583894267228115880059554382321982986114637500796825941827633239554570\
552022141086241946507516310918769930120101235757379548423902343966534874197148\
913653300734653590741587186159801984237208656338831292868636533439809644580414\
947475749884375197641227635893462200489730435280007377799739012237665331810550\
165616831978826638838264761124502460474824689528067512247480563981471709957935\
031254642014850877790116810405034125653849077777013376377610549718197924591311\
206616886711919709832634821522038451841999140422650249552380160690657451498352\
409470427424966187656407984666390281599339273319722067136844932496239161595601\
794485229492033147633000087612766301979", " ", 
     SuperscriptBox["d", "62"]}], ")"}], "/", 
   "48748958142822162068078075084384211079428046891169934891843487050700642765\
678019995757365188494694910957006022773647749766726055092661398333367466311755\
804118472772367375734228029275665948039276062065504802526112303478527694739847\
598704942640767260754855960465926477238658078589200318848110743369372632498797\
585097854089281740434355351163160110468221782223387472694020977300332145603108\
833722130923018135850048587574792711538178428649204925814810503179424130695628\
706398259509674589750705860375583376988458930597185972535935083383533897539930\
421393385124019070196467217860243342216584760001280975477869771137363754001708\
005964468230596917193495147953801600112602762766205159282160088789218041262826\
016463555481721486631551819263050163824019284577617140857327498263896757804477\
021738355219518250500555094865906348997520454418026794920927319802071133674517\
456767499256076730557643986193184481068860792924469355217347155111197581032564\
497144101412094329667195990180807715390267605117254906978192587364821486398599\
69850605568"}]}]], "Output",
 CellChangeTimes->{3.626628453400062*^9, 3.628285333780962*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Calculating the rank of M (6, 2) at the bad points.", "Section",
 CellChangeTimes->{{3.62819648372351*^9, 3.628196495386065*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"This", " ", "relies", " ", "on", " ", "code", " ", "from", " ", 
   RowBox[{"Polyhedra", ".", "nb", "."}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.628196569685843*^9, 3.628196579748631*^9}}],

Cell[CellGroupData[{

Cell["\<\
A quick hack to teach mathematica modular arithmetic properly.\
\>", "Subsection",
 CellChangeTimes->{{3.628287048363356*^9, 3.628287061493518*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Res", "[", 
   RowBox[{"0", ",", "p_"}], "]"}], ":=", "0"}], "\[IndentingNewLine]", 
 RowBox[{"Res", "/:", 
  RowBox[{
   RowBox[{"Res", "[", 
    RowBox[{"a_", ",", "p_"}], "]"}], "+", 
   RowBox[{"Res", "[", 
    RowBox[{"b_", ",", "p_"}], "]"}]}], ":=", 
  RowBox[{"Res", "[", 
   RowBox[{
    RowBox[{"Mod", "[", 
     RowBox[{
      RowBox[{"a", "+", "b"}], ",", "p"}], "]"}], ",", "p"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Res", "/:", 
  RowBox[{
   RowBox[{"Res", "[", 
    RowBox[{"a_", ",", "p_"}], "]"}], 
   RowBox[{"Res", "[", 
    RowBox[{"b_", ",", "p_"}], "]"}]}], ":=", 
  RowBox[{"Res", "[", 
   RowBox[{
    RowBox[{"Mod", "[", 
     RowBox[{
      RowBox[{"a", " ", "b"}], ",", "p"}], "]"}], ",", "p"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Res", "/:", 
  RowBox[{"a_Integer", " ", 
   RowBox[{"Res", "[", 
    RowBox[{"b_", ",", "p_"}], "]"}]}], ":=", 
  RowBox[{"Res", "[", 
   RowBox[{
    RowBox[{"Mod", "[", 
     RowBox[{
      RowBox[{"a", " ", "b"}], ",", "p"}], "]"}], ",", "p"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Res", "/:", 
  RowBox[{"a_Rational", " ", 
   RowBox[{"Res", "[", 
    RowBox[{"b_", ",", "p_"}], "]"}]}], ":=", 
  RowBox[{
   RowBox[{"Res", "[", 
    RowBox[{"a", ",", "p"}], "]"}], 
   RowBox[{"Res", "[", 
    RowBox[{"b", ",", "p"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Res", "/:", 
  RowBox[{"a_Integer", " ", "+", " ", 
   RowBox[{"Res", "[", 
    RowBox[{"b_", ",", "p_"}], "]"}]}], ":=", 
  RowBox[{"Res", "[", 
   RowBox[{
    RowBox[{"Mod", "[", 
     RowBox[{
      RowBox[{"a", "+", "b"}], ",", "p"}], "]"}], ",", "p"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Res", "/:", 
  RowBox[{"a_Rational", "+", 
   RowBox[{"Res", "[", 
    RowBox[{"b_", ",", "p_"}], "]"}]}], ":=", 
  RowBox[{
   RowBox[{"Res", "[", 
    RowBox[{"a", ",", "p"}], "]"}], "+", 
   RowBox[{"Res", "[", 
    RowBox[{"b", ",", "p"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Res", "/:", 
  SuperscriptBox[
   RowBox[{"Res", "[", 
    RowBox[{"a_", ",", "p_"}], "]"}], 
   RowBox[{"-", "1"}]], ":=", 
  RowBox[{"Res", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"ExtendedGCD", "[", 
      RowBox[{"p", ",", "a"}], "]"}], "\[LeftDoubleBracket]", 
     RowBox[{"2", ",", "2"}], "\[RightDoubleBracket]"}], ",", "p"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Res", "/:", 
  SuperscriptBox[
   RowBox[{"Res", "[", 
    RowBox[{"a_", ",", "p_"}], "]"}], "k_"], ":=", 
  RowBox[{"Res", "[", 
   RowBox[{
    RowBox[{"PowerMod", "[", 
     RowBox[{"a", ",", "k", ",", "p"}], "]"}], ",", "p"}], "]"}]}]}], "Input",\

 CellChangeTimes->{{3.628286414081066*^9, 3.628286532840925*^9}, {
  3.628286612042922*^9, 3.6282866764689217`*^9}, {3.628286728236969*^9, 
  3.628286756751094*^9}, {3.6282868703061047`*^9, 3.628286904160685*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Res", "[", 
   RowBox[{"x_Rational", ",", "p_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Res", "[", 
    RowBox[{
     RowBox[{"Mod", "[", 
      RowBox[{
       RowBox[{"Numerator", "[", "x", "]"}], ",", "p"}], "]"}], ",", "p"}], 
    "]"}], 
   SuperscriptBox[
    RowBox[{"Res", "[", 
     RowBox[{
      RowBox[{"Mod", "[", 
       RowBox[{
        RowBox[{"Denominator", "[", "x", "]"}], ",", "p"}], "]"}], ",", "p"}],
      "]"}], 
    RowBox[{"-", "1"}]]}]}]], "Input",
 CellChangeTimes->{{3.628286547613715*^9, 3.628286577918274*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["The small bad point", "Subsection",
 CellChangeTimes->{{3.628287021733594*^9, 3.628287040544826*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ip61", "=", 
   RowBox[{"readMatrix", "[", "\"\<6_1\>\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6042837145359907`*^9, 3.604283731624679*^9}, 
   3.6042838195948343`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ip62", "=", 
   RowBox[{"readMatrix", "[", "\"\<6_2\>\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6271646971120987`*^9, 3.627164699219445*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Numerically", ",", " ", 
   RowBox[{"first", ":"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6282868092416563`*^9, 3.628286815692444*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixRank", "[", 
  RowBox[{"ip62", "/.", 
   RowBox[{"N", "[", "badPoint1", "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.627165008871377*^9, 3.627165068395693*^9}, {
  3.627165109102783*^9, 3.627165110862891*^9}, {3.628196602799156*^9, 
  3.628196607599634*^9}}],

Cell[BoxData["43"], "Output",
 CellChangeTimes->{{3.6271650501296177`*^9, 3.627165068892363*^9}, 
   3.6271651114286947`*^9, 3.627173728570733*^9, 3.628285334058545*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Now", " ", "mod", " ", "a", " ", 
   RowBox[{"prime", "."}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.628286817544626*^9, 3.628286822245084*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"finding", " ", "some", " ", "good", " ", "primes"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.628285341780273*^9, 3.628285345922391*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"dPolynomial", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"d", " ", "/.", " ", "badPoint1"}], ")"}], "[", 
     RowBox[{"[", 
      RowBox[{"1", ",", " ", "1"}], "]"}], "]"}], "[", "x", "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.628285349748393*^9, 3.628285371061141*^9}, {
  3.6282868437671633`*^9, 3.628286845575245*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Cases", "[", 
  RowBox[{
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Prime", "[", "n", "]"}], ",", "k"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", "50"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "0", ",", 
         RowBox[{
          RowBox[{"Prime", "[", "n", "]"}], "-", "1"}]}], "}"}]}], "]"}], ",",
      "1"}], "]"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"q_", ",", "k_"}], "}"}], "/;", 
    RowBox[{
     RowBox[{"Mod", "[", 
      RowBox[{
       RowBox[{"dPolynomial", "/.", 
        RowBox[{"x", "\[Rule]", "k"}]}], ",", "q"}], "]"}], "\[Equal]", 
     "0"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6282853736414433`*^9, 3.6282854434282007`*^9}, {
   3.6282856163538017`*^9, 3.628285628597353*^9}, 3.6282858262975607`*^9, {
   3.628285979767015*^9, 3.628286048678155*^9}, 3.628286849810794*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"17", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"17", ",", "11"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"23", ",", "9"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"29", ",", "28"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"31", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"37", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"41", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"53", ",", "11"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"61", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"67", ",", "56"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"71", ",", "46"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"73", ",", "17"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"73", ",", "54"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"89", ",", "48"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"97", ",", "49"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"97", ",", "66"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"101", ",", "37"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"107", ",", "16"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"109", ",", "108"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"113", ",", "28"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"113", ",", "108"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"127", ",", "83"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"127", ",", "108"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"131", ",", "104"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"149", ",", "145"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"151", ",", "100"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"157", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"157", ",", "17"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"157", ",", "80"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"163", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"163", ",", "74"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"163", ",", "124"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"167", ",", "45"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"181", ",", "16"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"191", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"191", ",", "154"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"191", ",", "163"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"191", ",", "170"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"211", ",", "189"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"223", ",", "146"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"227", ",", "20"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.628285382069343*^9, 3.6282853990174093`*^9}, 
   3.6282854440217667`*^9, {3.628285617119359*^9, 3.6282856289371433`*^9}, 
   3.628285826949004*^9, {3.628286005901134*^9, 3.628286049882987*^9}, 
   3.62828685190681*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"p", "=", "7"}], ";", 
  RowBox[{"k", "=", "3"}], ";"}]], "Input",
 CellChangeTimes->{{3.62828685392268*^9, 3.628286855672182*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AlgebraicNumberPolynomial", "[", 
  RowBox[{
   RowBox[{"d", " ", "/.", " ", "badPoint1"}], ",", 
   RowBox[{"Res", "[", 
    RowBox[{"k", ",", "p"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.62828583540949*^9, 3.628285841601058*^9}, 
   3.628286060275011*^9, {3.628286117777133*^9, 3.6282861272205353`*^9}, {
   3.628286165689048*^9, 3.628286223765174*^9}, 3.62828666028662*^9, 
   3.628286859417221*^9, {3.628286910730156*^9, 3.6282869144788713`*^9}}],

Cell[BoxData[
 RowBox[{"Res", "[", 
  RowBox[{"2", ",", "7"}], "]"}]], "Output",
 CellChangeTimes->{
  3.6282858419964113`*^9, 3.628286060657753*^9, 3.628286127993132*^9, {
   3.628286172106036*^9, 3.628286224343944*^9}, {3.62828666110747*^9, 
   3.62828667908506*^9}, {3.628286914901745*^9, 3.628286924650441*^9}, 
   3.628287076467204*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AlgebraicNumberPolynomial", "[", 
  RowBox[{
   RowBox[{"t", "/.", " ", "badPoint1"}], ",", 
   RowBox[{"Res", "[", 
    RowBox[{"k", ",", "p"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6282862346434603`*^9, 3.628286234702097*^9}, {
  3.628286588718664*^9, 3.628286602584649*^9}, {3.628286930814332*^9, 
  3.628286933415555*^9}}],

Cell[BoxData[
 RowBox[{"Res", "[", 
  RowBox[{"6", ",", "7"}], "]"}]], "Output",
 CellChangeTimes->{
  3.628286411557358*^9, 3.628286604062398*^9, {3.62828665376007*^9, 
   3.628286679872164*^9}, 3.628286933748481*^9, 3.628287077113389*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixRank", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"ip62", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"d", "\[Rule]", 
        RowBox[{"AlgebraicNumberPolynomial", "[", 
         RowBox[{
          RowBox[{"d", " ", "/.", " ", "badPoint1"}], ",", 
          RowBox[{"Res", "[", 
           RowBox[{"k", ",", "p"}], "]"}]}], "]"}]}], ",", 
       RowBox[{"t", "\[Rule]", 
        RowBox[{"AlgebraicNumberPolynomial", "[", 
         RowBox[{
          RowBox[{"t", "/.", " ", "badPoint1"}], ",", 
          RowBox[{"Res", "[", 
           RowBox[{"k", ",", "p"}], "]"}]}], "]"}]}]}], "}"}]}], "/.", 
    RowBox[{
     RowBox[{"Res", "[", 
      RowBox[{"x_", ",", "p"}], "]"}], "\[RuleDelayed]", "x"}]}], ",", 
   RowBox[{"Modulus", "\[Rule]", "p"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.628286768705244*^9, 3.6282867812502537`*^9}, {
  3.628286939426972*^9, 3.6282869502412024`*^9}}],

Cell[BoxData["42"], "Output",
 CellChangeTimes->{3.62828707770361*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"p", "=", "11"}], ";", 
  RowBox[{"k", "=", "7"}], ";"}]], "Input",
 CellChangeTimes->{{3.62828696051259*^9, 3.6282869997096443`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixRank", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"ip62", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"d", "\[Rule]", 
        RowBox[{"AlgebraicNumberPolynomial", "[", 
         RowBox[{
          RowBox[{"d", " ", "/.", " ", "badPoint1"}], ",", 
          RowBox[{"Res", "[", 
           RowBox[{"k", ",", "p"}], "]"}]}], "]"}]}], ",", 
       RowBox[{"t", "\[Rule]", 
        RowBox[{"AlgebraicNumberPolynomial", "[", 
         RowBox[{
          RowBox[{"t", "/.", " ", "badPoint1"}], ",", 
          RowBox[{"Res", "[", 
           RowBox[{"k", ",", "p"}], "]"}]}], "]"}]}]}], "}"}]}], "/.", 
    RowBox[{
     RowBox[{"Res", "[", 
      RowBox[{"x_", ",", "p"}], "]"}], "\[RuleDelayed]", "x"}]}], ",", 
   RowBox[{"Modulus", "\[Rule]", "p"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.628286768705244*^9, 3.6282867812502537`*^9}, {
  3.628286939426972*^9, 3.6282869502412024`*^9}}],

Cell[BoxData["43"], "Output",
 CellChangeTimes->{{3.628286969051177*^9, 3.628287000743951*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"ip62badPoint1", "=", 
   RowBox[{"ip62", "/.", "badPoint1"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.627165221102906*^9, 3.627165226666273*^9}, {
   3.628196614042345*^9, 3.628196621393072*^9}, 3.628196652499597*^9}],

Cell[BoxData[
 RowBox[{"writeMatrix", "[", 
  RowBox[{"\"\<6_2_badPoint1\>\"", ",", "ip62badPoint1"}], "]"}]], "Input",
 CellChangeTimes->{{3.6280393170781183`*^9, 3.628039327587247*^9}, {
  3.628196624529291*^9, 3.628196628036948*^9}}],

Cell[BoxData[
 RowBox[{"rowReduce", "[", "\"\<6_2_badPoint1\>\"", "]"}]], "Input",
 CellChangeTimes->{{3.628039332948791*^9, 3.6280393385487547`*^9}, 
   3.6281966302836933`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Count", "[", 
  RowBox[{
   RowBox[{"diagonals", "[", "\"\<6_2_badPoint1\>\"", "]"}], ",", "0"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.628039263235155*^9, 3.628039284835794*^9}, 
   3.628196631427824*^9}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.628040555524247*^9, 3.628060623693941*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixRank", "[", 
  RowBox[{"readMatrix", "[", "\"\<6_2_badPoint1\>\"", "]"}], "]"}]], "Input",
 CellChangeTimes->{3.604336588437147*^9, 3.6281966329094276`*^9}],

Cell[BoxData["43"], "Output",
 CellChangeTimes->{3.604336593692822*^9, 3.6278414782942257`*^9, 
  3.628040560024619*^9, 3.628060618688674*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["The big bad point", "Subsection",
 CellChangeTimes->{{3.628287021733594*^9, 3.628287029839842*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixRank", "[", 
  RowBox[{"ip62", "/.", 
   RowBox[{"N", "[", "badPoint2", "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.627165008871377*^9, 3.627165068395693*^9}, {
  3.627165109102783*^9, 3.6271651249627857`*^9}, {3.6271651669445047`*^9, 
  3.627165175205964*^9}, {3.6281966393010807`*^9, 3.628196641674605*^9}}],

Cell[BoxData["43"], "Output",
 CellChangeTimes->{{3.6271650501296177`*^9, 3.627165068892363*^9}, 
   3.6271651114286947`*^9, {3.627165159327363*^9, 3.627165175932859*^9}, 
   3.6271652061650133`*^9, 3.6278414847480793`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"dPolynomial", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"d", " ", "/.", " ", "badPoint2"}], ")"}], "[", 
     RowBox[{"[", 
      RowBox[{"1", ",", " ", "1"}], "]"}], "]"}], "[", "x", "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.628285349748393*^9, 3.628285371061141*^9}, {
  3.6282868437671633`*^9, 3.628286845575245*^9}, {3.6282870963884783`*^9, 
  3.628287096438778*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Cases", "[", 
  RowBox[{
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Prime", "[", "n", "]"}], ",", "k"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", "50"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "0", ",", 
         RowBox[{
          RowBox[{"Prime", "[", "n", "]"}], "-", "1"}]}], "}"}]}], "]"}], ",",
      "1"}], "]"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"q_", ",", "k_"}], "}"}], "/;", 
    RowBox[{
     RowBox[{"Mod", "[", 
      RowBox[{
       RowBox[{"dPolynomial", "/.", 
        RowBox[{"x", "\[Rule]", "k"}]}], ",", "q"}], "]"}], "\[Equal]", 
     "0"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6282853736414433`*^9, 3.6282854434282007`*^9}, {
   3.6282856163538017`*^9, 3.628285628597353*^9}, 3.6282858262975607`*^9, {
   3.628285979767015*^9, 3.628286048678155*^9}, 3.628286849810794*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "9"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13", ",", "11"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"29", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"29", ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"41", ",", "9"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"41", ",", "32"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"43", ",", "40"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"71", ",", "16"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"83", ",", "18"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"83", ",", "28"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"83", ",", "30"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"83", ",", "38"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"83", ",", "68"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"97", ",", "35"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"97", ",", "40"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"97", ",", "42"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"97", ",", "51"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"97", ",", "89"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"113", ",", "35"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"113", ",", "90"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"127", ",", "38"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"127", ",", "42"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"127", ",", "83"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"127", ",", "118"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"139", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"139", ",", "55"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"139", ",", "93"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"139", ",", "96"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"139", ",", "113"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"139", ",", "121"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"167", ",", "46"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"167", ",", "114"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"167", ",", "157"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"167", ",", "162"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"181", ",", "17"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"181", ",", "61"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"181", ",", "135"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"197", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"197", ",", "9"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"197", ",", "72"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"197", ",", "113"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"197", ",", "138"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"197", ",", "186"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"211", ",", "146"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"223", ",", "155"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"223", ",", "164"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"223", ",", "168"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"223", ",", "182"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.628285382069343*^9, 3.6282853990174093`*^9}, 
   3.6282854440217667`*^9, {3.628285617119359*^9, 3.6282856289371433`*^9}, 
   3.628285826949004*^9, {3.628286005901134*^9, 3.628286049882987*^9}, 
   3.62828685190681*^9, 3.628287100092923*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"p", "=", "41"}], ";", 
  RowBox[{"k", "=", "9"}], ";"}]], "Input",
 CellChangeTimes->{{3.62828685392268*^9, 3.628286855672182*^9}, {
  3.6282871041733227`*^9, 3.6282871416146803`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixRank", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"ip62", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"d", "\[Rule]", 
        RowBox[{"AlgebraicNumberPolynomial", "[", 
         RowBox[{
          RowBox[{"d", " ", "/.", " ", "badPoint2"}], ",", 
          RowBox[{"Res", "[", 
           RowBox[{"k", ",", "p"}], "]"}]}], "]"}]}], ",", 
       RowBox[{"t", "\[Rule]", 
        RowBox[{"AlgebraicNumberPolynomial", "[", 
         RowBox[{
          RowBox[{"t", "/.", " ", "badPoint2"}], ",", 
          RowBox[{"Res", "[", 
           RowBox[{"k", ",", "p"}], "]"}]}], "]"}]}]}], "}"}]}], "/.", 
    RowBox[{
     RowBox[{"Res", "[", 
      RowBox[{"x_", ",", "p"}], "]"}], "\[RuleDelayed]", "x"}]}], ",", 
   RowBox[{"Modulus", "\[Rule]", "p"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.628286768705244*^9, 3.6282867812502537`*^9}, {
  3.628286939426972*^9, 3.6282869502412024`*^9}, {3.628287113343163*^9, 
  3.628287116032827*^9}}],

Cell[BoxData["43"], "Output",
 CellChangeTimes->{{3.628287116929832*^9, 3.6282871439256268`*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"ip62badPoint2", "=", 
   RowBox[{"ip62", "/.", "badPoint2"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.627165221102906*^9, 3.6271652433851957`*^9}, {
  3.628196645235403*^9, 3.62819665834976*^9}}],

Cell[BoxData[
 RowBox[{"writeMatrix", "[", 
  RowBox[{"\"\<6_2_badPoint2\>\"", ",", "ip62badPoint2"}], "]"}]], "Input",
 CellChangeTimes->{{3.6280393170781183`*^9, 3.628039327587247*^9}, {
  3.628039735118537*^9, 3.6280397365948*^9}, {3.628196661998743*^9, 
  3.628196665532971*^9}}],

Cell[BoxData[
 RowBox[{"rowReduce", "[", "\"\<6_2_badPoint2\>\"", "]"}]], "Input",
 CellChangeTimes->{{3.628039332948791*^9, 3.6280393385487547`*^9}, {
   3.628039739890462*^9, 3.628039739963297*^9}, 3.628196667568824*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Count", "[", 
  RowBox[{
   RowBox[{"diagonals", "[", "\"\<6_2_badPoint2\>\"", "]"}], ",", "0"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.628039263235155*^9, 3.628039284835794*^9}, {
   3.6280397520700207`*^9, 3.62803975214987*^9}, 3.62819666823487*^9}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.628060316839974*^9, 3.6280606902828617`*^9, 
  3.628061349162836*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"zz", "=", 
   RowBox[{"readMatrix", "[", "\"\<6_2_badPoint2\>\"", "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.628060713861534*^9, 3.628060716358193*^9}, {
   3.62806074814948*^9, 3.628060750182143*^9}, 3.628196669072524*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"UpperTriangularize", "[", "zz", "]"}], "===", "zz"}]], "Input",
 CellChangeTimes->{{3.6280607568717127`*^9, 3.628060778856979*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.628060779557123*^9, 3.628061363889882*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixRank", "[", 
  RowBox[{"readMatrix", "[", "\"\<6_2_badPoint2\>\"", "]"}], "]"}]], "Input",
 CellChangeTimes->{
  3.604336588437147*^9, {3.6043372439091673`*^9, 3.60433724399184*^9}, 
   3.628196671471437*^9}],

Cell[BoxData["43"], "Output",
 CellChangeTimes->{3.6043495853478193`*^9, 3.6278415997447453`*^9, 
  3.628060380546825*^9, 3.6280606783455963`*^9, 3.628061375596669*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "ip62", "]"}]], "Input",
 CellChangeTimes->{{3.62784211883256*^9, 3.627842121337078*^9}}],

Cell[BoxData["44"], "Output",
 CellChangeTimes->{3.627842121747278*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1130, 798},
WindowMargins->{{20, Automatic}, {Automatic, 44}},
FrontEndVersion->"10.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (September 9, \
2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 106, 1, 64, "Section"],
Cell[688, 25, 32611, 590, 5095, "Input"],
Cell[33302, 617, 296, 6, 28, "Input"],
Cell[CellGroupData[{
Cell[33623, 627, 230, 6, 32, "Input"],
Cell[33856, 635, 154, 3, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[34047, 643, 853, 25, 32, "Input"],
Cell[34903, 670, 152, 3, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[35092, 678, 341, 8, 28, "Input"],
Cell[35436, 688, 2482, 68, 128, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[37955, 761, 400, 8, 49, "Input"],
Cell[38358, 771, 23973, 440, 3987, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[62380, 1217, 102, 1, 64, "Section"],
Cell[62485, 1220, 124700, 1864, 30586, "Input"],
Cell[187188, 3086, 296, 6, 28, "Input"],
Cell[CellGroupData[{
Cell[187509, 3096, 314, 9, 35, "Input"],
Cell[187826, 3107, 249, 5, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[188112, 3117, 952, 27, 56, "Input"],
Cell[189067, 3146, 229, 4, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[189333, 3155, 390, 9, 28, "Input"],
Cell[189726, 3166, 5191, 128, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[194954, 3299, 351, 8, 49, "Input"],
Cell[195308, 3309, 105879, 1547, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[301236, 4862, 135, 1, 50, "Section"],
Cell[301374, 4865, 243, 4, 28, "Input"],
Cell[CellGroupData[{
Cell[301642, 4873, 158, 3, 44, "Subsection"],
Cell[301803, 4878, 2845, 89, 169, "Input"],
Cell[304651, 4969, 575, 19, 32, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[305263, 4993, 107, 1, 36, "Subsection"],
Cell[305373, 4996, 214, 5, 28, "Input"],
Cell[305590, 5003, 186, 4, 28, "Input"],
Cell[305779, 5009, 190, 4, 28, "Input"],
Cell[CellGroupData[{
Cell[305994, 5017, 291, 6, 28, "Input"],
Cell[306288, 5025, 169, 2, 28, "Output"]
}, Open  ]],
Cell[306472, 5030, 197, 4, 28, "Input"],
Cell[306672, 5036, 190, 4, 28, "Input"],
Cell[306865, 5042, 386, 11, 28, "Input"],
Cell[CellGroupData[{
Cell[307276, 5057, 988, 28, 28, "Input"],
Cell[308267, 5087, 3417, 108, 80, "Output"]
}, Open  ]],
Cell[311699, 5198, 165, 4, 28, "Input"],
Cell[CellGroupData[{
Cell[311889, 5206, 484, 9, 28, "Input"],
Cell[312376, 5217, 341, 7, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[312754, 5229, 361, 8, 28, "Input"],
Cell[313118, 5239, 240, 5, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[313395, 5249, 926, 24, 63, "Input"],
Cell[314324, 5275, 70, 1, 28, "Output"]
}, Open  ]],
Cell[314409, 5279, 168, 4, 28, "Input"],
Cell[CellGroupData[{
Cell[314602, 5287, 926, 24, 63, "Input"],
Cell[315531, 5313, 95, 1, 28, "Output"]
}, Open  ]],
Cell[315641, 5317, 253, 5, 28, "Input"],
Cell[315897, 5324, 236, 4, 28, "Input"],
Cell[316136, 5330, 178, 3, 28, "Input"],
Cell[CellGroupData[{
Cell[316339, 5337, 233, 6, 28, "Input"],
Cell[316575, 5345, 92, 1, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[316704, 5351, 186, 3, 28, "Input"],
Cell[316893, 5356, 142, 2, 28, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[317084, 5364, 105, 1, 44, "Subsection"],
Cell[CellGroupData[{
Cell[317214, 5369, 343, 6, 28, "Input"],
Cell[317560, 5377, 223, 3, 28, "Output"]
}, Open  ]],
Cell[317798, 5383, 437, 12, 28, "Input"],
Cell[CellGroupData[{
Cell[318260, 5399, 988, 28, 28, "Input"],
Cell[319251, 5429, 3461, 108, 97, "Output"]
}, Open  ]],
Cell[322727, 5540, 219, 5, 28, "Input"],
Cell[CellGroupData[{
Cell[322971, 5549, 975, 25, 63, "Input"],
Cell[323949, 5576, 97, 1, 28, "Output"]
}, Open  ]],
Cell[324061, 5580, 231, 5, 28, "Input"],
Cell[324295, 5587, 283, 5, 28, "Input"],
Cell[324581, 5594, 222, 3, 28, "Input"],
Cell[CellGroupData[{
Cell[324828, 5601, 279, 6, 28, "Input"],
Cell[325110, 5609, 119, 2, 28, "Output"]
}, Open  ]],
Cell[325244, 5614, 266, 6, 28, "Input"],
Cell[CellGroupData[{
Cell[325535, 5624, 166, 3, 28, "Input"],
Cell[325704, 5629, 95, 1, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[325836, 5635, 238, 5, 28, "Input"],
Cell[326077, 5642, 168, 2, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[326282, 5649, 127, 2, 28, "Input"],
Cell[326412, 5653, 71, 1, 28, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> code/ComputingInnerProducts.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     54901,       1572]
NotebookOptionsPosition[     53694,       1526]
NotebookOutlinePosition[     54052,       1542]
CellTagsIndexPosition[     54009,       1539]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Please", " ", "run", " ", 
   RowBox[{"Polyhedra", ".", "nb"}], " ", "first"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.628295392517647*^9, 3.628295400767531*^9}}],

Cell[BoxData[
 RowBox[{"LoadPolyhedraEvaluations", "[", "]"}]], "Input",
 CellChangeTimes->{{3.629397447112096*^9, 3.6293974612904863`*^9}}],

Cell[BoxData[
 RowBox[{"Clear", "[", "innerProducts", "]"}]], "Input",
 CellChangeTimes->{{3.6301029045672827`*^9, 3.6301029073283663`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"innerProducts", "[", 
   RowBox[{"n_", ",", "k_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"innerProducts", "[", 
    RowBox[{"n", ",", "k"}], "]"}], "=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "ip", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"ip", "=", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"InnerProductsWithoutSquares", "[", 
           RowBox[{"n", ",", "k"}], "]"}], "/.", 
          RowBox[{"PolyhedraEvaluationRules", "[", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "4"}], "}"}], 
           "]"}]}], "/.", 
         RowBox[{"{", 
          RowBox[{"b", "\[Rule]", "1"}], "}"}]}], ")"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"ComputeAllPolyhedra", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "4"}], "}"}], "]"}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"SavePolyhedraNames", "[", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"SavePolyhedraEvaluations", "[", "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"ip", "=", 
       RowBox[{
        RowBox[{"ip", "/.", 
         RowBox[{"PolyhedraEvaluationRules", "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "4"}], "}"}], 
          "]"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{"b", "\[Rule]", "1"}], "}"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Complement", "[", 
          RowBox[{
           RowBox[{"Union", "[", 
            RowBox[{"Cases", "[", 
             RowBox[{"ip", ",", 
              RowBox[{"_Symbol", "|", "_Prism"}], ",", "\[Infinity]"}], "]"}],
             "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"b", ",", "d", ",", "t"}], "}"}]}], "]"}], "===", 
         RowBox[{"{", "}"}]}], ",", "\[IndentingNewLine]", "ip", ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
         "Print", "[", 
          "\"\<Something went wrong, and there are still unevaluated \
polyhedra!\>\"", "]"}], ";", 
         RowBox[{"Print", "[", "ip", "]"}], ";", 
         RowBox[{"Abort", "[", "]"}]}]}], "\[IndentingNewLine]", "]"}]}]}], 
    "\[IndentingNewLine]", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.630100084152008*^9, 3.630100138377452*^9}, 
   3.6301002064653482`*^9, {3.630100293670965*^9, 3.630100332418736*^9}, {
   3.6301028563051434`*^9, 3.630102858017614*^9}, {3.630102891722217*^9, 
   3.6301028987285767`*^9}, {3.630713124566421*^9, 3.63071312650308*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Factor", "[", 
  RowBox[{"Det", "[", 
   RowBox[{"innerProducts", "[", 
    RowBox[{"4", ",", "1"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.630100447997909*^9, 3.630100472497056*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   SuperscriptBox["d", "4"]}], " ", 
  RowBox[{"(", 
   RowBox[{"2", "-", "d", "-", "t", "+", 
    RowBox[{"d", " ", "t"}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"d", "+", "t", "+", 
    RowBox[{"d", " ", "t"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.630100452496584*^9, 3.630100472804737*^9}, 
   3.630102871443185*^9, {3.630102901549502*^9, 3.630102909629805*^9}, 
   3.63021316912271*^9, 3.630275983638932*^9, 3.6306080988913727`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Factor", "[", 
  RowBox[{"Det", "[", 
   RowBox[{"innerProducts", "[", 
    RowBox[{"5", ",", "0"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.630100456832541*^9, 3.6301004676944933`*^9}}],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["d", "10"], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"2", "-", "d", "-", "t", "+", 
     RowBox[{"d", " ", "t"}]}], ")"}], "4"], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "-", "t", "+", 
     SuperscriptBox["t", "2"]}], ")"}], "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "2"}], "+", "d", "+", 
    RowBox[{"2", " ", "d", " ", "t"}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["t", "2"]}], "+", 
    RowBox[{"2", " ", "d", " ", 
     SuperscriptBox["t", "2"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.630100459453182*^9, 3.630100468275857*^9}, 
   3.630102872523336*^9, 3.630102910319117*^9, 3.63021316936233*^9, 
   3.63027598392467*^9, 3.630608099162895*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Factor", "[", 
  RowBox[{"Det", "[", 
   RowBox[{"innerProducts", "[", 
    RowBox[{"5", ",", "1"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.630100477004415*^9, 3.630100477190042*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"d", "+", "t", "+", 
      RowBox[{"d", " ", "t"}]}], ")"}], "2"]], 
  RowBox[{
   SuperscriptBox["d", "11"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"2", "-", "d", "-", "t", "+", 
      RowBox[{"d", " ", "t"}]}], ")"}], "5"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", "t", "+", 
      SuperscriptBox["t", "2"]}], ")"}], "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "+", "d", "+", 
     RowBox[{"4", " ", "d", " ", "t"}], "+", 
     RowBox[{"7", " ", 
      SuperscriptBox["t", "2"]}], "+", 
     RowBox[{"6", " ", "d", " ", 
      SuperscriptBox["t", "2"]}], "+", 
     SuperscriptBox["t", "3"], "-", 
     RowBox[{"d", " ", 
      SuperscriptBox["t", "3"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["t", "4"]}], "-", 
     RowBox[{"4", " ", "d", " ", 
      SuperscriptBox["t", "4"]}], "+", 
     SuperscriptBox["t", "5"], "+", 
     RowBox[{"2", " ", "d", " ", 
      SuperscriptBox["t", "5"]}], "+", 
     RowBox[{
      SuperscriptBox["d", "2"], " ", 
      SuperscriptBox["t", "5"]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.6301004800753508`*^9, 3.630102879389571*^9, 
  3.630102912440734*^9, 3.63021317181533*^9, 3.630275985962579*^9, 
  3.6306081011516857`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"writeMatrix", "[", 
   RowBox[{"\"\<6_0\>\"", ",", 
    RowBox[{"innerProducts", "[", 
     RowBox[{"6", ",", "0"}], "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Factor", "[", 
  RowBox[{"det", "[", "\"\<6_0\>\"", "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.630101744434141*^9, 3.630101773251972*^9}, {
  3.630103161567038*^9, 3.630103161802721*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"d", "+", "t", "+", 
      RowBox[{"d", " ", "t"}]}], ")"}], "8"]], 
  RowBox[{
   SuperscriptBox["d", "34"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", "t"}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"2", "-", "d", "-", "t", "+", 
      RowBox[{"d", " ", "t"}]}], ")"}], "19"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", "t", "+", 
      SuperscriptBox["t", "2"]}], ")"}], "9"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "+", 
     RowBox[{"3", " ", "d"}], "-", 
     SuperscriptBox["d", "2"], "+", 
     RowBox[{"2", " ", "t"}], "+", 
     RowBox[{"d", " ", "t"}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["d", "2"], " ", "t"}], "+", 
     SuperscriptBox["t", "2"], "-", 
     RowBox[{"7", " ", "d", " ", 
      SuperscriptBox["t", "2"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["d", "2"], " ", 
      SuperscriptBox["t", "2"]}], "-", 
     RowBox[{"5", " ", 
      SuperscriptBox["t", "3"]}], "-", 
     RowBox[{"6", " ", "d", " ", 
      SuperscriptBox["t", "3"]}], "-", 
     RowBox[{
      SuperscriptBox["d", "2"], " ", 
      SuperscriptBox["t", "3"]}], "+", 
     SuperscriptBox["t", "4"], "+", 
     RowBox[{"2", " ", "d", " ", 
      SuperscriptBox["t", "4"]}], "+", 
     RowBox[{
      SuperscriptBox["d", "2"], " ", 
      SuperscriptBox["t", "4"]}]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "-", "d", "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["d", "2"]}], "-", 
      SuperscriptBox["d", "3"], "-", 
      RowBox[{"2", " ", "t"}], "+", 
      RowBox[{"3", " ", "d", " ", "t"}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["d", "2"], " ", "t"}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["d", "3"], " ", "t"}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["t", "2"]}], "+", 
      RowBox[{"7", " ", "d", " ", 
       SuperscriptBox["t", "2"]}], "-", 
      RowBox[{"5", " ", 
       SuperscriptBox["d", "2"], " ", 
       SuperscriptBox["t", "2"]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["d", "3"], " ", 
       SuperscriptBox["t", "2"]}], "+", 
      SuperscriptBox["t", "3"], "-", 
      RowBox[{"6", " ", "d", " ", 
       SuperscriptBox["t", "3"]}], "-", 
      RowBox[{"11", " ", 
       SuperscriptBox["d", "2"], " ", 
       SuperscriptBox["t", "3"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["d", "3"], " ", 
       SuperscriptBox["t", "3"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["t", "4"]}], "-", 
      RowBox[{"6", " ", "d", " ", 
       SuperscriptBox["t", "4"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["d", "2"], " ", 
       SuperscriptBox["t", "4"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["d", "3"], " ", 
       SuperscriptBox["t", "4"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["t", "5"]}], "+", 
      RowBox[{"7", " ", "d", " ", 
       SuperscriptBox["t", "5"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["d", "2"], " ", 
       SuperscriptBox["t", "5"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["d", "3"], " ", 
       SuperscriptBox["t", "5"]}]}], ")"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "20"}], "+", 
     RowBox[{"16", " ", "d"}], "-", 
     RowBox[{"13", " ", 
      SuperscriptBox["d", "2"]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["d", "3"]}], "+", 
     RowBox[{"14", " ", 
      SuperscriptBox["d", "4"]}], "-", 
     RowBox[{"7", " ", 
      SuperscriptBox["d", "5"]}], "+", 
     SuperscriptBox["d", "6"], "-", 
     RowBox[{"14", " ", "t"}], "-", 
     RowBox[{"17", " ", "d", " ", "t"}], "-", 
     RowBox[{"38", " ", 
      SuperscriptBox["d", "2"], " ", "t"}], "+", 
     RowBox[{"43", " ", 
      SuperscriptBox["d", "3"], " ", "t"}], "+", 
     RowBox[{"35", " ", 
      SuperscriptBox["d", "4"], " ", "t"}], "-", 
     RowBox[{"30", " ", 
      SuperscriptBox["d", "5"], " ", "t"}], "+", 
     RowBox[{"5", " ", 
      SuperscriptBox["d", "6"], " ", "t"}], "+", 
     RowBox[{"54", " ", 
      SuperscriptBox["t", "2"]}], "-", 
     RowBox[{"89", " ", "d", " ", 
      SuperscriptBox["t", "2"]}], "+", 
     RowBox[{"23", " ", 
      SuperscriptBox["d", "2"], " ", 
      SuperscriptBox["t", "2"]}], "+", 
     RowBox[{"164", " ", 
      SuperscriptBox["d", "3"], " ", 
      SuperscriptBox["t", "2"]}], "-", 
     RowBox[{"21", " ", 
      SuperscriptBox["d", "4"], " ", 
      SuperscriptBox["t", "2"]}], "-", 
     RowBox[{"43", " ", 
      SuperscriptBox["d", "5"], " ", 
      SuperscriptBox["t", "2"]}], "+", 
     RowBox[{"10", " ", 
      SuperscriptBox["d", "6"], " ", 
      SuperscriptBox["t", "2"]}], "-", 
     RowBox[{"9", " ", 
      SuperscriptBox["t", "3"]}], "+", 
     RowBox[{"46", " ", "d", " ", 
      SuperscriptBox["t", "3"]}], "+", 
     RowBox[{"225", " ", 
      SuperscriptBox["d", "2"], " ", 
      SuperscriptBox["t", "3"]}], "+", 
     RowBox[{"59", " ", 
      SuperscriptBox["d", "3"], " ", 
      SuperscriptBox["t", "3"]}], "-", 
     RowBox[{"130", " ", 
      SuperscriptBox["d", "4"], " ", 
      SuperscriptBox["t", "3"]}], "-", 
     RowBox[{"11", " ", 
      SuperscriptBox["d", "5"], " ", 
      SuperscriptBox["t", "3"]}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["d", "6"], " ", 
      SuperscriptBox["t", "3"]}], "-", 
     RowBox[{"54", " ", 
      SuperscriptBox["t", "4"]}], "+", 
     RowBox[{"175", " ", "d", " ", 
      SuperscriptBox["t", "4"]}], "+", 
     RowBox[{"103", " ", 
      SuperscriptBox["d", "2"], " ", 
      SuperscriptBox["t", "4"]}], "-", 
     RowBox[{"258", " ", 
      SuperscriptBox["d", "3"], " ", 
      SuperscriptBox["t", "4"]}], "-", 
     RowBox[{"119", " ", 
      SuperscriptBox["d", "4"], " ", 
      SuperscriptBox["t", "4"]}], "+", 
     RowBox[{"21", " ", 
      SuperscriptBox["d", "5"], " ", 
      SuperscriptBox["t", "4"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["d", "6"], " ", 
      SuperscriptBox["t", "4"]}], "+", 
     RowBox[{"69", " ", 
      SuperscriptBox["t", "5"]}], "-", 
     RowBox[{"16", " ", "d", " ", 
      SuperscriptBox["t", "5"]}], "-", 
     RowBox[{"305", " ", 
      SuperscriptBox["d", "2"], " ", 
      SuperscriptBox["t", "5"]}], "-", 
     RowBox[{"227", " ", 
      SuperscriptBox["d", "3"], " ", 
      SuperscriptBox["t", "5"]}], "-", 
     RowBox[{"17", " ", 
      SuperscriptBox["d", "5"], " ", 
      SuperscriptBox["t", "5"]}], "-", 
     RowBox[{"20", " ", 
      SuperscriptBox["d", "6"], " ", 
      SuperscriptBox["t", "5"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["t", "6"]}], "-", 
     RowBox[{"149", " ", "d", " ", 
      SuperscriptBox["t", "6"]}], "-", 
     RowBox[{"136", " ", 
      SuperscriptBox["d", "2"], " ", 
      SuperscriptBox["t", "6"]}], "+", 
     RowBox[{"59", " ", 
      SuperscriptBox["d", "3"], " ", 
      SuperscriptBox["t", "6"]}], "+", 
     RowBox[{"11", " ", 
      SuperscriptBox["d", "4"], " ", 
      SuperscriptBox["t", "6"]}], "-", 
     RowBox[{"54", " ", 
      SuperscriptBox["d", "5"], " ", 
      SuperscriptBox["t", "6"]}], "-", 
     RowBox[{"15", " ", 
      SuperscriptBox["d", "6"], " ", 
      SuperscriptBox["t", "6"]}], "-", 
     RowBox[{"49", " ", 
      SuperscriptBox["t", "7"]}], "-", 
     RowBox[{"9", " ", "d", " ", 
      SuperscriptBox["t", "7"]}], "+", 
     RowBox[{"123", " ", 
      SuperscriptBox["d", "2"], " ", 
      SuperscriptBox["t", "7"]}], "+", 
     RowBox[{"72", " ", 
      SuperscriptBox["d", "3"], " ", 
      SuperscriptBox["t", "7"]}], "-", 
     RowBox[{"31", " ", 
      SuperscriptBox["d", "4"], " ", 
      SuperscriptBox["t", "7"]}], "-", 
     RowBox[{"19", " ", 
      SuperscriptBox["d", "5"], " ", 
      SuperscriptBox["t", "7"]}], "+", 
     RowBox[{
      SuperscriptBox["d", "6"], " ", 
      SuperscriptBox["t", "7"]}], "+", 
     RowBox[{"28", " ", 
      SuperscriptBox["t", "8"]}], "+", 
     RowBox[{"56", " ", "d", " ", 
      SuperscriptBox["t", "8"]}], "+", 
     RowBox[{"10", " ", 
      SuperscriptBox["d", "2"], " ", 
      SuperscriptBox["t", "8"]}], "-", 
     RowBox[{"32", " ", 
      SuperscriptBox["d", "3"], " ", 
      SuperscriptBox["t", "8"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["d", "4"], " ", 
      SuperscriptBox["t", "8"]}], "+", 
     RowBox[{"12", " ", 
      SuperscriptBox["d", "5"], " ", 
      SuperscriptBox["t", "8"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["d", "6"], " ", 
      SuperscriptBox["t", "8"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["t", "9"]}], "-", 
     RowBox[{"12", " ", "d", " ", 
      SuperscriptBox["t", "9"]}], "-", 
     RowBox[{"10", " ", 
      SuperscriptBox["d", "2"], " ", 
      SuperscriptBox["t", "9"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["d", "3"], " ", 
      SuperscriptBox["t", "9"]}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["d", "4"], " ", 
      SuperscriptBox["t", "9"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["d", "5"], " ", 
      SuperscriptBox["t", "9"]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.6301028218386517`*^9, 3.630103005776126*^9, 
  3.630103052430676*^9, 3.630103160310853*^9, 3.6302759144193363`*^9, 
  3.630276059777852*^9, 3.630608112599457*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"writeMatrix", "[", 
   RowBox[{"\"\<6_1\>\"", ",", 
    RowBox[{"innerProducts", "[", 
     RowBox[{"6", ",", "1"}], "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Factor", "[", 
  RowBox[{"det", "[", "\"\<6_1\>\"", "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.630101744434141*^9, 3.6301017858761377`*^9}, {
  3.630103168027219*^9, 3.630103168258895*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"d", "+", "t", "+", 
       RowBox[{"d", " ", "t"}]}], ")"}], "29"]], 
   RowBox[{
    SuperscriptBox["d", "41"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"2", "-", "d", "-", "t", "+", 
       RowBox[{"d", " ", "t"}]}], ")"}], "27"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", "t", "+", 
       SuperscriptBox["t", "2"]}], ")"}], "16"], " ", 
    RowBox[{"(", 
     RowBox[{"4", "-", 
      SuperscriptBox["d", "2"], "+", "t", "+", 
      RowBox[{"d", " ", "t"}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["d", "2"], " ", "t"}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["t", "2"]}], "-", 
      RowBox[{"2", " ", "d", " ", 
       SuperscriptBox["t", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["d", "2"], " ", 
       SuperscriptBox["t", "2"]}], "+", 
      SuperscriptBox["t", "3"], "+", 
      RowBox[{"2", " ", "d", " ", 
       SuperscriptBox["t", "3"]}], "+", 
      RowBox[{
       SuperscriptBox["d", "2"], " ", 
       SuperscriptBox["t", "3"]}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"2", "+", "d", "+", 
       SuperscriptBox["d", "2"], "-", 
       SuperscriptBox["d", "3"], "+", 
       RowBox[{"2", " ", "t"}], "+", 
       RowBox[{"6", " ", "d", " ", "t"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["d", "2"], " ", "t"}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["d", "3"], " ", "t"}], "-", 
       SuperscriptBox["t", "2"], "+", 
       RowBox[{"3", " ", "d", " ", 
        SuperscriptBox["t", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["d", "2"], " ", 
        SuperscriptBox["t", "2"]}], "-", 
       RowBox[{
        SuperscriptBox["d", "3"], " ", 
        SuperscriptBox["t", "2"]}], "-", 
       RowBox[{"3", " ", "d", " ", 
        SuperscriptBox["t", "3"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["d", "3"], " ", 
        SuperscriptBox["t", "3"]}], "+", 
       RowBox[{"d", " ", 
        SuperscriptBox["t", "4"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["d", "2"], " ", 
        SuperscriptBox["t", "4"]}], "+", 
       RowBox[{
        SuperscriptBox["d", "3"], " ", 
        SuperscriptBox["t", "4"]}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "d", "+", 
       RowBox[{"4", " ", "d", " ", "t"}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["t", "2"]}], "+", 
       RowBox[{"6", " ", "d", " ", 
        SuperscriptBox["t", "2"]}], "+", 
       SuperscriptBox["t", "3"], "-", 
       RowBox[{"d", " ", 
        SuperscriptBox["t", "3"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["t", "4"]}], "-", 
       RowBox[{"4", " ", "d", " ", 
        SuperscriptBox["t", "4"]}], "+", 
       SuperscriptBox["t", "5"], "+", 
       RowBox[{"2", " ", "d", " ", 
        SuperscriptBox["t", "5"]}], "+", 
       RowBox[{
        SuperscriptBox["d", "2"], " ", 
        SuperscriptBox["t", "5"]}]}], ")"}], "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "20"}], "-", 
      RowBox[{"32", " ", "d"}], "-", 
      RowBox[{"13", " ", 
       SuperscriptBox["d", "2"]}], "+", 
      RowBox[{"13", " ", 
       SuperscriptBox["d", "3"]}], "+", 
      RowBox[{"14", " ", 
       SuperscriptBox["d", "4"]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["d", "5"]}], "+", 
      SuperscriptBox["d", "6"], "-", 
      RowBox[{"47", " ", "t"}], "-", 
      RowBox[{"88", " ", "d", " ", "t"}], "-", 
      RowBox[{"29", " ", 
       SuperscriptBox["d", "2"], " ", "t"}], "+", 
      RowBox[{"118", " ", 
       SuperscriptBox["d", "3"], " ", "t"}], "+", 
      RowBox[{"53", " ", 
       SuperscriptBox["d", "4"], " ", "t"}], "-", 
      RowBox[{"51", " ", 
       SuperscriptBox["d", "5"], " ", "t"}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["d", "6"], " ", "t"}], "+", 
      RowBox[{"61", " ", 
       SuperscriptBox["t", "2"]}], "+", 
      RowBox[{"115", " ", "d", " ", 
       SuperscriptBox["t", "2"]}], "+", 
      RowBox[{"233", " ", 
       SuperscriptBox["d", "2"], " ", 
       SuperscriptBox["t", "2"]}], "+", 
      RowBox[{"317", " ", 
       SuperscriptBox["d", "3"], " ", 
       SuperscriptBox["t", "2"]}], "-", 
      RowBox[{"27", " ", 
       SuperscriptBox["d", "4"], " ", 
       SuperscriptBox["t", "2"]}], "-", 
      RowBox[{"119", " ", 
       SuperscriptBox["d", "5"], " ", 
       SuperscriptBox["t", "2"]}], "+", 
      RowBox[{"26", " ", 
       SuperscriptBox["d", "6"], " ", 
       SuperscriptBox["t", "2"]}], "+", 
      RowBox[{"157", " ", 
       SuperscriptBox["t", "3"]}], "+", 
      RowBox[{"449", " ", "d", " ", 
       SuperscriptBox["t", "3"]}], "+", 
      RowBox[{"623", " ", 
       SuperscriptBox["d", "2"], " ", 
       SuperscriptBox["t", "3"]}], "+", 
      RowBox[{"88", " ", 
       SuperscriptBox["d", "3"], " ", 
       SuperscriptBox["t", "3"]}], "-", 
      RowBox[{"401", " ", 
       SuperscriptBox["d", "4"], " ", 
       SuperscriptBox["t", "3"]}], "-", 
      RowBox[{"113", " ", 
       SuperscriptBox["d", "5"], " ", 
       SuperscriptBox["t", "3"]}], "+", 
      RowBox[{"35", " ", 
       SuperscriptBox["d", "6"], " ", 
       SuperscriptBox["t", "3"]}], "-", 
      RowBox[{"98", " ", 
       SuperscriptBox["t", "4"]}], "-", 
      RowBox[{"92", " ", "d", " ", 
       SuperscriptBox["t", "4"]}], "-", 
      RowBox[{"335", " ", 
       SuperscriptBox["d", "2"], " ", 
       SuperscriptBox["t", "4"]}], "-", 
      RowBox[{"1014", " ", 
       SuperscriptBox["d", "3"], " ", 
       SuperscriptBox["t", "4"]}], "-", 
      RowBox[{"697", " ", 
       SuperscriptBox["d", "4"], " ", 
       SuperscriptBox["t", "4"]}], "-", 
      RowBox[{"60", " ", 
       SuperscriptBox["d", "5"], " ", 
       SuperscriptBox["t", "4"]}], "-", 
      RowBox[{"21", " ", 
       SuperscriptBox["d", "6"], " ", 
       SuperscriptBox["t", "4"]}], "-", 
      RowBox[{"193", " ", 
       SuperscriptBox["t", "5"]}], "-", 
      RowBox[{"806", " ", "d", " ", 
       SuperscriptBox["t", "5"]}], "-", 
      RowBox[{"1689", " ", 
       SuperscriptBox["d", "2"], " ", 
       SuperscriptBox["t", "5"]}], "-", 
      RowBox[{"1480", " ", 
       SuperscriptBox["d", "3"], " ", 
       SuperscriptBox["t", "5"]}], "-", 
      RowBox[{"454", " ", 
       SuperscriptBox["d", "4"], " ", 
       SuperscriptBox["t", "5"]}], "-", 
      RowBox[{"189", " ", 
       SuperscriptBox["d", "5"], " ", 
       SuperscriptBox["t", "5"]}], "-", 
      RowBox[{"135", " ", 
       SuperscriptBox["d", "6"], " ", 
       SuperscriptBox["t", "5"]}], "+", 
      RowBox[{"95", " ", 
       SuperscriptBox["t", "6"]}], "-", 
      RowBox[{"55", " ", "d", " ", 
       SuperscriptBox["t", "6"]}], "-", 
      RowBox[{"218", " ", 
       SuperscriptBox["d", "2"], " ", 
       SuperscriptBox["t", "6"]}], "+", 
      RowBox[{"130", " ", 
       SuperscriptBox["d", "3"], " ", 
       SuperscriptBox["t", "6"]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["d", "4"], " ", 
       SuperscriptBox["t", "6"]}], "-", 
      RowBox[{"348", " ", 
       SuperscriptBox["d", "5"], " ", 
       SuperscriptBox["t", "6"]}], "-", 
      RowBox[{"141", " ", 
       SuperscriptBox["d", "6"], " ", 
       SuperscriptBox["t", "6"]}], "+", 
      RowBox[{
       SuperscriptBox["d", "7"], " ", 
       SuperscriptBox["t", "6"]}], "+", 
      RowBox[{"72", " ", 
       SuperscriptBox["t", "7"]}], "+", 
      RowBox[{"520", " ", "d", " ", 
       SuperscriptBox["t", "7"]}], "+", 
      RowBox[{"1253", " ", 
       SuperscriptBox["d", "2"], " ", 
       SuperscriptBox["t", "7"]}], "+", 
      RowBox[{"1063", " ", 
       SuperscriptBox["d", "3"], " ", 
       SuperscriptBox["t", "7"]}], "+", 
      RowBox[{"152", " ", 
       SuperscriptBox["d", "4"], " ", 
       SuperscriptBox["t", "7"]}], "-", 
      RowBox[{"91", " ", 
       SuperscriptBox["d", "5"], " ", 
       SuperscriptBox["t", "7"]}], "+", 
      RowBox[{"17", " ", 
       SuperscriptBox["d", "6"], " ", 
       SuperscriptBox["t", "7"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["d", "7"], " ", 
       SuperscriptBox["t", "7"]}], "-", 
      RowBox[{"49", " ", 
       SuperscriptBox["t", "8"]}], "-", 
      RowBox[{"44", " ", "d", " ", 
       SuperscriptBox["t", "8"]}], "-", 
      RowBox[{"51", " ", 
       SuperscriptBox["d", "2"], " ", 
       SuperscriptBox["t", "8"]}], "-", 
      RowBox[{"147", " ", 
       SuperscriptBox["d", "3"], " ", 
       SuperscriptBox["t", "8"]}], "+", 
      RowBox[{"13", " ", 
       SuperscriptBox["d", "4"], " ", 
       SuperscriptBox["t", "8"]}], "+", 
      RowBox[{"184", " ", 
       SuperscriptBox["d", "5"], " ", 
       SuperscriptBox["t", "8"]}], "+", 
      RowBox[{"75", " ", 
       SuperscriptBox["d", "6"], " ", 
       SuperscriptBox["t", "8"]}], "-", 
      RowBox[{"5", " ", 
       SuperscriptBox["d", "7"], " ", 
       SuperscriptBox["t", "8"]}], "+", 
      RowBox[{"7", " ", 
       SuperscriptBox["t", "9"]}], "-", 
      RowBox[{"128", " ", "d", " ", 
       SuperscriptBox["t", "9"]}], "-", 
      RowBox[{"401", " ", 
       SuperscriptBox["d", "2"], " ", 
       SuperscriptBox["t", "9"]}], "-", 
      RowBox[{"359", " ", 
       SuperscriptBox["d", "3"], " ", 
       SuperscriptBox["t", "9"]}], "-", 
      RowBox[{"69", " ", 
       SuperscriptBox["d", "4"], " ", 
       SuperscriptBox["t", "9"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["d", "5"], " ", 
       SuperscriptBox["t", "9"]}], "-", 
      RowBox[{"33", " ", 
       SuperscriptBox["d", "6"], " ", 
       SuperscriptBox["t", "9"]}], "-", 
      RowBox[{"13", " ", 
       SuperscriptBox["d", "7"], " ", 
       SuperscriptBox["t", "9"]}], "+", 
      RowBox[{"44", " ", "d", " ", 
       SuperscriptBox["t", "10"]}], "+", 
      RowBox[{"152", " ", 
       SuperscriptBox["d", "2"], " ", 
       SuperscriptBox["t", "10"]}], "+", 
      RowBox[{"164", " ", 
       SuperscriptBox["d", "3"], " ", 
       SuperscriptBox["t", "10"]}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["d", "4"], " ", 
       SuperscriptBox["t", "10"]}], "-", 
      RowBox[{"76", " ", 
       SuperscriptBox["d", "5"], " ", 
       SuperscriptBox["t", "10"]}], "-", 
      RowBox[{"40", " ", 
       SuperscriptBox["d", "6"], " ", 
       SuperscriptBox["t", "10"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["d", "7"], " ", 
       SuperscriptBox["t", "10"]}], "-", 
      RowBox[{"4", " ", "d", " ", 
       SuperscriptBox["t", "11"]}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["d", "2"], " ", 
       SuperscriptBox["t", "11"]}], "-", 
      RowBox[{"20", " ", 
       SuperscriptBox["d", "3"], " ", 
       SuperscriptBox["t", "11"]}], "+", 
      RowBox[{"20", " ", 
       SuperscriptBox["d", "5"], " ", 
       SuperscriptBox["t", "11"]}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["d", "6"], " ", 
       SuperscriptBox["t", "11"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["d", "7"], " ", 
       SuperscriptBox["t", "11"]}]}], ")"}]}]}]}]], "Output",
 CellChangeTimes->{3.630104231008738*^9, 3.630276095287486*^9, 
  3.6306081458980017`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"writeMatrix", "[", 
   RowBox[{"\"\<6_2\>\"", ",", 
    RowBox[{"innerProducts", "[", 
     RowBox[{"6", ",", "2"}], "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Factor", "[", 
  RowBox[{"det", "[", "\"\<6_2\>\"", "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.630101744434141*^9, 3.63010179354939*^9}, {
  3.6301031702131987`*^9, 3.630103170363636*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"d", "+", "t", "+", 
      RowBox[{"d", " ", "t"}]}], ")"}], "44"]], 
  RowBox[{
   SuperscriptBox["d", "44"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"2", "-", "d", "-", "t", "+", 
      RowBox[{"d", " ", "t"}]}], ")"}], "33"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", "t", "+", 
      SuperscriptBox["t", "2"]}], ")"}], "19"], " ", 
   RowBox[{"(", 
    RowBox[{"4", "-", 
     SuperscriptBox["d", "2"], "+", "t", "+", 
     RowBox[{"d", " ", "t"}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["d", "2"], " ", "t"}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["t", "2"]}], "-", 
     RowBox[{"2", " ", "d", " ", 
      SuperscriptBox["t", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["d", "2"], " ", 
      SuperscriptBox["t", "2"]}], "+", 
     SuperscriptBox["t", "3"], "+", 
     RowBox[{"2", " ", "d", " ", 
      SuperscriptBox["t", "3"]}], "+", 
     RowBox[{
      SuperscriptBox["d", "2"], " ", 
      SuperscriptBox["t", "3"]}]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "d", "+", 
      RowBox[{"4", " ", "d", " ", "t"}], "+", 
      RowBox[{"7", " ", 
       SuperscriptBox["t", "2"]}], "+", 
      RowBox[{"6", " ", "d", " ", 
       SuperscriptBox["t", "2"]}], "+", 
      SuperscriptBox["t", "3"], "-", 
      RowBox[{"d", " ", 
       SuperscriptBox["t", "3"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["t", "4"]}], "-", 
      RowBox[{"4", " ", "d", " ", 
       SuperscriptBox["t", "4"]}], "+", 
      SuperscriptBox["t", "5"], "+", 
      RowBox[{"2", " ", "d", " ", 
       SuperscriptBox["t", "5"]}], "+", 
      RowBox[{
       SuperscriptBox["d", "2"], " ", 
       SuperscriptBox["t", "5"]}]}], ")"}], "9"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"5", " ", "d"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["d", "2"]}], "+", 
      SuperscriptBox["d", "3"], "+", 
      RowBox[{"4", " ", "t"}], "+", 
      RowBox[{"9", " ", "d", " ", "t"}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["d", "2"], " ", "t"}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["d", "3"], " ", "t"}], "+", 
      RowBox[{"3", " ", "d", " ", 
       SuperscriptBox["t", "2"]}], "+", 
      RowBox[{"10", " ", 
       SuperscriptBox["d", "2"], " ", 
       SuperscriptBox["t", "2"]}], "+", 
      RowBox[{"7", " ", 
       SuperscriptBox["d", "3"], " ", 
       SuperscriptBox["t", "2"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["t", "3"]}], "-", 
      RowBox[{"5", " ", "d", " ", 
       SuperscriptBox["t", "3"]}], "-", 
      RowBox[{"5", " ", 
       SuperscriptBox["d", "2"], " ", 
       SuperscriptBox["t", "3"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["d", "3"], " ", 
       SuperscriptBox["t", "3"]}], "+", 
      SuperscriptBox["t", "4"], "-", 
      RowBox[{"d", " ", 
       SuperscriptBox["t", "4"]}], "-", 
      RowBox[{"5", " ", 
       SuperscriptBox["d", "2"], " ", 
       SuperscriptBox["t", "4"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["d", "3"], " ", 
       SuperscriptBox["t", "4"]}], "+", 
      RowBox[{"d", " ", 
       SuperscriptBox["t", "5"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["d", "2"], " ", 
       SuperscriptBox["t", "5"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["d", "3"], " ", 
       SuperscriptBox["t", "5"]}], "+", 
      RowBox[{
       SuperscriptBox["d", "4"], " ", 
       SuperscriptBox["t", "5"]}]}], ")"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "10"}], "-", 
     RowBox[{"82", " ", "d"}], "-", 
     RowBox[{"74", " ", 
      SuperscriptBox["d", "2"]}], "-", 
     RowBox[{"40", " ", 
      SuperscriptBox["d", "3"]}], "+", 
     RowBox[{"13", " ", 
      SuperscriptBox["d", "4"]}], "+", 
     RowBox[{"5", " ", 
      SuperscriptBox["d", "5"]}], "-", 
     SuperscriptBox["d", "6"], "-", 
     RowBox[{"82", " ", "t"}], "-", 
     RowBox[{"308", " ", "d", " ", "t"}], "-", 
     RowBox[{"429", " ", 
      SuperscriptBox["d", "2"], " ", "t"}], "-", 
     RowBox[{"211", " ", 
      SuperscriptBox["d", "3"], " ", "t"}], "+", 
     RowBox[{"77", " ", 
      SuperscriptBox["d", "4"], " ", "t"}], "+", 
     RowBox[{"36", " ", 
      SuperscriptBox["d", "5"], " ", "t"}], "-", 
     RowBox[{"10", " ", 
      SuperscriptBox["d", "6"], " ", "t"}], "-", 
     RowBox[{"90", " ", 
      SuperscriptBox["t", "2"]}], "-", 
     RowBox[{"173", " ", "d", " ", 
      SuperscriptBox["t", "2"]}], "-", 
     RowBox[{"341", " ", 
      SuperscriptBox["d", "2"], " ", 
      SuperscriptBox["t", "2"]}], "-", 
     RowBox[{"11", " ", 
      SuperscriptBox["d", "3"], " ", 
      SuperscriptBox["t", "2"]}], "+", 
     RowBox[{"297", " ", 
      SuperscriptBox["d", "4"], " ", 
      SuperscriptBox["t", "2"]}], "+", 
     RowBox[{"87", " ", 
      SuperscriptBox["d", "5"], " ", 
      SuperscriptBox["t", "2"]}], "-", 
     RowBox[{"39", " ", 
      SuperscriptBox["d", "6"], " ", 
      SuperscriptBox["t", "2"]}], "+", 
     RowBox[{"230", " ", 
      SuperscriptBox["t", "3"]}], "+", 
     RowBox[{"861", " ", "d", " ", 
      SuperscriptBox["t", "3"]}], "+", 
     RowBox[{"1679", " ", 
      SuperscriptBox["d", "2"], " ", 
      SuperscriptBox["t", "3"]}], "+", 
     RowBox[{"1904", " ", 
      SuperscriptBox["d", "3"], " ", 
      SuperscriptBox["t", "3"]}], "+", 
     RowBox[{"1030", " ", 
      SuperscriptBox["d", "4"], " ", 
      SuperscriptBox["t", "3"]}], "+", 
     RowBox[{"168", " ", 
      SuperscriptBox["d", "5"], " ", 
      SuperscriptBox["t", "3"]}], "-", 
     RowBox[{"55", " ", 
      SuperscriptBox["d", "6"], " ", 
      SuperscriptBox["t", "3"]}], "+", 
     RowBox[{"313", " ", 
      SuperscriptBox["t", "4"]}], "+", 
     RowBox[{"1325", " ", "d", " ", 
      SuperscriptBox["t", "4"]}], "+", 
     RowBox[{"3183", " ", 
      SuperscriptBox["d", "2"], " ", 
      SuperscriptBox["t", "4"]}], "+", 
     RowBox[{"3692", " ", 
      SuperscriptBox["d", "3"], " ", 
      SuperscriptBox["t", "4"]}], "+", 
     RowBox[{"2058", " ", 
      SuperscriptBox["d", "4"], " ", 
      SuperscriptBox["t", "4"]}], "+", 
     RowBox[{"568", " ", 
      SuperscriptBox["d", "5"], " ", 
      SuperscriptBox["t", "4"]}], "+", 
     RowBox[{"80", " ", 
      SuperscriptBox["d", "6"], " ", 
      SuperscriptBox["t", "4"]}], "-", 
     RowBox[{"223", " ", 
      SuperscriptBox["t", "5"]}], "-", 
     RowBox[{"328", " ", "d", " ", 
      SuperscriptBox["t", "5"]}], "+", 
     RowBox[{"78", " ", 
      SuperscriptBox["d", "2"], " ", 
      SuperscriptBox["t", "5"]}], "+", 
     RowBox[{"770", " ", 
      SuperscriptBox["d", "3"], " ", 
      SuperscriptBox["t", "5"]}], "+", 
     RowBox[{"1349", " ", 
      SuperscriptBox["d", "4"], " ", 
      SuperscriptBox["t", "5"]}], "+", 
     RowBox[{"1100", " ", 
      SuperscriptBox["d", "5"], " ", 
      SuperscriptBox["t", "5"]}], "+", 
     RowBox[{"353", " ", 
      SuperscriptBox["d", "6"], " ", 
      SuperscriptBox["t", "5"]}], "-", 
     RowBox[{
      SuperscriptBox["d", "7"], " ", 
      SuperscriptBox["t", "5"]}], "-", 
     RowBox[{"251", " ", 
      SuperscriptBox["t", "6"]}], "-", 
     RowBox[{"1257", " ", "d", " ", 
      SuperscriptBox["t", "6"]}], "-", 
     RowBox[{"2875", " ", 
      SuperscriptBox["d", "2"], " ", 
      SuperscriptBox["t", "6"]}], "-", 
     RowBox[{"2892", " ", 
      SuperscriptBox["d", "3"], " ", 
      SuperscriptBox["t", "6"]}], "-", 
     RowBox[{"759", " ", 
      SuperscriptBox["d", "4"], " ", 
      SuperscriptBox["t", "6"]}], "+", 
     RowBox[{"567", " ", 
      SuperscriptBox["d", "5"], " ", 
      SuperscriptBox["t", "6"]}], "+", 
     RowBox[{"285", " ", 
      SuperscriptBox["d", "6"], " ", 
      SuperscriptBox["t", "6"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["d", "7"], " ", 
      SuperscriptBox["t", "6"]}], "+", 
     RowBox[{"162", " ", 
      SuperscriptBox["t", "7"]}], "+", 
     RowBox[{"162", " ", "d", " ", 
      SuperscriptBox["t", "7"]}], "-", 
     RowBox[{"281", " ", 
      SuperscriptBox["d", "2"], " ", 
      SuperscriptBox["t", "7"]}], "-", 
     RowBox[{"566", " ", 
      SuperscriptBox["d", "3"], " ", 
      SuperscriptBox["t", "7"]}], "-", 
     RowBox[{"519", " ", 
      SuperscriptBox["d", "4"], " ", 
      SuperscriptBox["t", "7"]}], "-", 
     RowBox[{"353", " ", 
      SuperscriptBox["d", "5"], " ", 
      SuperscriptBox["t", "7"]}], "-", 
     RowBox[{"118", " ", 
      SuperscriptBox["d", "6"], " ", 
      SuperscriptBox["t", "7"]}], "+", 
     RowBox[{
      SuperscriptBox["d", "7"], " ", 
      SuperscriptBox["t", "7"]}], "+", 
     RowBox[{"53", " ", 
      SuperscriptBox["t", "8"]}], "+", 
     RowBox[{"531", " ", "d", " ", 
      SuperscriptBox["t", "8"]}], "+", 
     RowBox[{"1491", " ", 
      SuperscriptBox["d", "2"], " ", 
      SuperscriptBox["t", "8"]}], "+", 
     RowBox[{"1702", " ", 
      SuperscriptBox["d", "3"], " ", 
      SuperscriptBox["t", "8"]}], "+", 
     RowBox[{"695", " ", 
      SuperscriptBox["d", "4"], " ", 
      SuperscriptBox["t", "8"]}], "-", 
     RowBox[{"37", " ", 
      SuperscriptBox["d", "5"], " ", 
      SuperscriptBox["t", "8"]}], "+", 
     RowBox[{"9", " ", 
      SuperscriptBox["d", "6"], " ", 
      SuperscriptBox["t", "8"]}], "+", 
     RowBox[{"52", " ", 
      SuperscriptBox["d", "7"], " ", 
      SuperscriptBox["t", "8"]}], "-", 
     RowBox[{"58", " ", 
      SuperscriptBox["t", "9"]}], "-", 
     RowBox[{"158", " ", "d", " ", 
      SuperscriptBox["t", "9"]}], "-", 
     RowBox[{"206", " ", 
      SuperscriptBox["d", "2"], " ", 
      SuperscriptBox["t", "9"]}], "-", 
     RowBox[{"194", " ", 
      SuperscriptBox["d", "3"], " ", 
      SuperscriptBox["t", "9"]}], "+", 
     RowBox[{"14", " ", 
      SuperscriptBox["d", "4"], " ", 
      SuperscriptBox["t", "9"]}], "+", 
     RowBox[{"298", " ", 
      SuperscriptBox["d", "5"], " ", 
      SuperscriptBox["t", "9"]}], "+", 
     RowBox[{"266", " ", 
      SuperscriptBox["d", "6"], " ", 
      SuperscriptBox["t", "9"]}], "+", 
     RowBox[{"70", " ", 
      SuperscriptBox["d", "7"], " ", 
      SuperscriptBox["t", "9"]}], "+", 
     RowBox[{"14", " ", 
      SuperscriptBox["t", "10"]}], "-", 
     RowBox[{"63", " ", "d", " ", 
      SuperscriptBox["t", "10"]}], "-", 
     RowBox[{"351", " ", 
      SuperscriptBox["d", "2"], " ", 
      SuperscriptBox["t", "10"]}], "-", 
     RowBox[{"505", " ", 
      SuperscriptBox["d", "3"], " ", 
      SuperscriptBox["t", "10"]}], "-", 
     RowBox[{"260", " ", 
      SuperscriptBox["d", "4"], " ", 
      SuperscriptBox["t", "10"]}], "-", 
     RowBox[{"21", " ", 
      SuperscriptBox["d", "5"], " ", 
      SuperscriptBox["t", "10"]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["d", "6"], " ", 
      SuperscriptBox["t", "10"]}], "-", 
     RowBox[{"11", " ", 
      SuperscriptBox["d", "7"], " ", 
      SuperscriptBox["t", "10"]}], "-", 
     SuperscriptBox["t", "11"], "+", 
     RowBox[{"34", " ", "d", " ", 
      SuperscriptBox["t", "11"]}], "+", 
     RowBox[{"158", " ", 
      SuperscriptBox["d", "2"], " ", 
      SuperscriptBox["t", "11"]}], "+", 
     RowBox[{"247", " ", 
      SuperscriptBox["d", "3"], " ", 
      SuperscriptBox["t", "11"]}], "+", 
     RowBox[{"125", " ", 
      SuperscriptBox["d", "4"], " ", 
      SuperscriptBox["t", "11"]}], "-", 
     RowBox[{"56", " ", 
      SuperscriptBox["d", "5"], " ", 
      SuperscriptBox["t", "11"]}], "-", 
     RowBox[{"76", " ", 
      SuperscriptBox["d", "6"], " ", 
      SuperscriptBox["t", "11"]}], "-", 
     RowBox[{"17", " ", 
      SuperscriptBox["d", "7"], " ", 
      SuperscriptBox["t", "11"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["d", "8"], " ", 
      SuperscriptBox["t", "11"]}], "-", 
     RowBox[{"4", " ", "d", " ", 
      SuperscriptBox["t", "12"]}], "-", 
     RowBox[{"20", " ", 
      SuperscriptBox["d", "2"], " ", 
      SuperscriptBox["t", "12"]}], "-", 
     RowBox[{"36", " ", 
      SuperscriptBox["d", "3"], " ", 
      SuperscriptBox["t", "12"]}], "-", 
     RowBox[{"20", " ", 
      SuperscriptBox["d", "4"], " ", 
      SuperscriptBox["t", "12"]}], "+", 
     RowBox[{"20", " ", 
      SuperscriptBox["d", "5"], " ", 
      SuperscriptBox["t", "12"]}], "+", 
     RowBox[{"36", " ", 
      SuperscriptBox["d", "6"], " ", 
      SuperscriptBox["t", "12"]}], "+", 
     RowBox[{"20", " ", 
      SuperscriptBox["d", "7"], " ", 
      SuperscriptBox["t", "12"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["d", "8"], " ", 
      SuperscriptBox["t", "12"]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.630608210693303*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"innerProducts", "[", 
     RowBox[{"n", ",", "k"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "6", ",", "7"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "0", ",", "2"}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.630102109161014*^9, 3.63010212210404*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"writeMatrix", "[", 
   RowBox[{"\"\<7_0\>\"", ",", 
    RowBox[{"innerProducts", "[", 
     RowBox[{"7", ",", "0"}], "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Factor", "[", 
  RowBox[{"det", "[", "\"\<7_0\>\"", "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.630101744434141*^9, 3.630101808398987*^9}, {
  3.630103172251966*^9, 3.630103172414095*^9}}],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"d", "+", "t", "+", 
               RowBox[{"d", " ", "t"}]}], ")"}], "70"]]}], 
          SuperscriptBox["d", "112"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "-", "d", "-", "t", "+", 
             RowBox[{"d", " ", "t"}]}], ")"}], "76"], " ", 
          TemplateBox[{"1"},
           "OutputSizeLimit`Skeleton",
           DisplayFunction->(FrameBox[
             RowBox[{"\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
             Background -> GrayLevel[0.75], 
             BaseStyle -> {
              "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
               ShowStringCharacters -> False}, BaselinePosition -> Baseline, 
             ContentPadding -> False, FrameMargins -> 1, FrameStyle -> 
             GrayLevel[0.75], RoundingRadius -> 7]& )], " ", 
          TemplateBox[{"1"},
           "OutputSizeLimit`Skeleton",
           DisplayFunction->(FrameBox[
             RowBox[{"\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
             Background -> GrayLevel[0.75], 
             BaseStyle -> {
              "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
               ShowStringCharacters -> False}, BaselinePosition -> Baseline, 
             ContentPadding -> False, FrameMargins -> 1, FrameStyle -> 
             GrayLevel[0.75], RoundingRadius -> 7]& )], " ", 
          RowBox[{"(", 
           RowBox[{"384", "-", 
            RowBox[{"2624", " ", "d"}], "+", 
            RowBox[{"5928", " ", 
             SuperscriptBox["d", "2"]}], "-", 
            RowBox[{"6364", " ", 
             SuperscriptBox["d", "3"]}], "+", 
            TemplateBox[{"347"},
             "OutputSizeLimit`Skeleton",
             DisplayFunction->(FrameBox[
               
               RowBox[{
                "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
               Background -> GrayLevel[0.75], 
               BaseStyle -> {
                "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                 ShowStringCharacters -> False}, BaselinePosition -> Baseline,
                ContentPadding -> False, FrameMargins -> 1, FrameStyle -> 
               GrayLevel[0.75], RoundingRadius -> 7]& )], "+", 
            RowBox[{"1752", " ", 
             SuperscriptBox["d", "8"], " ", 
             SuperscriptBox["t", "19"]}], "+", 
            RowBox[{"672", " ", 
             SuperscriptBox["d", "9"], " ", 
             SuperscriptBox["t", "19"]}], "+", 
            RowBox[{"96", " ", 
             SuperscriptBox["d", "10"], " ", 
             SuperscriptBox["t", "19"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             TemplateBox[{"3388"},
              "OutputSizeLimit`Skeleton",
              DisplayFunction->(FrameBox[
                
                RowBox[{
                 "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                Background -> GrayLevel[0.75], 
                BaseStyle -> {
                 "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                  ShowStringCharacters -> False}, BaselinePosition -> 
                Baseline, ContentPadding -> False, FrameMargins -> 1, 
                FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], "+", 
             
             RowBox[{"86016", " ", 
              SuperscriptBox["d", "35"], " ", 
              SuperscriptBox["t", "60"]}], "+", 
             RowBox[{"3584", " ", 
              SuperscriptBox["d", "36"], " ", 
              SuperscriptBox["t", "60"]}]}], ")"}], "2"]}],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          TagBox[
           TooltipBox[
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource[
                "FEStrings", "sizeBriefExplanation"], StandardForm],
               ImageSizeCache->{59., {2., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarCategory",
             StripOnInput->False],
            StyleBox[
             DynamicBox[
              ToBoxes[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
               StandardForm]], DynamicUpdating -> True, StripOnInput -> 
             False]],
           Annotation[#, 
            Style[
             Dynamic[
              FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
             DynamicUpdating -> True], "Tooltip"]& ], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{52., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            Identity, 175, 28049450303470305719, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{58., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            Identity, 175, 28049450303470305719, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{43., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{43., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            Identity, 175, 28049450303470305719, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{74., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{74., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Evaluation"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{
      "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
       "RowsIndexed" -> {}},
     GridBoxDividers->{
      "Columns" -> {{False}}, "ColumnsIndexed" -> {}, "Rows" -> {{False}}, 
       "RowsIndexed" -> {}},
     GridBoxItemSize->{
      "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
       "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Background->RGBColor[0.9657, 0.9753, 0.9802],
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  Out[175]]], "Output",
 CellChangeTimes->{3.630104725011363*^9, 3.6301704911024113`*^9, 
  3.630677330556364*^9}]
}, Open  ]]
},
WindowSize->{808, 752},
WindowMargins->{{Automatic, 25}, {Automatic, 19}},
FrontEndVersion->"10.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (September 9, \
2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 214, 4, 28, "Input"],
Cell[775, 26, 140, 2, 28, "Input"],
Cell[918, 30, 140, 2, 28, "Input"],
Cell[1061, 34, 2622, 65, 234, "Input"],
Cell[CellGroupData[{
Cell[3708, 103, 221, 5, 28, "Input"],
Cell[3932, 110, 486, 12, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4455, 127, 223, 5, 28, "Input"],
Cell[4681, 134, 773, 22, 36, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5491, 161, 221, 5, 28, "Input"],
Cell[5715, 168, 1364, 41, 75, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7116, 214, 401, 9, 46, "Input"],
Cell[7520, 225, 9417, 274, 261, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16974, 504, 403, 9, 46, "Input"],
Cell[17380, 515, 11297, 320, 326, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28714, 840, 402, 9, 46, "Input"],
Cell[29119, 851, 12780, 371, 364, "Output"]
}, Open  ]],
Cell[41914, 1225, 365, 10, 28, "Input"],
Cell[CellGroupData[{
Cell[42304, 1239, 401, 9, 46, "Input"],
Cell[42708, 1250, 10970, 273, 144, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> code/CrossCheckingG2Coefficients.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     12978,        460]
NotebookOptionsPosition[     11389,        398]
NotebookOutlinePosition[     11747,        414]
CellTagsIndexPosition[     11704,        411]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalPhi]", "[", "k_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"p", ",", "n"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"p", "=", 
      RowBox[{"Cyclotomic", "[", 
       RowBox[{"k", ",", "q"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"n", "=", 
      RowBox[{"Exponent", "[", 
       RowBox[{"p", ",", "q"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Expand", "[", 
      RowBox[{
       SuperscriptBox["q", 
        RowBox[{
         RowBox[{"-", "n"}], "/", "2"}]], " ", "p"}], "]"}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.6281941467908697`*^9, 3.6281941853235483`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"\[CapitalPhi]", "[", "k", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", 
      RowBox[{"{", 
       RowBox[{
       "3", ",", "6", ",", "7", ",", "8", ",", "12", ",", "14", ",", "16", 
        ",", "24"}], "}"}]}], "}"}]}], "]"}], "//", "TableForm"}]], "Input",
 CellChangeTimes->{{3.628194186560957*^9, 3.628194213454527*^9}}],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      RowBox[{"1", "+", 
       FractionBox["1", "q"], "+", "q"}]},
     {
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       FractionBox["1", "q"], "+", "q"}]},
     {
      RowBox[{"1", "+", 
       FractionBox["1", 
        SuperscriptBox["q", "3"]], "+", 
       FractionBox["1", 
        SuperscriptBox["q", "2"]], "+", 
       FractionBox["1", "q"], "+", "q", "+", 
       SuperscriptBox["q", "2"], "+", 
       SuperscriptBox["q", "3"]}]},
     {
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["q", "2"]], "+", 
       SuperscriptBox["q", "2"]}]},
     {
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       FractionBox["1", 
        SuperscriptBox["q", "2"]], "+", 
       SuperscriptBox["q", "2"]}]},
     {
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       FractionBox["1", 
        SuperscriptBox["q", "3"]], "-", 
       FractionBox["1", 
        SuperscriptBox["q", "2"]], "+", 
       FractionBox["1", "q"], "+", "q", "-", 
       SuperscriptBox["q", "2"], "+", 
       SuperscriptBox["q", "3"]}]},
     {
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["q", "4"]], "+", 
       SuperscriptBox["q", "4"]}]},
     {
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       FractionBox["1", 
        SuperscriptBox["q", "4"]], "+", 
       SuperscriptBox["q", "4"]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.5599999999999999]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}],
   Column],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.6281941914460583`*^9, 3.6281942137179728`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"d", "=", 
  RowBox[{"Expand", "[", 
   RowBox[{
    RowBox[{"\[CapitalPhi]", "[", "7", "]"}], 
    RowBox[{"\[CapitalPhi]", "[", "14", "]"}], 
    RowBox[{"\[CapitalPhi]", "[", "24", "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.628194356738543*^9, 3.62819436971695*^9}}],

Cell[BoxData[
 RowBox[{"1", "+", 
  FractionBox["1", 
   SuperscriptBox["q", "10"]], "+", 
  FractionBox["1", 
   SuperscriptBox["q", "8"]], "+", 
  FractionBox["1", 
   SuperscriptBox["q", "2"]], "+", 
  SuperscriptBox["q", "2"], "+", 
  SuperscriptBox["q", "8"], "+", 
  SuperscriptBox["q", "10"]}]], "Output",
 CellChangeTimes->{{3.628194366327385*^9, 3.6281943700137873`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"t", "=", 
  RowBox[{"Factor", "[", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"\[CapitalPhi]", "[", "12", "]"}]}], "/", 
    RowBox[{"\[CapitalPhi]", "[", "16", "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.628194248201351*^9, 3.6281942806537733`*^9}, {
  3.628194381150128*^9, 3.62819438122194*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["q", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "4"]}], ")"}]}], 
   RowBox[{"1", "+", 
    SuperscriptBox["q", "8"]}]]}]], "Output",
 CellChangeTimes->{{3.628194254822056*^9, 3.6281942811585627`*^9}, 
   3.6281943826640882`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Alpha]", "=", 
  RowBox[{"Simplify", "[", 
   FractionBox[
    RowBox[{"\[CapitalPhi]", "[", "8", "]"}], 
    RowBox[{
     RowBox[{"\[CapitalPhi]", "[", "3", "]"}], 
     RowBox[{"\[CapitalPhi]", "[", "6", "]"}], 
     RowBox[{"\[CapitalPhi]", "[", "16", "]"}]}]], "]"}]}]], "Input",
 CellChangeTimes->{{3.6281942992963467`*^9, 3.628194329585672*^9}, {
  3.6281943964268093`*^9, 3.628194396719536*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["q", "4"], "+", 
   SuperscriptBox["q", "8"]}], 
  RowBox[{"1", "+", 
   SuperscriptBox["q", "2"], "+", 
   SuperscriptBox["q", "4"], "+", 
   SuperscriptBox["q", "8"], "+", 
   SuperscriptBox["q", "10"], "+", 
   SuperscriptBox["q", "12"]}]]], "Output",
 CellChangeTimes->{{3.628194318222341*^9, 3.628194329915203*^9}, 
   3.628194397578156*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Beta]", "=", 
  RowBox[{"Simplify", "[", 
   FractionBox["1", 
    RowBox[{
     RowBox[{"\[CapitalPhi]", "[", "3", "]"}], 
     RowBox[{"\[CapitalPhi]", "[", "6", "]"}], 
     SuperscriptBox[
      RowBox[{"\[CapitalPhi]", "[", "16", "]"}], "2"]}]], "]"}]}]], "Input",
 CellChangeTimes->{{3.628194342187348*^9, 3.628194344082459*^9}, {
  3.6281943986020317`*^9, 3.6281943990238523`*^9}}],

Cell[BoxData[
 FractionBox[
  SuperscriptBox["q", "10"], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SuperscriptBox["q", "2"], "+", 
     SuperscriptBox["q", "4"]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "8"]}], ")"}], "2"]}]]], "Output",
 CellChangeTimes->{3.628194344509091*^9, 3.628194399712371*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"x", "=", 
  RowBox[{"Simplify", "[", 
   FractionBox["1", 
    RowBox[{
     RowBox[{"\[CapitalPhi]", "[", "3", "]"}], 
     RowBox[{"\[CapitalPhi]", "[", "6", "]"}], 
     RowBox[{"\[CapitalPhi]", "[", "16", "]"}]}]], "]"}]}]], "Input",
 CellChangeTimes->{{3.62819440406501*^9, 3.628194418459424*^9}}],

Cell[BoxData[
 FractionBox[
  SuperscriptBox["q", "6"], 
  RowBox[{"1", "+", 
   SuperscriptBox["q", "2"], "+", 
   SuperscriptBox["q", "4"], "+", 
   SuperscriptBox["q", "8"], "+", 
   SuperscriptBox["q", "10"], "+", 
   SuperscriptBox["q", "12"]}]]], "Output",
 CellChangeTimes->{3.628194418708336*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Together", "[", 
  RowBox[{"x", "-", 
   FractionBox["1", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["q", "2"], "+", "1", "+", 
       SuperscriptBox["q", 
        RowBox[{"-", "2"}]]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["q", "4"], "+", 
       SuperscriptBox["q", 
        RowBox[{"-", "4"}]]}], ")"}]}]]}], "]"}]], "Input",
 CellChangeTimes->{{3.6281944646660213`*^9, 3.6281944803595333`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.628194476749363*^9, 3.628194480649057*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"y", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"-", 
    FractionBox["1", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"\[CapitalPhi]", "[", "3", "]"}], "2"], 
      SuperscriptBox[
       RowBox[{"\[CapitalPhi]", "[", "6", "]"}], "2"], 
      SuperscriptBox[
       RowBox[{"\[CapitalPhi]", "[", "16", "]"}], "2"]}]]}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.628194419580187*^9, 3.628194433714972*^9}, 
   3.6281945209639482`*^9}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   SuperscriptBox["q", "12"], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], "2"]]}]], "Output",
 CellChangeTimes->{3.62819443444144*^9, 3.6281945215558777`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Together", "[", 
  RowBox[{"y", "+", 
   FractionBox["1", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"\[CapitalPhi]", "[", "3", "]"}], "2"], 
     SuperscriptBox[
      RowBox[{"\[CapitalPhi]", "[", "6", "]"}], "2"], 
     SuperscriptBox[
      RowBox[{"\[CapitalPhi]", "[", "16", "]"}], "2"]}]]}], "]"}]], "Input",
 CellChangeTimes->{{3.628194482611752*^9, 3.628194511234187*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.628194511568005*^9, 3.628194522859095*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Together", "[", 
  RowBox[{
   RowBox[{
    SuperscriptBox["d", "2"], 
    SuperscriptBox["t", "5"]}], "+", 
   RowBox[{"2", "d", " ", 
    SuperscriptBox["t", "5"]}], "-", 
   RowBox[{"4", "d", " ", 
    SuperscriptBox["t", "4"]}], "-", 
   RowBox[{"d", " ", 
    SuperscriptBox["t", "3"]}], "+", 
   RowBox[{"6", " ", "d", " ", 
    SuperscriptBox["t", "2"]}], "+", 
   RowBox[{"4", " ", "d", " ", "t"}], "+", "d", " ", "+", 
   SuperscriptBox["t", "5"], "-", 
   RowBox[{"4", 
    SuperscriptBox["t", "4"]}], "+", 
   SuperscriptBox["t", "3"], "+", 
   RowBox[{"7", 
    SuperscriptBox["t", "2"]}], "-", "2"}], "]"}]], "Input",
 CellChangeTimes->{{3.628194566628642*^9, 3.628194610499753*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.6281946044952707`*^9, 3.6281946107937727`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Together", "[", 
  RowBox[{"\[Alpha]", "-", 
   FractionBox[
    RowBox[{
     RowBox[{"d", " ", 
      SuperscriptBox["t", "2"]}], "+", 
     SuperscriptBox["t", "2"], "-", "1"}], 
    RowBox[{
     RowBox[{"d", " ", "t"}], " ", "+", "d", "+", "t"}]]}], "]"}]], "Input",
 CellChangeTimes->{{3.628194637827866*^9, 3.628194655791754*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.628194656074683*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Together", "[", 
  RowBox[{"\[Beta]", "-", 
   FractionBox[
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["t", "2"]}], "+", "t", "+", "1"}], 
    RowBox[{
     RowBox[{"d", " ", "t"}], " ", "+", "d", "+", "t"}]]}], "]"}]], "Input",
 CellChangeTimes->{{3.6281946603329144`*^9, 3.62819468090635*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.6281946733019953`*^9, 3.628194681188686*^9}}]
}, Open  ]]
},
WindowSize->{808, 852},
WindowMargins->{{Automatic, 249}, {Automatic, 0}},
FrontEndVersion->"10.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (September 9, \
2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 734, 20, 112, "Input"],
Cell[CellGroupData[{
Cell[1317, 44, 409, 11, 28, "Input"],
Cell[1729, 57, 1932, 65, 246, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3698, 127, 299, 7, 28, "Input"],
Cell[4000, 136, 380, 11, 51, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4417, 152, 329, 8, 28, "Input"],
Cell[4749, 162, 379, 12, 55, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5165, 179, 429, 10, 51, "Input"],
Cell[5597, 191, 403, 12, 53, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6037, 208, 414, 10, 52, "Input"],
Cell[6454, 220, 377, 12, 57, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6868, 237, 326, 8, 51, "Input"],
Cell[7197, 247, 304, 9, 53, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7538, 261, 476, 15, 55, "Input"],
Cell[8017, 278, 94, 1, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8148, 284, 468, 14, 52, "Input"],
Cell[8619, 300, 415, 12, 57, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9071, 317, 411, 11, 52, "Input"],
Cell[9485, 330, 94, 1, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9616, 336, 720, 21, 35, "Input"],
Cell[10339, 359, 98, 1, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10474, 365, 361, 10, 51, "Input"],
Cell[10838, 377, 70, 1, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10945, 383, 329, 9, 51, "Input"],
Cell[11277, 394, 96, 1, 28, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> code/DeterminantsOnExtraPoints.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     16902,        461]
NotebookOptionsPosition[     16303,        436]
NotebookOutlinePosition[     16661,        452]
CellTagsIndexPosition[     16618,        449]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Please", " ", "run", " ", 
    RowBox[{"Polyhedra", ".", "nb"}], " ", "first"}], ",", " ", 
   RowBox[{"and", " ", "then", " ", 
    RowBox[{"DeterminantsOnEllipticCurve", ".", "nb"}]}]}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.628295392517647*^9, 3.628295400767531*^9}, {
  3.628296122748225*^9, 3.628296178568334*^9}}],

Cell[TextData[{
 "These 'extra points' are the finitely many intersections of \
\[CapitalDelta](6,1) and \[CapitalDelta](6,2) away from ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["Q", 
    RowBox[{"1", ",", "1"}]], TraditionalForm]]],
 " and the G2, ABA, and elliptic curves."
}], "Text",
 CellChangeTimes->{{3.628295719814476*^9, 3.6282957679538317`*^9}, {
  3.629163474824966*^9, 3.629163492232037*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"extraPoints", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"d", "\[Rule]", 
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "9"}], "+", 
              RowBox[{"51", " ", "#1"}], "-", 
              RowBox[{"40", " ", 
               SuperscriptBox["#1", "2"]}], "-", 
              RowBox[{"25", " ", 
               SuperscriptBox["#1", "3"]}], "+", 
              RowBox[{"28", " ", 
               SuperscriptBox["#1", "4"]}], "-", 
              RowBox[{"9", " ", 
               SuperscriptBox["#1", "5"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "1"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], 
           "}"}]}], "]"}]}], ",", 
       RowBox[{"t", "\[Rule]", 
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "9"}], "+", 
              RowBox[{"51", " ", "#1"}], "-", 
              RowBox[{"40", " ", 
               SuperscriptBox["#1", "2"]}], "-", 
              RowBox[{"25", " ", 
               SuperscriptBox["#1", "3"]}], "+", 
              RowBox[{"28", " ", 
               SuperscriptBox["#1", "4"]}], "-", 
              RowBox[{"9", " ", 
               SuperscriptBox["#1", "5"]}], "+", 
              SuperscriptBox["#1", "6"]}], "&"}], ",", "1"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            FractionBox["101", "24"], ",", 
            RowBox[{"-", 
             FractionBox["47", "18"]}], ",", 
            RowBox[{"-", 
             FractionBox["515", "72"]}], ",", 
            FractionBox["107", "18"], ",", 
            RowBox[{"-", 
             FractionBox["43", "24"]}], ",", 
            FractionBox["7", "36"]}], "}"}]}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"d", "\[Rule]", 
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "71156"}], "-", 
              RowBox[{"331913", " ", "#1"}], "-", 
              RowBox[{"531235", " ", 
               SuperscriptBox["#1", "2"]}], "-", 
              RowBox[{"132528", " ", 
               SuperscriptBox["#1", "3"]}], "+", 
              RowBox[{"483434", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              RowBox[{"313636", " ", 
               SuperscriptBox["#1", "5"]}], "-", 
              RowBox[{"170868", " ", 
               SuperscriptBox["#1", "6"]}], "-", 
              RowBox[{"93360", " ", 
               SuperscriptBox["#1", "7"]}], "+", 
              RowBox[{"44077", " ", 
               SuperscriptBox["#1", "8"]}], "-", 
              RowBox[{"2612", " ", 
               SuperscriptBox["#1", "9"]}], "-", 
              RowBox[{"219", " ", 
               SuperscriptBox["#1", "10"]}], "+", 
              RowBox[{"11", " ", 
               SuperscriptBox["#1", "11"]}], "+", 
              SuperscriptBox["#1", "12"]}], "&"}], ",", "1"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], 
         "]"}]}], ",", 
       RowBox[{"t", "\[Rule]", 
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "71156"}], "-", 
              RowBox[{"331913", " ", "#1"}], "-", 
              RowBox[{"531235", " ", 
               SuperscriptBox["#1", "2"]}], "-", 
              RowBox[{"132528", " ", 
               SuperscriptBox["#1", "3"]}], "+", 
              RowBox[{"483434", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              RowBox[{"313636", " ", 
               SuperscriptBox["#1", "5"]}], "-", 
              RowBox[{"170868", " ", 
               SuperscriptBox["#1", "6"]}], "-", 
              RowBox[{"93360", " ", 
               SuperscriptBox["#1", "7"]}], "+", 
              RowBox[{"44077", " ", 
               SuperscriptBox["#1", "8"]}], "-", 
              RowBox[{"2612", " ", 
               SuperscriptBox["#1", "9"]}], "-", 
              RowBox[{"219", " ", 
               SuperscriptBox["#1", "10"]}], "+", 
              RowBox[{"11", " ", 
               SuperscriptBox["#1", "11"]}], "+", 
              SuperscriptBox["#1", "12"]}], "&"}], ",", "1"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            
            FractionBox["46610311453719919072698524948489", 
             "10034865378088531182187891291572"], ",", 
            
            FractionBox["177926965149172400213849165651537", 
             "8362387815073775985156576076310"], ",", 
            
            FractionBox["546182263436216274038325266164018", 
             "12543581722610663977734864114465"], ",", 
            RowBox[{"-", 
             
             FractionBox["15787081509045051540446199897203", 
              "25087163445221327955469728228930"]}], ",", 
            RowBox[{"-", 
             
             FractionBox["1390606400220648095320000568549897", 
              "25087163445221327955469728228930"]}], ",", 
            RowBox[{"-", 
             
             FractionBox["15773368946297243238814926585279", 
              "8362387815073775985156576076310"]}], ",", 
            
            FractionBox["119563772306688202364925794353039", 
             "5017432689044265591093945645786"], ",", 
            RowBox[{"-", 
             
             FractionBox["73261349896778305197871303801775", 
              "10034865378088531182187891291572"]}], ",", 
            
            FractionBox["3592317402713649744592797634235", 
             "10034865378088531182187891291572"], ",", 
            
            FractionBox["900690825048466722147743171813", 
             "25087163445221327955469728228930"], ",", 
            RowBox[{"-", 
             
             FractionBox["75296694736637977092082218743", 
              "50174326890442655910939456457860"]}], ",", 
            RowBox[{"-", 
             
             FractionBox["1294105943801935705960943907", 
              "8362387815073775985156576076310"]}]}], "}"}]}], "]"}]}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"d", "\[Rule]", 
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"4096", "-", 
              RowBox[{"57344", " ", "#1"}], "-", 
              RowBox[{"267264", " ", 
               SuperscriptBox["#1", "2"]}], "-", 
              RowBox[{"527872", " ", 
               SuperscriptBox["#1", "3"]}], "-", 
              RowBox[{"43520", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              RowBox[{"545824", " ", 
               SuperscriptBox["#1", "5"]}], "+", 
              RowBox[{"203552", " ", 
               SuperscriptBox["#1", "6"]}], "-", 
              RowBox[{"171144", " ", 
               SuperscriptBox["#1", "7"]}], "-", 
              RowBox[{"52476", " ", 
               SuperscriptBox["#1", "8"]}], "+", 
              RowBox[{"32912", " ", 
               SuperscriptBox["#1", "9"]}], "+", 
              RowBox[{"1413", " ", 
               SuperscriptBox["#1", "10"]}], "-", 
              RowBox[{"2714", " ", 
               SuperscriptBox["#1", "11"]}], "+", 
              RowBox[{"492", " ", 
               SuperscriptBox["#1", "12"]}], "-", 
              RowBox[{"35", " ", 
               SuperscriptBox["#1", "13"]}], "+", 
              SuperscriptBox["#1", "14"]}], "&"}], ",", "1"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            FractionBox["1", "2"], ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
            "0", ",", "0"}], "}"}]}], "]"}]}], ",", 
       RowBox[{"t", "\[Rule]", 
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"4096", "-", 
              RowBox[{"57344", " ", "#1"}], "-", 
              RowBox[{"267264", " ", 
               SuperscriptBox["#1", "2"]}], "-", 
              RowBox[{"527872", " ", 
               SuperscriptBox["#1", "3"]}], "-", 
              RowBox[{"43520", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
              RowBox[{"545824", " ", 
               SuperscriptBox["#1", "5"]}], "+", 
              RowBox[{"203552", " ", 
               SuperscriptBox["#1", "6"]}], "-", 
              RowBox[{"171144", " ", 
               SuperscriptBox["#1", "7"]}], "-", 
              RowBox[{"52476", " ", 
               SuperscriptBox["#1", "8"]}], "+", 
              RowBox[{"32912", " ", 
               SuperscriptBox["#1", "9"]}], "+", 
              RowBox[{"1413", " ", 
               SuperscriptBox["#1", "10"]}], "-", 
              RowBox[{"2714", " ", 
               SuperscriptBox["#1", "11"]}], "+", 
              RowBox[{"492", " ", 
               SuperscriptBox["#1", "12"]}], "-", 
              RowBox[{"35", " ", 
               SuperscriptBox["#1", "13"]}], "+", 
              SuperscriptBox["#1", "14"]}], "&"}], ",", "1"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            
            FractionBox["664787751449375378340807", 
             "135132170131013127259936"], ",", 
            
            FractionBox["3331329112110656867797149", 
             "270264340262026254519872"], ",", 
            
            FractionBox["1435791288239113208285935", 
             "67566085065506563629968"], ",", 
            
            FractionBox["3444943758292384299182535", 
             "1081057361048105018079488"], ",", 
            RowBox[{"-", 
             
             FractionBox["51207458253624786181237845", 
              "2162114722096210036158976"]}], ",", 
            RowBox[{"-", 
             
             FractionBox["189793569068259613178978213", 
              "17296917776769680289271808"]}], ",", 
            
            FractionBox["260541308236059872959696203", 
             "34593835553539360578543616"], ",", 
            
            FractionBox["105094469749022112135818947", 
             "34593835553539360578543616"], ",", 
            RowBox[{"-", 
             
             FractionBox["222240257002402016757920943", 
              "138375342214157442314174464"]}], ",", 
            RowBox[{"-", 
             
             FractionBox["33663340710244687137372097", 
              "276750684428314884628348928"]}], ",", 
            
            FractionBox["20419741824236867147180307", 
             "138375342214157442314174464"], ",", 
            RowBox[{"-", 
             
             FractionBox["3582311652397018919194035", 
              "138375342214157442314174464"]}], ",", 
            
            FractionBox["503592788078087920862117", 
             "276750684428314884628348928"], ",", 
            RowBox[{"-", 
             
             FractionBox["14279486221119299010449", 
              "276750684428314884628348928"]}]}], "}"}]}], "]"}]}]}], "}"}]}],
     "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6282956011254396`*^9, 3.6282956260792427`*^9}, 
   3.629163376368368*^9, {3.6291634968319597`*^9, 3.6291635031377068`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"writeMatrix", "[", 
     RowBox[{
      RowBox[{"\"\<7_1_extraPoint\>\"", "<>", 
       RowBox[{"ToString", "[", "k", "]"}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"innerProducts", "[", 
         RowBox[{"7", ",", "1"}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{"b", "\[Rule]", "1"}], "}"}]}], "/.", 
       RowBox[{
       "extraPoints", "\[LeftDoubleBracket]", "k", 
        "\[RightDoubleBracket]"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", 
      RowBox[{"Length", "[", "extraPoints", "]"}]}], "}"}]}], "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.628295804883552*^9, 3.628295888478182*^9}, {
   3.6291633268876*^9, 3.6291633280104733`*^9}, 3.629401838302784*^9, {
   3.6307814393957777`*^9, 3.630781441975602*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"det", "[", 
     RowBox[{"\"\<7_1_extraPoint\>\"", "<>", 
      RowBox[{"ToString", "[", "k", "]"}]}], "]"}], "-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"det", "[", 
       RowBox[{"7", ",", "1"}], "]"}], "/.", 
      RowBox[{
      "extraPoints", "\[LeftDoubleBracket]", "k", "\[RightDoubleBracket]"}]}],
      ")"}]}], ",", "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{"k", ",", "1", ",", 
     RowBox[{"Length", "[", "extraPoints", "]"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.628295804883552*^9, 3.628295888478182*^9}, {
  3.629163319006555*^9, 3.629163321181117*^9}, {3.6294447219760427`*^9, 
  3.629444727937216*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.630783590284479*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"writeMatrix", "[", 
     RowBox[{
      RowBox[{"\"\<7_2_extraPoint\>\"", "<>", 
       RowBox[{"ToString", "[", "k", "]"}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"innerProducts", "[", 
         RowBox[{"7", ",", "2"}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{"b", "\[Rule]", "1"}], "}"}]}], "/.", 
       RowBox[{
       "extraPoints", "\[LeftDoubleBracket]", "k", 
        "\[RightDoubleBracket]"}]}]}], "]"}], ";", 
    RowBox[{
     RowBox[{"det", "[", 
      RowBox[{"\"\<7_2_extraPoint\>\"", "<>", 
       RowBox[{"ToString", "[", "k", "]"}]}], "]"}], "-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"det", "[", 
        RowBox[{"7", ",", "2"}], "]"}], "/.", 
       RowBox[{
       "extraPoints", "\[LeftDoubleBracket]", "k", 
        "\[RightDoubleBracket]"}]}], ")"}]}]}], ",", "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{"k", ",", "1", ",", 
     RowBox[{"Length", "[", "extraPoints", "]"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.628295804883552*^9, 3.628295888478182*^9}, {
  3.6282961585368967`*^9, 3.628296168903886*^9}, {3.629444789586279*^9, 
  3.629444796015802*^9}, {3.630781461566696*^9, 3.63078146572447*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.630788943622048*^9}]
}, Open  ]]
},
WindowSize->{808, 852},
WindowMargins->{{Automatic, 388}, {Automatic, 0}},
FrontEndVersion->"10.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (September 9, \
2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 387, 9, 28, "Input"],
Cell[948, 31, 407, 10, 53, "Text"],
Cell[1358, 43, 11677, 294, 1038, "Input"],
Cell[13038, 339, 899, 23, 80, "Input"],
Cell[CellGroupData[{
Cell[13962, 366, 749, 19, 63, "Input"],
Cell[14714, 387, 125, 3, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14876, 395, 1283, 33, 97, "Input"],
Cell[16162, 430, 125, 3, 28, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> code/G2.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     18184,        577]
NotebookOptionsPosition[     17358,        544]
NotebookOutlinePosition[     17716,        560]
CellTagsIndexPosition[     17673,        557]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "This", " ", "relies", " ", "on", " ", "the", " ", "code", " ", "in", " ", 
   RowBox[{"Polyhedra", ".", "nb"}], " ", "and", " ", 
   RowBox[{"ComputingInnerProducts", ".", "nb"}]}], "  ", "*)"}]], "Input",
 CellChangeTimes->{{3.628237074852754*^9, 3.6282370825367727`*^9}, {
  3.630713354984321*^9, 3.6307133630103483`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"innerProducts", "[", 
  RowBox[{"5", ",", "1"}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "d", ",", 
     SuperscriptBox["d", "2"], ",", "d", ",", "0", ",", "0", ",", "d", ",", 
     "0", ",", 
     RowBox[{"d", " ", "t"}], ",", "d", ",", 
     RowBox[{"d", " ", "t"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"d", ",", 
     SuperscriptBox["d", "2"], ",", "d", ",", "0", ",", "0", ",", 
     RowBox[{"d", " ", "t"}], ",", "d", ",", "d", ",", "0", ",", "0", ",", 
     RowBox[{"d", " ", "t"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox["d", "2"], ",", "d", ",", "0", ",", "0", ",", "d", ",", 
     "0", ",", "0", ",", "d", ",", "d", ",", 
     RowBox[{"d", " ", "t"}], ",", 
     RowBox[{"d", " ", "t"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"d", ",", "0", ",", "0", ",", "d", ",", 
     SuperscriptBox["d", "2"], ",", "d", ",", 
     RowBox[{"d", " ", "t"}], ",", "0", ",", "d", ",", "0", ",", 
     RowBox[{"d", " ", "t"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "d", ",", 
     SuperscriptBox["d", "2"], ",", "d", ",", "d", ",", "0", ",", 
     RowBox[{"d", " ", "t"}], ",", "0", ",", "d", ",", 
     RowBox[{"d", " ", "t"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"d", " ", "t"}], ",", "0", ",", "d", ",", "d", ",", "d", ",", 
     RowBox[{"d", " ", "t"}], ",", 
     RowBox[{"d", " ", "t"}], ",", 
     RowBox[{"d", " ", 
      SuperscriptBox["t", "2"]}], ",", 
     RowBox[{"d", " ", 
      SuperscriptBox["t", "2"]}], ",", 
     RowBox[{"d", " ", 
      SuperscriptBox["t", "3"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"d", ",", "d", ",", "0", ",", 
     RowBox[{"d", " ", "t"}], ",", "0", ",", 
     RowBox[{"d", " ", "t"}], ",", 
     RowBox[{"d", " ", 
      SuperscriptBox["t", "2"]}], ",", "d", ",", 
     RowBox[{"d", " ", 
      SuperscriptBox["t", "2"]}], ",", 
     RowBox[{"d", " ", "t"}], ",", 
     RowBox[{"d", " ", 
      SuperscriptBox["t", "3"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "d", ",", "d", ",", "0", ",", 
     RowBox[{"d", " ", "t"}], ",", 
     RowBox[{"d", " ", "t"}], ",", "d", ",", 
     RowBox[{"d", " ", 
      SuperscriptBox["t", "2"]}], ",", 
     RowBox[{"d", " ", "t"}], ",", 
     RowBox[{"d", " ", 
      SuperscriptBox["t", "2"]}], ",", 
     RowBox[{"d", " ", 
      SuperscriptBox["t", "3"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"d", " ", "t"}], ",", "0", ",", "d", ",", "d", ",", "0", ",", 
     RowBox[{"d", " ", 
      SuperscriptBox["t", "2"]}], ",", 
     RowBox[{"d", " ", 
      SuperscriptBox["t", "2"]}], ",", 
     RowBox[{"d", " ", "t"}], ",", 
     RowBox[{"d", " ", "t"}], ",", "d", ",", 
     RowBox[{"d", " ", 
      SuperscriptBox["t", "3"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"d", ",", "0", ",", 
     RowBox[{"d", " ", "t"}], ",", "0", ",", "d", ",", 
     RowBox[{"d", " ", 
      SuperscriptBox["t", "2"]}], ",", 
     RowBox[{"d", " ", "t"}], ",", 
     RowBox[{"d", " ", 
      SuperscriptBox["t", "2"]}], ",", "d", ",", 
     RowBox[{"d", " ", "t"}], ",", 
     RowBox[{"d", " ", 
      SuperscriptBox["t", "3"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"d", " ", "t"}], ",", 
     RowBox[{"d", " ", "t"}], ",", 
     RowBox[{"d", " ", "t"}], ",", 
     RowBox[{"d", " ", "t"}], ",", 
     RowBox[{"d", " ", "t"}], ",", 
     RowBox[{"d", " ", 
      SuperscriptBox["t", "3"]}], ",", 
     RowBox[{"d", " ", 
      SuperscriptBox["t", "3"]}], ",", 
     RowBox[{"d", " ", 
      SuperscriptBox["t", "3"]}], ",", 
     RowBox[{"d", " ", 
      SuperscriptBox["t", "3"]}], ",", 
     RowBox[{"d", " ", 
      SuperscriptBox["t", "3"]}], ",", 
     FractionBox[
      RowBox[{"d", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "d", "-", "t", "+", 
         RowBox[{"2", " ", "d", " ", "t"}], "+", 
         RowBox[{"7", " ", 
          SuperscriptBox["t", "2"]}], "+", 
         RowBox[{"3", " ", "d", " ", 
          SuperscriptBox["t", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["t", "3"]}], "+", 
         RowBox[{"2", " ", "d", " ", 
          SuperscriptBox["t", "3"]}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["t", "4"]}], "-", 
         RowBox[{"7", " ", "d", " ", 
          SuperscriptBox["t", "4"]}], "-", 
         SuperscriptBox["t", "5"], "+", 
         RowBox[{
          SuperscriptBox["d", "2"], " ", 
          SuperscriptBox["t", "5"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["t", "6"]}], "+", 
         RowBox[{"6", " ", "d", " ", 
          SuperscriptBox["t", "6"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["d", "2"], " ", 
          SuperscriptBox["t", "6"]}]}], ")"}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"d", "+", "t", "+", 
         RowBox[{"d", " ", "t"}]}], ")"}], "2"]]}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{3.630713386887349*^9, 3.630713683151957*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Factor", "[", 
  RowBox[{"NullSpace", "[", 
   RowBox[{
    RowBox[{"innerProducts", "[", 
     RowBox[{"5", ",", "1"}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"b", "\[Rule]", "1"}], ",", 
      RowBox[{"d", "\[Rule]", 
       RowBox[{
        SuperscriptBox["q", "10"], "+", 
        SuperscriptBox["q", "8"], "+", 
        SuperscriptBox["q", "2"], "+", "1", "+", 
        SuperscriptBox["q", 
         RowBox[{"-", "2"}]], "+", 
        SuperscriptBox["q", 
         RowBox[{"-", "8"}]], "+", 
        SuperscriptBox["q", 
         RowBox[{"-", "10"}]]}]}], ",", 
      RowBox[{"t", "\[Rule]", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "2"], "-", "1", "+", 
          SuperscriptBox["q", 
           RowBox[{"-", "2"}]]}], 
         RowBox[{
          SuperscriptBox["q", "4"], "+", 
          SuperscriptBox["q", 
           RowBox[{"-", "4"}]]}]]}]}]}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.630713081248057*^9, 3.630713100212117*^9}, {
  3.6307131534642363`*^9, 3.630713242761005*^9}, {3.630713820754821*^9, 
  3.6307138723176403`*^9}, {3.63071455069293*^9, 3.630714560865038*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    FractionBox[
     SuperscriptBox["q", "12"], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", "q", "+", 
         SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "q", "+", 
         SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["q", "8"]}], ")"}], "2"]}]], ",", 
    FractionBox[
     SuperscriptBox["q", "12"], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", "q", "+", 
         SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "q", "+", 
         SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["q", "8"]}], ")"}], "2"]}]], ",", 
    FractionBox[
     SuperscriptBox["q", "12"], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", "q", "+", 
         SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "q", "+", 
         SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["q", "8"]}], ")"}], "2"]}]], ",", 
    FractionBox[
     SuperscriptBox["q", "12"], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", "q", "+", 
         SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "q", "+", 
         SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["q", "8"]}], ")"}], "2"]}]], ",", 
    FractionBox[
     SuperscriptBox["q", "12"], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", "q", "+", 
         SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "q", "+", 
         SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["q", "8"]}], ")"}], "2"]}]], ",", 
    FractionBox[
     SuperscriptBox["q", "6"], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "q", "+", 
        SuperscriptBox["q", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "q", "+", 
        SuperscriptBox["q", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["q", "8"]}], ")"}]}]], ",", 
    FractionBox[
     SuperscriptBox["q", "6"], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "q", "+", 
        SuperscriptBox["q", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "q", "+", 
        SuperscriptBox["q", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["q", "8"]}], ")"}]}]], ",", 
    FractionBox[
     SuperscriptBox["q", "6"], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "q", "+", 
        SuperscriptBox["q", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "q", "+", 
        SuperscriptBox["q", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["q", "8"]}], ")"}]}]], ",", 
    FractionBox[
     SuperscriptBox["q", "6"], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "q", "+", 
        SuperscriptBox["q", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "q", "+", 
        SuperscriptBox["q", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["q", "8"]}], ")"}]}]], ",", 
    FractionBox[
     SuperscriptBox["q", "6"], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "q", "+", 
        SuperscriptBox["q", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "q", "+", 
        SuperscriptBox["q", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["q", "8"]}], ")"}]}]], ",", "1"}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.630713085755094*^9, 3.6307131012009277`*^9}, 
   3.630713137945232*^9, {3.630713200074102*^9, 3.63071324427738*^9}, 
   3.630713365965899*^9, 3.630713684815378*^9, 3.6307138746095133`*^9, {
   3.630714555704104*^9, 3.630714562237776*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"some", " ", "consistency", " ", "checks"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6307156187689962`*^9, 3.630715623740779*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Factor", "[", 
  RowBox[{"squareRelation", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"b", "\[Rule]", "1"}], ",", 
     RowBox[{"d", "\[Rule]", 
      RowBox[{
       SuperscriptBox["q", "10"], "+", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "2"], "+", "1", "+", 
       SuperscriptBox["q", 
        RowBox[{"-", "2"}]], "+", 
       SuperscriptBox["q", 
        RowBox[{"-", "8"}]], "+", 
       SuperscriptBox["q", 
        RowBox[{"-", "10"}]]}]}], ",", 
     RowBox[{"t", "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["q", "2"], "-", "1", "+", 
         SuperscriptBox["q", 
          RowBox[{"-", "2"}]]}], 
        RowBox[{
         SuperscriptBox["q", "4"], "+", 
         SuperscriptBox["q", 
          RowBox[{"-", "4"}]]}]]}]}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.630714649060013*^9, 3.6307146865095587`*^9}, {
  3.63071473738629*^9, 3.63071473791523*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    SuperscriptBox["q", "10"], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["q", "8"]}], ")"}], "2"]}]], ",", 
   FractionBox[
    SuperscriptBox["q", "10"], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["q", "8"]}], ")"}], "2"]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox["q", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "8"]}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox["q", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "8"]}], ")"}]}]]}], "}"}]], "Output",
 CellChangeTimes->{{3.630714660790278*^9, 3.630714687443962*^9}, 
   3.630714738386065*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"f3", "=", 
   RowBox[{"q", "+", "1", "+", 
    SuperscriptBox["q", 
     RowBox[{"-", "1"}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.63071526281689*^9, 3.6307152696038322`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"f6", "=", 
   RowBox[{"q", "-", "1", "+", 
    SuperscriptBox["q", 
     RowBox[{"-", "1"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f12", "=", 
   RowBox[{
    SuperscriptBox["q", "2"], "-", "1", "+", 
    SuperscriptBox["q", 
     RowBox[{"-", "2"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f16", "=", 
   RowBox[{
    SuperscriptBox["q", "4"], "+", 
    SuperscriptBox["q", 
     RowBox[{"-", "4"}]]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6307152730776176`*^9, 3.6307152873020487`*^9}, {
  3.630715371965961*^9, 3.630715378078795*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Factor", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"-", "1"}], 
      RowBox[{"f3", " ", "f6", " ", "f16"}]], 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"d", "+", "2"}], 
        RowBox[{"f3", " ", "f6", " ", "f16"}]], "+", 
       RowBox[{"(", 
        RowBox[{"t", "+", 
         RowBox[{"2", "b"}]}], ")"}]}], ")"}]}], "-", 
    RowBox[{"(", 
     FractionBox[
      RowBox[{"-", "f12"}], "f16"], ")"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"b", "\[Rule]", "1"}], ",", 
     RowBox[{"d", "\[Rule]", 
      RowBox[{
       SuperscriptBox["q", "10"], "+", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "2"], "+", "1", "+", 
       SuperscriptBox["q", 
        RowBox[{"-", "2"}]], "+", 
       SuperscriptBox["q", 
        RowBox[{"-", "8"}]], "+", 
       SuperscriptBox["q", 
        RowBox[{"-", "10"}]]}]}], ",", 
     RowBox[{"t", "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["q", "2"], "-", "1", "+", 
         SuperscriptBox["q", 
          RowBox[{"-", "2"}]]}], 
        RowBox[{
         SuperscriptBox["q", "4"], "+", 
         SuperscriptBox["q", 
          RowBox[{"-", "4"}]]}]]}]}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.630715168855447*^9, 3.630715197597591*^9}, {
  3.630715240102664*^9, 3.630715256860675*^9}, {3.6307152993756647`*^9, 
  3.630715370383746*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.630715172089199*^9, 3.630715198025511*^9}, 
   3.630715288400985*^9, 3.6307153332724667`*^9, 3.630715379202495*^9}]
}, Open  ]]
},
WindowSize->{2099, 1114},
WindowMargins->{{4, Automatic}, {Automatic, 4}},
FrontEndVersion->"10.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (September 9, \
2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 373, 7, 28, "Input"],
Cell[CellGroupData[{
Cell[956, 31, 89, 2, 28, "Input"],
Cell[1048, 35, 4958, 136, 108, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6043, 176, 1198, 33, 54, "Input"],
Cell[7244, 211, 4531, 143, 107, "Output"]
}, Open  ]],
Cell[11790, 357, 180, 3, 28, "Input"],
Cell[CellGroupData[{
Cell[11995, 364, 983, 29, 54, "Input"],
Cell[12981, 395, 1859, 62, 59, "Output"]
}, Open  ]],
Cell[14855, 460, 216, 6, 32, "Input"],
Cell[15074, 468, 614, 19, 71, "Input"],
Cell[CellGroupData[{
Cell[15713, 491, 1460, 46, 54, "Input"],
Cell[17176, 539, 166, 2, 28, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> code/H3_relations.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     89522,       2975]
NotebookOptionsPosition[     87404,       2901]
NotebookOutlinePosition[     87763,       2917]
CellTagsIndexPosition[     87720,       2914]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Run", " ", 
   RowBox[{"Polyhedra", ".", "nb"}], " ", "first"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6282881670016947`*^9, 3.6282881730835323`*^9}}],

Cell[BoxData[
 RowBox[{"LoadPolyhedraEvaluations", "[", "]"}]], "Input",
 CellChangeTimes->{{3.6053195924832582`*^9, 3.605319597800593*^9}, 
   3.605319674420648*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"PolyhedraEvaluationRules", "[", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "4"}], "}"}], "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{3.605319678399028*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"b", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d", "=", 
   RowBox[{"ToNumberField", "[", 
    FractionBox[
     RowBox[{"3", "+", 
      SqrtBox["13"]}], "2"], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["2", "3"]}], "d"}], "+", 
    FractionBox["5", "3"]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6152225906127243`*^9, 3.615222596726678*^9}, {
  3.615222650024747*^9, 3.615222685701344*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ip61", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"InnerProductsWithoutSquares", "[", 
      RowBox[{"6", ",", "1"}], "]"}], "/.", 
     RowBox[{"PolyhedraEvaluationRules", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "4"}], "}"}], "]"}]}], 
    ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.59078270821379*^9, 3.590782721725696*^9}, 
   3.5907851488865547`*^9, {3.615222519846608*^9, 3.6152225223268023`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "ip61", "]"}]], "Input",
 CellChangeTimes->{{3.628288387734192*^9, 3.628288389463416*^9}}],

Cell[BoxData["41"], "Output",
 CellChangeTimes->{3.628288484850624*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"indices", "=", 
   RowBox[{"Complement", "[", 
    RowBox[{
     RowBox[{"Range", "[", "41", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"37", ",", "38", ",", "39", ",", "40"}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.628288385045802*^9, 3.6282884142178392`*^9}, 
   3.628288488962986*^9}],

Cell[BoxData[
 RowBox[{"writeMatrix", "[", 
  RowBox[{"\"\<6_1_H3_without4Pentaforks\>\"", ",", 
   RowBox[{"ip61", "\[LeftDoubleBracket]", 
    RowBox[{"indices", ",", "indices"}], "\[RightDoubleBracket]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.628288735910235*^9, 3.6282887494503937`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"det", "[", "\"\<6_1_H3_without4Pentaforks\>\"", "]"}]], "Input",
 CellChangeTimes->{{3.628288755272418*^9, 3.6282887565868607`*^9}}],

Cell[BoxData[
 RowBox[{"AlgebraicNumber", "[", 
  RowBox[{
   SqrtBox["13"], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["12874212105079943047176987387755967947399861", 
       "278128389443693511257285776231761"]}], ",", 
     RowBox[{"-", 
      FractionBox["3570663990466532246521487414951846015270252", 
       "278128389443693511257285776231761"]}]}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{3.6282887630764217`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"ip62", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"InnerProductsWithoutSquares", "[", 
      RowBox[{"6", ",", "2"}], "]"}], "/.", 
     RowBox[{"PolyhedraEvaluationRules", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "4"}], "}"}], "]"}]}], 
    ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6152237938679457`*^9, 3.6152238139845057`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ip72", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"InnerProductsWithoutSquares", "[", 
      RowBox[{"7", ",", "2"}], "]"}], "/.", 
     RowBox[{"PolyhedraEvaluationRules", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "4"}], "}"}], "]"}]}], 
    ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.615223810537537*^9, 3.615223822568612*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"missingPolyhedra", "=", 
  RowBox[{"Complement", "[", 
   RowBox[{
    RowBox[{"Cases", "[", 
     RowBox[{"ip72", ",", 
      RowBox[{"_Symbol", "|", "_Prism"}], ",", "\[Infinity]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "b", ",", "t"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5848151916423798`*^9, 3.5848152245367727`*^9}, {
   3.589219269641028*^9, 3.589219269708041*^9}, {3.58921962580299*^9, 
   3.589219625857665*^9}, 3.590446556510009*^9, {3.5907186246253633`*^9, 
   3.590718624688683*^9}, {3.590719138648164*^9, 3.590719138725683*^9}, {
   3.5907192112941103`*^9, 3.5907192116542053`*^9}, {3.590782771074514*^9, 
   3.590782771793503*^9}, {3.615222527325135*^9, 3.615222527371203*^9}, {
   3.615798870273226*^9, 3.61579887137617*^9}}],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Output",
 CellChangeTimes->{3.590784847129421*^9, 3.605320412225494*^9, 
  3.605559553474812*^9, 3.615222548512897*^9, 3.615801637673562*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"nullspace", "=", 
   RowBox[{"NullSpace", "[", "ip61", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6152225739797688`*^9, 3.615222587192979*^9}, {
   3.615222690748481*^9, 3.615222700981248*^9}, {3.615222779521997*^9, 
   3.615222780914379*^9}, 3.641946450410833*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "nullspace", "]"}]], "Input",
 CellChangeTimes->{{3.61522277282206*^9, 3.615222793486292*^9}}],

Cell[BoxData["4"], "Output",
 CellChangeTimes->{{3.6152227745947533`*^9, 3.615222793981346*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"nullspace", "\[LeftDoubleBracket]", 
  RowBox[{"All", ",", 
   RowBox[{
    RowBox[{"-", "7"}], ";;"}]}], "\[RightDoubleBracket]"}]], "Input",
 CellChangeTimes->{{3.615222795449984*^9, 3.615222824411656*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "6"]}], ",", 
         FractionBox["5", "6"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["1", "6"], ",", 
         RowBox[{"-", 
          FractionBox["5", "6"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "6"]}], ",", 
         FractionBox["5", "6"]}], "}"}]}], "]"}], ",", "0", ",", "0", ",", 
     "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2"}], ",", "2", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2"}], ",", "3", ",", 
     RowBox[{"-", "2"}], ",", "0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "2", ",", 
     RowBox[{"-", "2"}], ",", "1", ",", "0", ",", "0", ",", "0"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.6152228088080587`*^9, 3.615222826096673*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"nullspace", "\[LeftDoubleBracket]", 
  RowBox[{"-", "1"}], "\[RightDoubleBracket]"}]], "Input",
 CellChangeTimes->{{3.615222864235701*^9, 3.615222871556479*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"AlgebraicNumber", "[", 
    RowBox[{
     SqrtBox["13"], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["11", "54"], ",", 
       RowBox[{"-", 
        FractionBox["1", "54"]}]}], "}"}]}], "]"}], ",", 
   RowBox[{"AlgebraicNumber", "[", 
    RowBox[{
     SqrtBox["13"], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["11", "54"]}], ",", 
       FractionBox["1", "54"]}], "}"}]}], "]"}], ",", 
   RowBox[{"AlgebraicNumber", "[", 
    RowBox[{
     SqrtBox["13"], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["11", "54"], ",", 
       RowBox[{"-", 
        FractionBox["1", "54"]}]}], "}"}]}], "]"}], ",", 
   RowBox[{"AlgebraicNumber", "[", 
    RowBox[{
     SqrtBox["13"], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["11", "54"]}], ",", 
       FractionBox["1", "54"]}], "}"}]}], "]"}], ",", "0", ",", 
   RowBox[{"AlgebraicNumber", "[", 
    RowBox[{
     SqrtBox["13"], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["13", "9"]}], ",", 
       FractionBox["2", "9"]}], "}"}]}], "]"}], ",", 
   RowBox[{"AlgebraicNumber", "[", 
    RowBox[{
     SqrtBox["13"], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["4", "9"]}], ",", 
       FractionBox["2", "9"]}], "}"}]}], "]"}], ",", 
   RowBox[{"AlgebraicNumber", "[", 
    RowBox[{
     SqrtBox["13"], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["5", "6"]}], ",", 
       FractionBox["1", "6"]}], "}"}]}], "]"}], ",", "0", ",", 
   RowBox[{"AlgebraicNumber", "[", 
    RowBox[{
     SqrtBox["13"], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["2", "9"]}], ",", 
       FractionBox["1", "9"]}], "}"}]}], "]"}], ",", 
   RowBox[{"AlgebraicNumber", "[", 
    RowBox[{
     SqrtBox["13"], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["4", "9"], ",", 
       RowBox[{"-", 
        FractionBox["2", "9"]}]}], "}"}]}], "]"}], ",", 
   RowBox[{"AlgebraicNumber", "[", 
    RowBox[{
     SqrtBox["13"], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["13", "9"], ",", 
       RowBox[{"-", 
        FractionBox["2", "9"]}]}], "}"}]}], "]"}], ",", 
   RowBox[{"AlgebraicNumber", "[", 
    RowBox[{
     SqrtBox["13"], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["2", "9"], ",", 
       RowBox[{"-", 
        FractionBox["1", "9"]}]}], "}"}]}], "]"}], ",", 
   RowBox[{"AlgebraicNumber", "[", 
    RowBox[{
     SqrtBox["13"], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["2", "9"], ",", 
       RowBox[{"-", 
        FractionBox["1", "9"]}]}], "}"}]}], "]"}], ",", "0", ",", 
   RowBox[{"AlgebraicNumber", "[", 
    RowBox[{
     SqrtBox["13"], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["5", "6"], ",", 
       RowBox[{"-", 
        FractionBox["1", "6"]}]}], "}"}]}], "]"}], ",", "0", ",", 
   RowBox[{"AlgebraicNumber", "[", 
    RowBox[{
     SqrtBox["13"], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["5", "6"]}], ",", 
       FractionBox["1", "6"]}], "}"}]}], "]"}], ",", 
   RowBox[{"AlgebraicNumber", "[", 
    RowBox[{
     SqrtBox["13"], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["2", "9"]}], ",", 
       FractionBox["1", "9"]}], "}"}]}], "]"}], ",", 
   RowBox[{"AlgebraicNumber", "[", 
    RowBox[{
     SqrtBox["13"], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["5", "6"], ",", 
       RowBox[{"-", 
        FractionBox["1", "6"]}]}], "}"}]}], "]"}], ",", 
   RowBox[{"AlgebraicNumber", "[", 
    RowBox[{
     SqrtBox["13"], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["5", "6"], ",", 
       RowBox[{"-", 
        FractionBox["1", "6"]}]}], "}"}]}], "]"}], ",", 
   RowBox[{"AlgebraicNumber", "[", 
    RowBox[{
     SqrtBox["13"], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["2", "3"]}], ",", 
       FractionBox["1", "3"]}], "}"}]}], "]"}], ",", 
   RowBox[{"AlgebraicNumber", "[", 
    RowBox[{
     SqrtBox["13"], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["2", "3"], ",", 
       RowBox[{"-", 
        FractionBox["1", "3"]}]}], "}"}]}], "]"}], ",", 
   RowBox[{"AlgebraicNumber", "[", 
    RowBox[{
     SqrtBox["13"], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "6"], ",", 
       FractionBox["1", "6"]}], "}"}]}], "]"}], ",", 
   RowBox[{"AlgebraicNumber", "[", 
    RowBox[{
     SqrtBox["13"], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["2", "3"]}], ",", 
       FractionBox["1", "3"]}], "}"}]}], "]"}], ",", 
   RowBox[{"AlgebraicNumber", "[", 
    RowBox[{
     SqrtBox["13"], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "2"], ",", 
       RowBox[{"-", 
        FractionBox["1", "2"]}]}], "}"}]}], "]"}], ",", 
   RowBox[{"AlgebraicNumber", "[", 
    RowBox[{
     SqrtBox["13"], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["5", "6"]}], ",", 
       FractionBox["1", "6"]}], "}"}]}], "]"}], ",", 
   RowBox[{"AlgebraicNumber", "[", 
    RowBox[{
     SqrtBox["13"], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["2", "3"], ",", 
       RowBox[{"-", 
        FractionBox["1", "3"]}]}], "}"}]}], "]"}], ",", 
   RowBox[{"AlgebraicNumber", "[", 
    RowBox[{
     SqrtBox["13"], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], ",", 
       FractionBox["1", "2"]}], "}"}]}], "]"}], ",", 
   RowBox[{"AlgebraicNumber", "[", 
    RowBox[{
     SqrtBox["13"], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["5", "6"], ",", 
       RowBox[{"-", 
        FractionBox["1", "6"]}]}], "}"}]}], "]"}], ",", 
   RowBox[{"AlgebraicNumber", "[", 
    RowBox[{
     SqrtBox["13"], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "6"]}], ",", 
       RowBox[{"-", 
        FractionBox["1", "6"]}]}], "}"}]}], "]"}], ",", 
   RowBox[{"AlgebraicNumber", "[", 
    RowBox[{
     SqrtBox["13"], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["2", "3"]}], ",", 
       FractionBox["1", "3"]}], "}"}]}], "]"}], ",", 
   RowBox[{"AlgebraicNumber", "[", 
    RowBox[{
     SqrtBox["13"], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["2", "3"], ",", 
       RowBox[{"-", 
        FractionBox["1", "3"]}]}], "}"}]}], "]"}], ",", 
   RowBox[{"AlgebraicNumber", "[", 
    RowBox[{
     SqrtBox["13"], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["5", "6"]}], ",", 
       FractionBox["1", "6"]}], "}"}]}], "]"}], ",", 
   RowBox[{"-", "1"}], ",", "2", ",", 
   RowBox[{"-", "2"}], ",", "1", ",", "0", ",", "0", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.615222872305498*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", 
     RowBox[{"-", "1"}], ",", "1"}], "}"}], ".", "nullspace"}], "//", 
  "TableForm"}]], "Input",
 CellChangeTimes->{{3.6152229788444843`*^9, 3.6152229963836517`*^9}, {
  3.615223539170228*^9, 3.6152235414651833`*^9}}],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      RowBox[{"AlgebraicNumber", "[", 
       RowBox[{
        SqrtBox["13"], ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["11", "54"], ",", 
          RowBox[{"-", 
           FractionBox["1", "54"]}]}], "}"}]}], "]"}]},
     {"0"},
     {"0"},
     {
      RowBox[{"AlgebraicNumber", "[", 
       RowBox[{
        SqrtBox["13"], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["11", "54"]}], ",", 
          FractionBox["1", "54"]}], "}"}]}], "]"}]},
     {"0"},
     {
      RowBox[{"AlgebraicNumber", "[", 
       RowBox[{
        SqrtBox["13"], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["5", "6"]}], ",", 
          FractionBox["1", "6"]}], "}"}]}], "]"}]},
     {
      RowBox[{"AlgebraicNumber", "[", 
       RowBox[{
        SqrtBox["13"], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["2", "9"]}], ",", 
          FractionBox["1", "9"]}], "}"}]}], "]"}]},
     {
      RowBox[{"AlgebraicNumber", "[", 
       RowBox[{
        SqrtBox["13"], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["5", "6"]}], ",", 
          FractionBox["1", "6"]}], "}"}]}], "]"}]},
     {
      RowBox[{"AlgebraicNumber", "[", 
       RowBox[{
        SqrtBox["13"], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["2", "9"]}], ",", 
          FractionBox["1", "9"]}], "}"}]}], "]"}]},
     {
      RowBox[{"AlgebraicNumber", "[", 
       RowBox[{
        SqrtBox["13"], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["5", "6"]}], ",", 
          FractionBox["1", "6"]}], "}"}]}], "]"}]},
     {
      RowBox[{"AlgebraicNumber", "[", 
       RowBox[{
        SqrtBox["13"], ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["2", "9"], ",", 
          RowBox[{"-", 
           FractionBox["1", "9"]}]}], "}"}]}], "]"}]},
     {
      RowBox[{"AlgebraicNumber", "[", 
       RowBox[{
        SqrtBox["13"], ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["5", "6"], ",", 
          RowBox[{"-", 
           FractionBox["1", "6"]}]}], "}"}]}], "]"}]},
     {
      RowBox[{"AlgebraicNumber", "[", 
       RowBox[{
        SqrtBox["13"], ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["2", "9"], ",", 
          RowBox[{"-", 
           FractionBox["1", "9"]}]}], "}"}]}], "]"}]},
     {
      RowBox[{"AlgebraicNumber", "[", 
       RowBox[{
        SqrtBox["13"], ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["5", "6"], ",", 
          RowBox[{"-", 
           FractionBox["1", "6"]}]}], "}"}]}], "]"}]},
     {
      RowBox[{"AlgebraicNumber", "[", 
       RowBox[{
        SqrtBox["13"], ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["2", "9"], ",", 
          RowBox[{"-", 
           FractionBox["1", "9"]}]}], "}"}]}], "]"}]},
     {"0"},
     {"0"},
     {"0"},
     {
      RowBox[{"AlgebraicNumber", "[", 
       RowBox[{
        SqrtBox["13"], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["2", "9"]}], ",", 
          FractionBox["1", "9"]}], "}"}]}], "]"}]},
     {
      RowBox[{"AlgebraicNumber", "[", 
       RowBox[{
        SqrtBox["13"], ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["5", "6"], ",", 
          RowBox[{"-", 
           FractionBox["1", "6"]}]}], "}"}]}], "]"}]},
     {
      RowBox[{"AlgebraicNumber", "[", 
       RowBox[{
        SqrtBox["13"], ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["2", "3"], ",", 
          RowBox[{"-", 
           FractionBox["1", "3"]}]}], "}"}]}], "]"}]},
     {"0"},
     {
      RowBox[{"AlgebraicNumber", "[", 
       RowBox[{
        SqrtBox["13"], ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["2", "3"], ",", 
          RowBox[{"-", 
           FractionBox["1", "3"]}]}], "}"}]}], "]"}]},
     {"0"},
     {
      RowBox[{"AlgebraicNumber", "[", 
       RowBox[{
        SqrtBox["13"], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["2", "3"]}], ",", 
          FractionBox["1", "3"]}], "}"}]}], "]"}]},
     {
      RowBox[{"AlgebraicNumber", "[", 
       RowBox[{
        SqrtBox["13"], ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["2", "3"], ",", 
          RowBox[{"-", 
           FractionBox["1", "3"]}]}], "}"}]}], "]"}]},
     {"0"},
     {
      RowBox[{"AlgebraicNumber", "[", 
       RowBox[{
        SqrtBox["13"], ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["2", "3"], ",", 
          RowBox[{"-", 
           FractionBox["1", "3"]}]}], "}"}]}], "]"}]},
     {
      RowBox[{"AlgebraicNumber", "[", 
       RowBox[{
        SqrtBox["13"], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["2", "3"]}], ",", 
          FractionBox["1", "3"]}], "}"}]}], "]"}]},
     {"0"},
     {"0"},
     {
      RowBox[{"AlgebraicNumber", "[", 
       RowBox[{
        SqrtBox["13"], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["2", "3"]}], ",", 
          FractionBox["1", "3"]}], "}"}]}], "]"}]},
     {"0"},
     {
      RowBox[{"AlgebraicNumber", "[", 
       RowBox[{
        SqrtBox["13"], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["2", "3"]}], ",", 
          FractionBox["1", "3"]}], "}"}]}], "]"}]},
     {
      RowBox[{"-", "1"}]},
     {"1"},
     {
      RowBox[{"-", "1"}]},
     {"1"},
     {
      RowBox[{"-", "1"}]},
     {"1"},
     {"0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.5599999999999999]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}],
   Column],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.6152229901032267`*^9, 3.615222997052726*^9}, 
   3.615223541863288*^9}]
}, Closed]],

Cell[BoxData[
 RowBox[{
  RowBox[{"DiagramsWithoutSquares", "[", 
   RowBox[{"6", ",", 
    RowBox[{"_", "\[LessEqual]", "1"}]}], "]"}], "//", "TableForm"}]], "Input",\

 CellChangeTimes->{{3.615223169768216*^9, 3.615223199841161*^9}, {
  3.615223291627049*^9, 3.615223293013288*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"nullspace62", "=", 
  RowBox[{"NullSpace", "[", "ip62", "]"}]}]], "Input",
 CellChangeTimes->{{3.6152239596306477`*^9, 3.615223962080883*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["67", "486"], ",", 
         RowBox[{"-", 
          FractionBox["11", "486"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["137", "243"]}], ",", 
         FractionBox["37", "243"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["17", "81"], ",", 
         RowBox[{"-", 
          FractionBox["4", "81"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["103", "162"]}], ",", 
         FractionBox["29", "162"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["86", "243"]}], ",", 
         FractionBox["25", "243"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["97", "27"]}], ",", 
         FractionBox["26", "27"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["86", "81"]}], ",", 
         FractionBox["25", "81"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["239", "162"]}], ",", 
         FractionBox["61", "162"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["103", "162"], ",", 
         RowBox[{"-", 
          FractionBox["29", "162"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["103", "81"]}], ",", 
         FractionBox["29", "81"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["7", "3"], ",", 
         RowBox[{"-", 
          FractionBox["2", "3"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["445", "162"], ",", 
         RowBox[{"-", 
          FractionBox["119", "162"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["1", "162"], ",", 
         RowBox[{"-", 
          FractionBox["5", "162"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["23", "54"], ",", 
         RowBox[{"-", 
          FractionBox["7", "54"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["103", "162"], ",", 
         RowBox[{"-", 
          FractionBox["29", "162"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["103", "162"], ",", 
         RowBox[{"-", 
          FractionBox["29", "162"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["241", "162"], ",", 
         RowBox[{"-", 
          FractionBox["71", "162"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["274", "81"]}], ",", 
         FractionBox["74", "81"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["137", "81"]}], ",", 
         FractionBox["37", "81"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["206", "81"], ",", 
         RowBox[{"-", 
          FractionBox["58", "81"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["74", "27"], ",", 
         RowBox[{"-", 
          FractionBox["19", "27"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["23", "9"]}], ",", 
         FractionBox["7", "9"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["61", "18"], ",", 
         RowBox[{"-", 
          FractionBox["17", "18"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["91", "54"], ",", 
         RowBox[{"-", 
          FractionBox["23", "54"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["86", "27"]}], ",", 
         FractionBox["25", "27"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["103", "27"], ",", 
         RowBox[{"-", 
          FractionBox["29", "27"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["61", "18"]}], ",", 
         FractionBox["17", "18"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["103", "54"], ",", 
         RowBox[{"-", 
          FractionBox["29", "54"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["127", "54"]}], ",", 
         FractionBox["41", "54"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["17", "27"], ",", 
         RowBox[{"-", 
          FractionBox["4", "27"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["149", "54"], ",", 
         RowBox[{"-", 
          FractionBox["43", "54"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["46", "27"]}], ",", 
         FractionBox["14", "27"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["137", "54"], ",", 
         RowBox[{"-", 
          FractionBox["37", "54"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["23", "18"]}], ",", 
         FractionBox["7", "18"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["53", "18"]}], ",", 
         FractionBox["13", "18"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["53", "18"], ",", 
         RowBox[{"-", 
          FractionBox["13", "18"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["53", "18"]}], ",", 
         FractionBox["13", "18"]}], "}"}]}], "]"}], ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["67", "486"], ",", 
         RowBox[{"-", 
          FractionBox["11", "486"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["137", "243"]}], ",", 
         FractionBox["37", "243"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["34", "81"], ",", 
         RowBox[{"-", 
          FractionBox["8", "81"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["103", "162"]}], ",", 
         FractionBox["29", "162"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["137", "243"]}], ",", 
         FractionBox["37", "243"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["205", "54"]}], ",", 
         FractionBox["53", "54"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["86", "81"]}], ",", 
         FractionBox["25", "81"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["103", "81"]}], ",", 
         FractionBox["29", "81"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["1", "162"], ",", 
         RowBox[{"-", 
          FractionBox["5", "162"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["103", "81"]}], ",", 
         FractionBox["29", "81"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["46", "27"], ",", 
         RowBox[{"-", 
          FractionBox["14", "27"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["445", "162"], ",", 
         RowBox[{"-", 
          FractionBox["119", "162"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["103", "162"], ",", 
         RowBox[{"-", 
          FractionBox["29", "162"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["2", "9"], ",", 
         RowBox[{"-", 
          FractionBox["1", "9"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["103", "162"], ",", 
         RowBox[{"-", 
          FractionBox["29", "162"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["103", "162"], ",", 
         RowBox[{"-", 
          FractionBox["29", "162"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["103", "162"], ",", 
         RowBox[{"-", 
          FractionBox["29", "162"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["205", "81"]}], ",", 
         FractionBox["53", "81"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["86", "81"]}], ",", 
         FractionBox["25", "81"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["445", "162"], ",", 
         RowBox[{"-", 
          FractionBox["119", "162"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["74", "27"], ",", 
         RowBox[{"-", 
          FractionBox["19", "27"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["7", "3"]}], ",", 
         FractionBox["2", "3"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["61", "18"], ",", 
         RowBox[{"-", 
          FractionBox["17", "18"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["79", "54"], ",", 
         RowBox[{"-", 
          FractionBox["17", "54"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["127", "54"]}], ",", 
         FractionBox["41", "54"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["161", "54"], ",", 
         RowBox[{"-", 
          FractionBox["49", "54"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["7", "3"]}], ",", 
         FractionBox["2", "3"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["74", "27"], ",", 
         RowBox[{"-", 
          FractionBox["19", "27"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["127", "54"]}], ",", 
         FractionBox["41", "54"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["79", "54"], ",", 
         RowBox[{"-", 
          FractionBox["17", "54"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["46", "27"], ",", 
         RowBox[{"-", 
          FractionBox["14", "27"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["46", "27"]}], ",", 
         FractionBox["14", "27"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["46", "27"], ",", 
         RowBox[{"-", 
          FractionBox["14", "27"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["19", "9"]}], ",", 
         FractionBox["5", "9"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["53", "18"]}], ",", 
         FractionBox["13", "18"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["53", "18"], ",", 
         RowBox[{"-", 
          FractionBox["13", "18"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["53", "18"]}], ",", 
         FractionBox["13", "18"]}], "}"}]}], "]"}], ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["67", "486"], ",", 
         RowBox[{"-", 
          FractionBox["11", "486"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["86", "243"]}], ",", 
         FractionBox["25", "243"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["17", "81"], ",", 
         RowBox[{"-", 
          FractionBox["4", "81"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["103", "162"]}], ",", 
         FractionBox["29", "162"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["137", "243"]}], ",", 
         FractionBox["37", "243"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["97", "27"]}], ",", 
         FractionBox["26", "27"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["137", "81"]}], ",", 
         FractionBox["37", "81"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["103", "81"]}], ",", 
         FractionBox["29", "81"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["103", "162"], ",", 
         RowBox[{"-", 
          FractionBox["29", "162"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["239", "162"]}], ",", 
         FractionBox["61", "162"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["7", "3"], ",", 
         RowBox[{"-", 
          FractionBox["2", "3"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["206", "81"], ",", 
         RowBox[{"-", 
          FractionBox["58", "81"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["103", "162"], ",", 
         RowBox[{"-", 
          FractionBox["29", "162"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["23", "54"], ",", 
         RowBox[{"-", 
          FractionBox["7", "54"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["1", "162"], ",", 
         RowBox[{"-", 
          FractionBox["5", "162"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["241", "162"], ",", 
         RowBox[{"-", 
          FractionBox["71", "162"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["103", "162"], ",", 
         RowBox[{"-", 
          FractionBox["29", "162"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["274", "81"]}], ",", 
         FractionBox["74", "81"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["86", "81"]}], ",", 
         FractionBox["25", "81"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["445", "162"], ",", 
         RowBox[{"-", 
          FractionBox["119", "162"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["103", "54"], ",", 
         RowBox[{"-", 
          FractionBox["29", "54"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["61", "18"]}], ",", 
         FractionBox["17", "18"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["61", "18"], ",", 
         RowBox[{"-", 
          FractionBox["17", "18"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["17", "27"], ",", 
         RowBox[{"-", 
          FractionBox["4", "27"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["127", "54"]}], ",", 
         FractionBox["41", "54"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["103", "27"], ",", 
         RowBox[{"-", 
          FractionBox["29", "27"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["23", "9"]}], ",", 
         FractionBox["7", "9"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["74", "27"], ",", 
         RowBox[{"-", 
          FractionBox["19", "27"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["86", "27"]}], ",", 
         FractionBox["25", "27"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["91", "54"], ",", 
         RowBox[{"-", 
          FractionBox["23", "54"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["137", "54"], ",", 
         RowBox[{"-", 
          FractionBox["37", "54"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["46", "27"]}], ",", 
         FractionBox["14", "27"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["149", "54"], ",", 
         RowBox[{"-", 
          FractionBox["43", "54"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["23", "18"]}], ",", 
         FractionBox["7", "18"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["53", "18"]}], ",", 
         FractionBox["13", "18"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["53", "18"], ",", 
         RowBox[{"-", 
          FractionBox["13", "18"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["53", "18"]}], ",", 
         FractionBox["13", "18"]}], "}"}]}], "]"}], ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["1", "81"], ",", 
         RowBox[{"-", 
          FractionBox["5", "81"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["35", "162"]}], ",", 
         FractionBox["13", "162"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["1", "54"], ",", 
         RowBox[{"-", 
          FractionBox["5", "54"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["2", "9"]}], ",", 
         FractionBox["1", "9"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["35", "162"]}], ",", 
         FractionBox["13", "162"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["14", "9"]}], ",", 
         FractionBox["7", "9"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["28", "27"]}], ",", 
         FractionBox["5", "27"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["23", "27"]}], ",", 
         FractionBox["7", "27"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["11", "54"], ",", 
         RowBox[{"-", 
          FractionBox["1", "54"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["23", "27"]}], ",", 
         FractionBox["7", "27"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["13", "9"], ",", 
         RowBox[{"-", 
          FractionBox["2", "9"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["59", "54"], ",", 
         RowBox[{"-", 
          FractionBox["25", "54"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["11", "54"], ",", 
         RowBox[{"-", 
          FractionBox["1", "54"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["7", "18"], ",", 
         FractionBox["1", "18"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["11", "54"], ",", 
         RowBox[{"-", 
          FractionBox["1", "54"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["23", "54"], ",", 
         RowBox[{"-", 
          FractionBox["7", "54"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["23", "54"], ",", 
         RowBox[{"-", 
          FractionBox["7", "54"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["41", "27"]}], ",", 
         FractionBox["16", "27"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["28", "27"]}], ",", 
         FractionBox["5", "27"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["59", "54"], ",", 
         RowBox[{"-", 
          FractionBox["25", "54"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["23", "18"], ",", 
         RowBox[{"-", 
          FractionBox["7", "18"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["5", "3"]}], ",", 
         FractionBox["1", "3"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["5", "2"], ",", 
         RowBox[{"-", 
          FractionBox["1", "2"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["5", "18"], ",", 
         RowBox[{"-", 
          FractionBox["7", "18"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["22", "9"]}], ",", 
         FractionBox["2", "9"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["55", "18"], ",", 
         RowBox[{"-", 
          FractionBox["5", "18"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["5", "3"]}], ",", 
         FractionBox["1", "3"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["23", "18"], ",", 
         RowBox[{"-", 
          FractionBox["7", "18"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["22", "9"]}], ",", 
         FractionBox["2", "9"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["5", "18"], ",", 
         RowBox[{"-", 
          FractionBox["7", "18"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["37", "18"], ",", 
         RowBox[{"-", 
          FractionBox["5", "18"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["11", "9"]}], ",", 
         FractionBox["1", "9"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["37", "18"], ",", 
         RowBox[{"-", 
          FractionBox["5", "18"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["2", "3"]}], ",", 
         FractionBox["1", "3"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "6"]}], ",", 
         FractionBox["5", "6"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["1", "6"], ",", 
         RowBox[{"-", 
          FractionBox["5", "6"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "6"]}], ",", 
         FractionBox["5", "6"]}], "}"}]}], "]"}], ",", "0", ",", "0", ",", 
     "0", ",", "1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["11", "54"], ",", 
         RowBox[{"-", 
          FractionBox["1", "54"]}]}], "}"}]}], "]"}], ",", "0", ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["11", "54"], ",", 
         RowBox[{"-", 
          FractionBox["1", "54"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["11", "54"]}], ",", 
         FractionBox["1", "54"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["11", "54"]}], ",", 
         FractionBox["1", "54"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["13", "9"]}], ",", 
         FractionBox["2", "9"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["2", "9"]}], ",", 
         FractionBox["1", "9"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["2", "9"]}], ",", 
         FractionBox["1", "9"]}], "}"}]}], "]"}], ",", "0", ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["5", "6"]}], ",", 
         FractionBox["1", "6"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["4", "9"], ",", 
         RowBox[{"-", 
          FractionBox["2", "9"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["5", "6"], ",", 
         RowBox[{"-", 
          FractionBox["1", "6"]}]}], "}"}]}], "]"}], ",", "0", ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["2", "9"], ",", 
         RowBox[{"-", 
          FractionBox["1", "9"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["2", "9"], ",", 
         RowBox[{"-", 
          FractionBox["1", "9"]}]}], "}"}]}], "]"}], ",", "0", ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["5", "6"], ",", 
         RowBox[{"-", 
          FractionBox["1", "6"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["5", "6"]}], ",", 
         FractionBox["1", "6"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["4", "9"]}], ",", 
         FractionBox["2", "9"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["13", "9"], ",", 
         RowBox[{"-", 
          FractionBox["2", "9"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["2", "3"], ",", 
         RowBox[{"-", 
          FractionBox["1", "3"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["5", "6"]}], ",", 
         FractionBox["1", "6"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["2", "3"], ",", 
         RowBox[{"-", 
          FractionBox["1", "3"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["5", "6"], ",", 
         RowBox[{"-", 
          FractionBox["1", "6"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], ",", 
         FractionBox["1", "2"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["1", "2"], ",", 
         RowBox[{"-", 
          FractionBox["1", "2"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["2", "3"]}], ",", 
         FractionBox["1", "3"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["5", "6"], ",", 
         RowBox[{"-", 
          FractionBox["1", "6"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["2", "3"]}], ",", 
         FractionBox["1", "3"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["1", "6"], ",", 
         FractionBox["1", "6"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["2", "3"], ",", 
         RowBox[{"-", 
          FractionBox["1", "3"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["2", "3"]}], ",", 
         FractionBox["1", "3"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "6"]}], ",", 
         RowBox[{"-", 
          FractionBox["1", "6"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["5", "6"]}], ",", 
         FractionBox["1", "6"]}], "}"}]}], "]"}], ",", 
     RowBox[{"-", "2"}], ",", "2", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", 
     ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["11", "54"], ",", 
         RowBox[{"-", 
          FractionBox["1", "54"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["11", "54"]}], ",", 
         FractionBox["1", "54"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["11", "27"], ",", 
         RowBox[{"-", 
          FractionBox["1", "27"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["11", "54"]}], ",", 
         FractionBox["1", "54"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["11", "54"]}], ",", 
         FractionBox["1", "54"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["37", "18"]}], ",", 
         FractionBox["5", "18"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["4", "9"]}], ",", 
         FractionBox["2", "9"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["2", "9"]}], ",", 
         FractionBox["1", "9"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["2", "9"], ",", 
         RowBox[{"-", 
          FractionBox["1", "9"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["2", "9"]}], ",", 
         FractionBox["1", "9"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["2", "3"], ",", 
         RowBox[{"-", 
          FractionBox["1", "3"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["13", "9"], ",", 
         RowBox[{"-", 
          FractionBox["2", "9"]}]}], "}"}]}], "]"}], ",", "0", ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["7", "18"]}], ",", 
         RowBox[{"-", 
          FractionBox["1", "18"]}]}], "}"}]}], "]"}], ",", "0", ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["5", "6"], ",", 
         RowBox[{"-", 
          FractionBox["1", "6"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["5", "6"], ",", 
         RowBox[{"-", 
          FractionBox["1", "6"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["5", "3"]}], ",", 
         FractionBox["1", "3"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["4", "9"]}], ",", 
         FractionBox["2", "9"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["13", "9"], ",", 
         RowBox[{"-", 
          FractionBox["2", "9"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["5", "6"], ",", 
         RowBox[{"-", 
          FractionBox["1", "6"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["3", "2"]}], ",", 
         FractionBox["1", "2"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["2", "3"], ",", 
         RowBox[{"-", 
          FractionBox["1", "3"]}]}], "}"}]}], "]"}], ",", "1", ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], ",", 
         FractionBox["1", "2"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["1", "3"], ",", 
         RowBox[{"-", 
          FractionBox["2", "3"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["3", "2"]}], ",", 
         FractionBox["1", "2"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["5", "6"], ",", 
         RowBox[{"-", 
          FractionBox["1", "6"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], ",", 
         FractionBox["1", "2"]}], "}"}]}], "]"}], ",", "1", ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["1", "2"], ",", 
         RowBox[{"-", 
          FractionBox["1", "2"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["2", "3"]}], ",", 
         FractionBox["1", "3"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["1", "2"], ",", 
         RowBox[{"-", 
          FractionBox["1", "2"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "2"}], ",", "3", ",", 
     RowBox[{"-", "2"}], ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["11", "54"], ",", 
         RowBox[{"-", 
          FractionBox["1", "54"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["11", "54"]}], ",", 
         FractionBox["1", "54"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["11", "54"], ",", 
         RowBox[{"-", 
          FractionBox["1", "54"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["11", "54"]}], ",", 
         FractionBox["1", "54"]}], "}"}]}], "]"}], ",", "0", ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["13", "9"]}], ",", 
         FractionBox["2", "9"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["4", "9"]}], ",", 
         FractionBox["2", "9"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["5", "6"]}], ",", 
         FractionBox["1", "6"]}], "}"}]}], "]"}], ",", "0", ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["2", "9"]}], ",", 
         FractionBox["1", "9"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["4", "9"], ",", 
         RowBox[{"-", 
          FractionBox["2", "9"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["13", "9"], ",", 
         RowBox[{"-", 
          FractionBox["2", "9"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["2", "9"], ",", 
         RowBox[{"-", 
          FractionBox["1", "9"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["2", "9"], ",", 
         RowBox[{"-", 
          FractionBox["1", "9"]}]}], "}"}]}], "]"}], ",", "0", ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["5", "6"], ",", 
         RowBox[{"-", 
          FractionBox["1", "6"]}]}], "}"}]}], "]"}], ",", "0", ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["5", "6"]}], ",", 
         FractionBox["1", "6"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["2", "9"]}], ",", 
         FractionBox["1", "9"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["5", "6"], ",", 
         RowBox[{"-", 
          FractionBox["1", "6"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["5", "6"], ",", 
         RowBox[{"-", 
          FractionBox["1", "6"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["2", "3"]}], ",", 
         FractionBox["1", "3"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["2", "3"], ",", 
         RowBox[{"-", 
          FractionBox["1", "3"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["1", "6"], ",", 
         FractionBox["1", "6"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["2", "3"]}], ",", 
         FractionBox["1", "3"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["1", "2"], ",", 
         RowBox[{"-", 
          FractionBox["1", "2"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["5", "6"]}], ",", 
         FractionBox["1", "6"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["2", "3"], ",", 
         RowBox[{"-", 
          FractionBox["1", "3"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], ",", 
         FractionBox["1", "2"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["5", "6"], ",", 
         RowBox[{"-", 
          FractionBox["1", "6"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "6"]}], ",", 
         RowBox[{"-", 
          FractionBox["1", "6"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["2", "3"]}], ",", 
         FractionBox["1", "3"]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["2", "3"], ",", 
         RowBox[{"-", 
          FractionBox["1", "3"]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       SqrtBox["13"], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["5", "6"]}], ",", 
         FractionBox["1", "6"]}], "}"}]}], "]"}], ",", 
     RowBox[{"-", "1"}], ",", "2", ",", 
     RowBox[{"-", "2"}], ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.615224997827875*^9}]
}, Closed]],

Cell[BoxData[
 RowBox[{
  RowBox[{"DiagramsWithoutSquares", "[", 
   RowBox[{"6", ",", 
    RowBox[{"_", "\[LessEqual]", "2"}]}], "]"}], "//", "TableForm"}]], "Input",\

 CellChangeTimes->{{3.615224793309477*^9, 3.615224793381497*^9}}],

Cell[BoxData[
 RowBox[{"writeMatrix", "[", 
  RowBox[{"\"\<7_2_H3\>\"", ",", "ip72"}], "]"}]], "Input",
 CellChangeTimes->{{3.615798883824149*^9, 3.61579891013555*^9}}],

Cell[BoxData[
 RowBox[{"rowReduce", "[", "\"\<7_2_H3\>\"", "]"}]], "Input",
 CellChangeTimes->{{3.6157989167333097`*^9, 3.615798923543522*^9}}],

Cell[BoxData[
 RowBox[{"nullspace72", "=", 
  RowBox[{"NullSpace", "[", 
   RowBox[{"readMatrix", "[", "\"\<7_2_H3\>\"", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.615224666235463*^9, 3.615224668616831*^9}, {
  3.615798927581685*^9, 3.615798932373517*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "nullspace72", "]"}]], "Input",
 CellChangeTimes->{{3.615836257379673*^9, 3.615836260638733*^9}}],

Cell[BoxData["63"], "Output",
 CellChangeTimes->{3.615836261115591*^9, 3.6159265405313683`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "ip72", "]"}]], "Input",
 CellChangeTimes->{{3.615836277644478*^9, 3.615836279746415*^9}}],

Cell[BoxData["183"], "Output",
 CellChangeTimes->{3.615836280191146*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Position", "[", 
  RowBox[{
   RowBox[{
   "nullspace72", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], ",", 
   RowBox[{"Except", "[", "0", "]"}], ",", 
   RowBox[{"{", "1", "}"}], ",", 
   RowBox[{"Heads", "\[Rule]", "False"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6159266134365788`*^9, 3.615926639982415*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "1", "}"}], ",", 
   RowBox[{"{", "2", "}"}], ",", 
   RowBox[{"{", "3", "}"}], ",", 
   RowBox[{"{", "4", "}"}], ",", 
   RowBox[{"{", "5", "}"}], ",", 
   RowBox[{"{", "6", "}"}], ",", 
   RowBox[{"{", "7", "}"}], ",", 
   RowBox[{"{", "8", "}"}], ",", 
   RowBox[{"{", "9", "}"}], ",", 
   RowBox[{"{", "10", "}"}], ",", 
   RowBox[{"{", "11", "}"}], ",", 
   RowBox[{"{", "12", "}"}], ",", 
   RowBox[{"{", "13", "}"}], ",", 
   RowBox[{"{", "14", "}"}], ",", 
   RowBox[{"{", "15", "}"}], ",", 
   RowBox[{"{", "16", "}"}], ",", 
   RowBox[{"{", "17", "}"}], ",", 
   RowBox[{"{", "18", "}"}], ",", 
   RowBox[{"{", "19", "}"}], ",", 
   RowBox[{"{", "20", "}"}], ",", 
   RowBox[{"{", "21", "}"}], ",", 
   RowBox[{"{", "22", "}"}], ",", 
   RowBox[{"{", "23", "}"}], ",", 
   RowBox[{"{", "24", "}"}], ",", 
   RowBox[{"{", "25", "}"}], ",", 
   RowBox[{"{", "26", "}"}], ",", 
   RowBox[{"{", "27", "}"}], ",", 
   RowBox[{"{", "28", "}"}], ",", 
   RowBox[{"{", "29", "}"}], ",", 
   RowBox[{"{", "30", "}"}], ",", 
   RowBox[{"{", "31", "}"}], ",", 
   RowBox[{"{", "32", "}"}], ",", 
   RowBox[{"{", "33", "}"}], ",", 
   RowBox[{"{", "34", "}"}], ",", 
   RowBox[{"{", "35", "}"}], ",", 
   RowBox[{"{", "36", "}"}], ",", 
   RowBox[{"{", "37", "}"}], ",", 
   RowBox[{"{", "38", "}"}], ",", 
   RowBox[{"{", "39", "}"}], ",", 
   RowBox[{"{", "40", "}"}], ",", 
   RowBox[{"{", "41", "}"}], ",", 
   RowBox[{"{", "42", "}"}], ",", 
   RowBox[{"{", "43", "}"}], ",", 
   RowBox[{"{", "44", "}"}], ",", 
   RowBox[{"{", "45", "}"}], ",", 
   RowBox[{"{", "46", "}"}], ",", 
   RowBox[{"{", "47", "}"}], ",", 
   RowBox[{"{", "48", "}"}], ",", 
   RowBox[{"{", "49", "}"}], ",", 
   RowBox[{"{", "50", "}"}], ",", 
   RowBox[{"{", "51", "}"}], ",", 
   RowBox[{"{", "52", "}"}], ",", 
   RowBox[{"{", "53", "}"}], ",", 
   RowBox[{"{", "54", "}"}], ",", 
   RowBox[{"{", "55", "}"}], ",", 
   RowBox[{"{", "56", "}"}], ",", 
   RowBox[{"{", "57", "}"}], ",", 
   RowBox[{"{", "58", "}"}], ",", 
   RowBox[{"{", "59", "}"}], ",", 
   RowBox[{"{", "60", "}"}], ",", 
   RowBox[{"{", "61", "}"}], ",", 
   RowBox[{"{", "62", "}"}], ",", 
   RowBox[{"{", "63", "}"}], ",", 
   RowBox[{"{", "64", "}"}], ",", 
   RowBox[{"{", "65", "}"}], ",", 
   RowBox[{"{", "66", "}"}], ",", 
   RowBox[{"{", "67", "}"}], ",", 
   RowBox[{"{", "68", "}"}], ",", 
   RowBox[{"{", "69", "}"}], ",", 
   RowBox[{"{", "70", "}"}], ",", 
   RowBox[{"{", "71", "}"}], ",", 
   RowBox[{"{", "72", "}"}], ",", 
   RowBox[{"{", "73", "}"}], ",", 
   RowBox[{"{", "74", "}"}], ",", 
   RowBox[{"{", "75", "}"}], ",", 
   RowBox[{"{", "76", "}"}], ",", 
   RowBox[{"{", "77", "}"}], ",", 
   RowBox[{"{", "78", "}"}], ",", 
   RowBox[{"{", "79", "}"}], ",", 
   RowBox[{"{", "80", "}"}], ",", 
   RowBox[{"{", "81", "}"}], ",", 
   RowBox[{"{", "82", "}"}], ",", 
   RowBox[{"{", "83", "}"}], ",", 
   RowBox[{"{", "84", "}"}], ",", 
   RowBox[{"{", "85", "}"}], ",", 
   RowBox[{"{", "86", "}"}], ",", 
   RowBox[{"{", "87", "}"}], ",", 
   RowBox[{"{", "88", "}"}], ",", 
   RowBox[{"{", "89", "}"}], ",", 
   RowBox[{"{", "90", "}"}], ",", 
   RowBox[{"{", "91", "}"}], ",", 
   RowBox[{"{", "92", "}"}], ",", 
   RowBox[{"{", "93", "}"}], ",", 
   RowBox[{"{", "94", "}"}], ",", 
   RowBox[{"{", "95", "}"}], ",", 
   RowBox[{"{", "96", "}"}], ",", 
   RowBox[{"{", "97", "}"}], ",", 
   RowBox[{"{", "98", "}"}], ",", 
   RowBox[{"{", "99", "}"}], ",", 
   RowBox[{"{", "100", "}"}], ",", 
   RowBox[{"{", "101", "}"}], ",", 
   RowBox[{"{", "102", "}"}], ",", 
   RowBox[{"{", "103", "}"}], ",", 
   RowBox[{"{", "104", "}"}], ",", 
   RowBox[{"{", "105", "}"}], ",", 
   RowBox[{"{", "106", "}"}], ",", 
   RowBox[{"{", "107", "}"}], ",", 
   RowBox[{"{", "108", "}"}], ",", 
   RowBox[{"{", "109", "}"}], ",", 
   RowBox[{"{", "110", "}"}], ",", 
   RowBox[{"{", "111", "}"}], ",", 
   RowBox[{"{", "112", "}"}], ",", 
   RowBox[{"{", "113", "}"}], ",", 
   RowBox[{"{", "114", "}"}], ",", 
   RowBox[{"{", "115", "}"}], ",", 
   RowBox[{"{", "116", "}"}], ",", 
   RowBox[{"{", "117", "}"}], ",", 
   RowBox[{"{", "118", "}"}], ",", 
   RowBox[{"{", "119", "}"}], ",", 
   RowBox[{"{", "120", "}"}], ",", 
   RowBox[{"{", "183", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.615926624252612*^9, 3.615926640615923*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"DiagramsWithoutSquares", "[", 
   RowBox[{"7", ",", 
    RowBox[{"_", "\[LessEqual]", "2"}]}], "]"}], "\[LeftDoubleBracket]", 
  RowBox[{"-", "1"}], "\[RightDoubleBracket]"}]], "Input",
 CellChangeTimes->{{3.615926499990074*^9, 3.615926501257104*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"DiagramsWithoutSquares", "[", 
   RowBox[{"7", ",", 
    RowBox[{"_", "\[LessEqual]", "2"}]}], "]"}], "//", "TableForm"}]], "Input",\

 CellChangeTimes->{{3.6152248036702337`*^9, 3.615224805709272*^9}}]
},
WindowSize->{830, 976},
WindowMargins->{{-4, Automatic}, {190, Automatic}},
FrontEndVersion->"10.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (September 9, \
2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 203, 4, 28, "Input"],
Cell[763, 26, 166, 3, 28, "Input"],
Cell[932, 31, 219, 6, 28, "Input"],
Cell[1154, 39, 542, 17, 112, "Input"],
Cell[1699, 58, 489, 12, 28, "Input"],
Cell[CellGroupData[{
Cell[2213, 74, 128, 2, 28, "Input"],
Cell[2344, 78, 71, 1, 28, "Output"]
}, Open  ]],
Cell[2430, 82, 346, 10, 28, "Input"],
Cell[2779, 94, 298, 6, 28, "Input"],
Cell[CellGroupData[{
Cell[3102, 104, 156, 2, 28, "Input"],
Cell[3261, 108, 456, 12, 86, "Output"]
}, Open  ]],
Cell[3732, 123, 418, 11, 28, "Input"],
Cell[4153, 136, 414, 11, 28, "Input"],
Cell[CellGroupData[{
Cell[4592, 151, 795, 15, 31, "Input"],
Cell[5390, 168, 178, 3, 28, "Output"]
}, Open  ]],
Cell[5583, 174, 305, 6, 28, "Input"],
Cell[CellGroupData[{
Cell[5913, 184, 132, 2, 28, "Input"],
Cell[6048, 188, 96, 1, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6181, 194, 232, 5, 28, "Input"],
Cell[6416, 201, 1379, 43, 114, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7832, 249, 185, 3, 28, "Input"],
Cell[8020, 254, 6950, 246, 580, "Output"]
}, Closed]],
Cell[CellGroupData[{
Cell[15007, 505, 303, 8, 22, "Input"],
Cell[15313, 515, 6406, 238, 929, "Output"]
}, Closed]],
Cell[21734, 756, 284, 7, 22, "Input"],
Cell[CellGroupData[{
Cell[22043, 767, 166, 3, 28, "Input"],
Cell[22212, 772, 58561, 1927, 4642, "Output"]
}, Closed]],
Cell[80788, 2702, 235, 6, 22, "Input"],
Cell[81026, 2710, 168, 3, 28, "Input"],
Cell[81197, 2715, 143, 2, 28, "Input"],
Cell[81343, 2719, 261, 5, 28, "Input"],
Cell[CellGroupData[{
Cell[81629, 2728, 135, 2, 28, "Input"],
Cell[81767, 2732, 95, 1, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[81899, 2738, 128, 2, 28, "Input"],
Cell[82030, 2742, 72, 1, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[82139, 2748, 350, 8, 28, "Input"],
Cell[82492, 2758, 4367, 124, 165, "Output"]
}, Open  ]],
Cell[86874, 2885, 286, 6, 28, "Input"],
Cell[87163, 2893, 237, 6, 28, "Input"]
}
]
*)

(* End of internal cache information *)


==> code/Polyhedra.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[    186392,       4833]
NotebookOptionsPosition[    178389,       4595]
NotebookOutlinePosition[    178880,       4614]
CellTagsIndexPosition[    178837,       4611]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"This", " ", "is", " ", "a", " ", "fork", " ", "of", " ", 
    RowBox[{"Polyhedra", ".", "nb"}], " ", "from", " ", "the", " ", 
    "\"\<exceptional\>\"", " ", "project"}], ",", " ", 
   RowBox[{
   "made", " ", "for", " ", "the", " ", "sake", " ", "of", " ", "standalone", 
    " ", "code", " ", "for", " ", "the", " ", "arXiv", " ", "version", " ", 
    "of", " ", "the", " ", "\"\<trivalent\>\"", " ", 
    RowBox[{"project", ".", " ", "Please"}], " ", "do", " ", "not", " ", 
    "make", " ", "modifications", " ", 
    RowBox[{"here", "."}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6282852326316233`*^9, 3.628285266762953*^9}}],

Cell[CellGroupData[{

Cell["Polyhedra", "Section",
 CellChangeTimes->{{3.584321783020431*^9, 3.584321786293017*^9}}],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"$VersionNumber", "<", "8"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"<<", "\"\<Combinatorica`\>\""}], ";", "\[IndentingNewLine]", 
    RowBox[{"UndirectedEdge", "=", "List"}], ";", "\[IndentingNewLine]", 
    RowBox[{"IsomorphicGraphQ", "=", "Combinatorica`IsomorphicQ"}], ";"}]}], 
  "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.584342100533576*^9, 3.584342126616351*^9}, {
  3.5843421725487347`*^9, 3.584342214345457*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ToGraph", "[", "z_", "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"!", 
       RowBox[{"FreeQ", "[", 
        RowBox[{"z", ",", "Diagram"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"Print", "[", 
        RowBox[{"\"\<bad argument passed to ToGraph: \>\"", ",", "z"}], "]"}],
        ";", 
       RowBox[{"Abort", "[", "]"}]}]}], "]"}], ";", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"$VersionNumber", "<", "8"}], ",", "FromUnorderedPairs", ",", 
       "Graph"}], "]"}], "[", 
     RowBox[{
      RowBox[{
       RowBox[{"UndirectedEdge", "@@", "#"}], "&"}], "/@", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"List", "@@", 
          RowBox[{
           RowBox[{"Position", "[", 
            RowBox[{"z", ",", "#"}], "]"}], "\[LeftDoubleBracket]", 
           RowBox[{"All", ",", "1"}], "\[RightDoubleBracket]"}]}], "&"}], "/@", 
        RowBox[{"Union", "[", 
         RowBox[{"Cases", "[", 
          RowBox[{"z", ",", "_Integer", ",", "\[Infinity]"}], "]"}], "]"}]}], 
       ")"}]}], "]"}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.581917443090312*^9, 3.58191745545117*^9}, {
   3.581917521561743*^9, 3.5819176269043493`*^9}, {3.582404521642885*^9, 
   3.582404527927031*^9}, 3.5843217788992987`*^9, {3.584322803992628*^9, 
   3.5843228044688177`*^9}, {3.58432284375161*^9, 3.584322852525701*^9}, {
   3.584342138066855*^9, 3.5843421484724627`*^9}, {3.584986793656645*^9, 
   3.5849867985687*^9}, {3.5849868825520153`*^9, 3.584986906926152*^9}, {
   3.584987108229491*^9, 3.5849871438717613`*^9}, 3.584987218851264*^9}],

Cell[CellGroupData[{

Cell["The polyhedra database", "Subsection",
 CellChangeTimes->{{3.5843212168732853`*^9, 3.584321230699314*^9}, {
  3.584321476089652*^9, 3.584321477105131*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"PolyhedraNames", "=", 
   RowBox[{"{", "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5843213846426888`*^9, 3.584321494585782*^9}, {
   3.58432152516098*^9, 3.584321530241267*^9}, {3.584321683668779*^9, 
   3.584321760707015*^9}, 3.584321848133675*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"getDirectory", "[", "]"}], ":=", 
  RowBox[{
   RowBox[{"getDirectory", "[", "]"}], "=", 
   RowBox[{"NotebookDirectory", "[", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.5943423861284*^9, 3.594342417857142*^9}, {
   3.594356082100926*^9, 3.594356084351171*^9}, {3.594356452019347*^9, 
   3.594356454768186*^9}, 3.6057264046171083`*^9, 3.62939891665174*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"SavePolyhedraNames", "[", "]"}], ":=", 
   RowBox[{"Put", "[", 
    RowBox[{"PolyhedraNames", ",", 
     RowBox[{"FileNameJoin", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"getDirectory", "[", "]"}], ",", "\"\<polyhedraNames.m\>\""}],
        "}"}], "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"LoadPolyhedraNames", "[", "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"PolyhedraNames", "=", 
     RowBox[{"Union", "[", 
      RowBox[{"PolyhedraNames", ",", 
       RowBox[{"Check", "[", 
        RowBox[{
         RowBox[{"Get", "[", 
          RowBox[{"FileNameJoin", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"getDirectory", "[", "]"}], ",", 
             "\"\<polyhedraNames.m\>\""}], "}"}], "]"}], "]"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"Get", "::", "noopen"}]}], "]"}]}], "]"}]}], ";"}], 
   ")"}]}]}], "Input",
 CellChangeTimes->{{3.584321904682515*^9, 3.58432197274129*^9}, {
  3.584322965820251*^9, 3.5843229675708513`*^9}, {3.584730993679185*^9, 
  3.5847310061350327`*^9}, {3.584731075788341*^9, 3.584731083299172*^9}, {
  3.5847657262071123`*^9, 3.584765728370593*^9}, {3.59434242676508*^9, 
  3.5943424341047773`*^9}, {3.6293991576114893`*^9, 3.629399187272963*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NamePolyhedron", "[", "G_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"r", "=", 
       RowBox[{"ToGraph", "[", "G", "]"}]}], ",", "name"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"name", "=", 
      RowBox[{"Unique", "[", "\"\<p\>\"", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"PolyhedraNames", ",", 
       RowBox[{"name", "\[Rule]", "G"}]}], "]"}], ";", "\[IndentingNewLine]", 
     
     RowBox[{"Print", "[", 
      RowBox[{"\"\<Naming a new polyhedron: \>\"", ",", 
       RowBox[{"name", "\[Rule]", 
        RowBox[{"showGraph", "[", "r", "]"}]}], ",", " ", "\"\< \>\"", ",", 
       "G"}], "]"}], ";", "\[IndentingNewLine]", "name"}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.5843213846426888`*^9, 3.584321494585782*^9}, {
   3.58432152516098*^9, 3.584321530241267*^9}, {3.584321683668779*^9, 
   3.584321760707015*^9}, 3.584321848133675*^9, {3.584328327943416*^9, 
   3.584328349167162*^9}, {3.5843452446679773`*^9, 3.584345265534444*^9}, {
   3.5843453340683947`*^9, 3.5843453364736433`*^9}, {3.584345466000124*^9, 
   3.584345476360156*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"IdentifyPolyhedron", "[", "G_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"found", ",", "name"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"found", "=", 
      RowBox[{"Cases", "[", 
       RowBox[{"PolyhedraNames", ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"name_", "\[Rule]", 
           RowBox[{"H_", "/;", 
            RowBox[{"IsomorphicGraphQ", "[", 
             RowBox[{
              RowBox[{"ToGraph", "[", "H", "]"}], ",", 
              RowBox[{"ToGraph", "[", "G", "]"}]}], "]"}]}]}], ")"}], 
         "\[RuleDelayed]", "name"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", "found", "]"}], ">", "1"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
        "Print", "[", "\"\<Warning! PolyhedraNames contains isomorphs.\>\"", 
         "]"}], ";", 
        RowBox[{"Abort", "[", "]"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "found", "]"}], "\[Equal]", "0"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"name", "=", 
          RowBox[{"NamePolyhedron", "[", "G", "]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
         "found", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
        "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.584321509618847*^9, 3.584321672695424*^9}, {
  3.584323040139707*^9, 3.584323040537472*^9}, {3.584327451297262*^9, 
  3.584327454279521*^9}, {3.584328171693267*^9, 3.5843281967789307`*^9}, {
  3.584328298129794*^9, 3.5843282983204403`*^9}, {3.584344322915414*^9, 
  3.5843443720219593`*^9}, {3.584345451263191*^9, 3.584345457507104*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"IdentifyPolyhedron", "[", 
   RowBox[{
    SuperscriptBox["d", "k_."], "z_."}], "]"}], ":=", 
  RowBox[{
   SuperscriptBox["d", "k"], 
   RowBox[{"IdentifyPolyhedron", "[", "z", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"IdentifyPolyhedron", "[", 
   RowBox[{
    SuperscriptBox["b", "k_."], "z_."}], "]"}], ":=", 
  RowBox[{
   SuperscriptBox["b", "k"], 
   RowBox[{"IdentifyPolyhedron", "[", "z", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"IdentifyPolyhedron", "[", 
   RowBox[{
    SuperscriptBox["t", "k_."], "z_."}], "]"}], ":=", 
  RowBox[{
   SuperscriptBox["t", "k"], 
   RowBox[{"IdentifyPolyhedron", "[", "z", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"IdentifyPolyhedron", "[", 
   RowBox[{
    SuperscriptBox["Q", "k_."], "z_."}], "]"}], ":=", 
  RowBox[{
   SuperscriptBox["Q", "k"], 
   RowBox[{"IdentifyPolyhedron", "[", "z", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"IdentifyPolyhedron", "[", "n_Integer", "]"}], ":=", 
  "n"}]}], "Input",
 CellChangeTimes->{{3.584254158335216*^9, 3.584254230398036*^9}, {
  3.584254267395278*^9, 3.584254286033383*^9}, {3.584291174692988*^9, 
  3.584291178424367*^9}, {3.584328177975792*^9, 3.58432819155573*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"IdentifyPolyhedra", "[", "polyhedron_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"constant", ",", "arrays", ",", "Ys"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Ys", "=", 
      RowBox[{"Union", "[", 
       RowBox[{"Cases", "[", 
        RowBox[{"polyhedron", ",", 
         RowBox[{"_X", "|", "_Y", "|", "_P"}], ",", "\[Infinity]"}], "]"}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"Ys", "===", 
        RowBox[{"{", "}"}]}], ",", "polyhedron", ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"arrays", "=", 
         RowBox[{"CoefficientArrays", "[", 
          RowBox[{"polyhedron", ",", "Ys"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"constant", "=", 
         RowBox[{
         "arrays", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{"arrays", "=", 
         RowBox[{"Rest", "[", "arrays", "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"Together", "[", 
         RowBox[{"constant", "+", 
          RowBox[{"Plus", "@@", 
           RowBox[{"Cases", "[", 
            RowBox[{
             RowBox[{"Flatten", "[", 
              RowBox[{"ArrayRules", "/@", "arrays"}], "]"}], ",", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"i", ":", 
                 RowBox[{"{", "__Integer", "}"}]}], "\[Rule]", "c_"}], ")"}], 
              "\[RuleDelayed]", 
              RowBox[{
               RowBox[{"IdentifyPolyhedron", "[", 
                RowBox[{"Times", "@@", 
                 RowBox[{
                 "Ys", "\[LeftDoubleBracket]", "i", 
                  "\[RightDoubleBracket]"}]}], "]"}], "c"}]}]}], "]"}]}]}], 
         "]"}]}]}], "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.5841718786449127`*^9, 3.584171939168981*^9}, {
  3.5841720850399103`*^9, 3.5841721267583103`*^9}, {3.5842540015562067`*^9, 
  3.58425400290131*^9}, {3.584291477851302*^9, 3.584291520201872*^9}, {
  3.584292277251841*^9, 3.584292280946431*^9}, {3.584328200539967*^9, 
  3.584328211344529*^9}, {3.5914244149893217`*^9, 3.591424432496242*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"$VersionNumber", "<", "8"}], ",", "\[IndentingNewLine]", 
    RowBox[{"showGraph", "=", 
     RowBox[{
      RowBox[{"GraphPlot", "[", 
       RowBox[{"#", ",", 
        RowBox[{"Method", "\[Rule]", "\"\<SpringEmbedding\>\""}]}], "]"}], 
      "&"}]}], ",", "\[IndentingNewLine]", 
    RowBox[{"showGraph", "=", 
     RowBox[{"#", "&"}]}]}], "\[IndentingNewLine]", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.584345278511772*^9, 3.58434532541173*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"DisplayPolyhedraNames", "[", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
     "\[Rule]", 
     RowBox[{"showGraph", "[", 
      RowBox[{"ToGraph", "[", 
       RowBox[{"#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
       "]"}], "]"}]}], "&"}], "/@", "PolyhedraNames"}]}]], "Input",
 CellChangeTimes->{{3.584321853461444*^9, 3.584321881415675*^9}, {
  3.5843229888094797`*^9, 3.584323002523098*^9}, {3.5843422565761003`*^9, 
  3.584342315322464*^9}, {3.584342364811331*^9, 3.5843424188448277`*^9}, {
  3.584342453091618*^9, 3.584342462345862*^9}, {3.584345328801252*^9, 
  3.584345329817316*^9}}],

Cell[BoxData[
 RowBox[{"LoadPolyhedraNames", "[", "]"}]], "Input",
 CellChangeTimes->{{3.584322941408182*^9, 3.584322955746168*^9}, 
   3.584731088252729*^9}],

Cell[BoxData[
 RowBox[{"SavePolyhedraNames", "[", "]"}]], "Input",
 CellChangeTimes->{{3.584322941408182*^9, 3.584322955746168*^9}, 
   3.584731088252729*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Polyhedra identities", "Subsection",
 CellChangeTimes->{{3.584321306736822*^9, 3.584321311583544*^9}, {
  3.584321351484962*^9, 3.584321352460252*^9}, {3.584418952921295*^9, 
  3.584418953855859*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"SkeinContexts", "=", 
   RowBox[{"{", 
    RowBox[{
    "\"\<SO(3)\>\"", ",", "\"\<Deligne\>\"", ",", "\"\<Vogel\>\"", ",", 
     "\"\<G2\>\"", ",", "\"\<H3\>\"", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "6"}], "}"}]}], "}"}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.584341572934548*^9, 3.5843416273153677`*^9}, {
   3.584341692662917*^9, 3.5843417589233522`*^9}, {3.5843938703027887`*^9, 
   3.58439390893748*^9}, 3.58439419241998*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"SkeinContextParentsRules", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"A__", ",", "n_Integer"}], "}"}], "\[RuleDelayed]", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"A", ",", 
          RowBox[{"n", "+", "1"}]}], "}"}], "}"}]}], ",", 
      RowBox[{"\"\<SO(3)\>\"", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "3"}], "}"}], 
        "}"}]}], ",", 
      RowBox[{"\"\<Vogel\>\"", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "6"}], "}"}], 
        "}"}]}], ",", 
      RowBox[{"\"\<Deligne\>\"", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "5"}], "}"}], ",", 
         "\"\<Vogel\>\""}], "}"}]}], ",", 
      RowBox[{"\"\<G2\>\"", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "4"}], "}"}], 
        "}"}]}], ",", 
      RowBox[{"\"\<H3\>\"", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "4"}], "}"}], 
        "}"}]}]}], "}"}]}], ")"}], "//", "TableForm"}]], "Input",
 CellChangeTimes->{{3.584341803876495*^9, 3.5843419347783527`*^9}, {
  3.58439392187252*^9, 3.5843939890165663`*^9}, {3.5843940190898314`*^9, 
  3.584394075976429*^9}, {3.584394199974717*^9, 3.58439421433178*^9}}],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      RowBox[{
       RowBox[{"{", 
        RowBox[{"A__", ",", "n_Integer"}], "}"}], "\[RuleDelayed]", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"A", ",", 
          RowBox[{"n", "+", "1"}]}], "}"}], "}"}]}]},
     {
      RowBox[{"\<\"SO(3)\"\>", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "3"}], "}"}], 
        "}"}]}]},
     {
      RowBox[{"\<\"Vogel\"\>", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "6"}], "}"}], 
        "}"}]}]},
     {
      RowBox[{"\<\"Deligne\"\>", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "5"}], "}"}], 
         ",", "\<\"Vogel\"\>"}], "}"}]}]},
     {
      RowBox[{"\<\"G2\"\>", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "4"}], "}"}], 
        "}"}]}]},
     {
      RowBox[{"\<\"H3\"\>", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "4"}], "}"}], "}"}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.5599999999999999]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}],
   Column],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.584341935375786*^9, 3.584342043822205*^9, 3.584342233209022*^9, 
   3.584393826412034*^9, 3.584394082936805*^9, {3.584394206968248*^9, 
   3.584394218294568*^9}, 3.584394510757154*^9, 3.584418957424018*^9, 
   3.584856429995057*^9, 3.5848652682687883`*^9, 3.584865302818734*^9, 
   3.584950041752819*^9, 3.585255469645463*^9, 3.585277599392761*^9, 
   3.5892157870651007`*^9, 3.589216848061076*^9, 3.591602183917368*^9, 
   3.59165216046251*^9, 3.591944330780117*^9, 3.593498942554562*^9, 
   3.593587696065401*^9, 3.5940896491498623`*^9, 3.594407042054715*^9, 
   3.594407185310548*^9, 3.594408774522213*^9, 3.5944089441134853`*^9, 
   3.5944091405257893`*^9, 3.594409238623209*^9, 3.594685334003327*^9, 
   3.594779735003042*^9, 3.5947798793484087`*^9, 3.595480944632412*^9, 
   3.6040859604396877`*^9, 3.6041005889212227`*^9, 3.604101513968258*^9, 
   3.604102382193212*^9, 3.604261548723394*^9, 3.604261637512405*^9, 
   3.605319453115802*^9, 3.6271647477090397`*^9, 3.627173607562347*^9, 
   3.62828527345721*^9, 3.628288331619025*^9, 3.628295449120125*^9, 
   3.629399006333459*^9, 3.629399055552663*^9, 3.62939929891743*^9, 
   3.629399510839943*^9, 3.6294007063608913`*^9, 3.629401465183277*^9, 
   3.629478468151232*^9, 3.629486008507587*^9, {3.630099276232932*^9, 
   3.6300993017690363`*^9}, 3.6300999527966137`*^9, 3.630099991596767*^9, 
   3.630213135675411*^9, 3.630275977926468*^9, 3.6306080886898518`*^9, 
   3.6307128615075493`*^9, 3.6307132927568073`*^9, 3.630713466017909*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"SkeinContextParents", "[", "context_", "]"}], ":=", 
  RowBox[{"Cases", "[", 
   RowBox[{
    RowBox[{"context", "/.", "SkeinContextParentsRules"}], ",", 
    RowBox[{"c_", "/;", 
     RowBox[{"MemberQ", "[", 
      RowBox[{"SkeinContexts", ",", "c"}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5843940859172983`*^9, 3.584394108989909*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SkeinContextParents", "[", 
  RowBox[{"{", 
   RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "5"}], "}"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.58439412395229*^9, 3.5843941330625563`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "6"}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.584394133570566*^9, {3.5843942089672327`*^9, 3.5843942195428257`*^9}, 
   3.584394510818376*^9, 3.584418959792882*^9, 3.584856430076057*^9, 
   3.584865268359396*^9, 3.584865302899876*^9, 3.584950041811442*^9, 
   3.585255469714587*^9, 3.5852775994374743`*^9, 3.589215787128468*^9, 
   3.5892168480992126`*^9, 3.5916021839574213`*^9, 3.5916521605944757`*^9, 
   3.5919443308493977`*^9, 3.59349894261281*^9, 3.593587696119645*^9, 
   3.594089649205851*^9, 3.59440704210709*^9, 3.594407185357325*^9, 
   3.594408774916389*^9, 3.594408944168538*^9, 3.5944091405860987`*^9, 
   3.594409238707603*^9, 3.59468533409776*^9, 3.594779735074395*^9, 
   3.594779879416321*^9, 3.595480944682302*^9, 3.604085960500802*^9, 
   3.604100588985518*^9, 3.604101514035842*^9, 3.60410238228411*^9, 
   3.604261548788704*^9, 3.60426163755096*^9, 3.605319453192151*^9, 
   3.627164747751392*^9, 3.6271736075816097`*^9, 3.628285273471684*^9, 
   3.6282883316457243`*^9, 3.628295449136262*^9, 3.6293990063650303`*^9, 
   3.6293990555871477`*^9, 3.629399298958583*^9, 3.6293995108949614`*^9, 
   3.629400706408383*^9, 3.629401465236033*^9, 3.629478468213236*^9, 
   3.629486008576836*^9, {3.63009927628764*^9, 3.630099301790771*^9}, 
   3.630099952831064*^9, 3.6300999916347923`*^9, 3.630213135721192*^9, 
   3.630275977974669*^9, 3.630608088727524*^9, 3.630712862772121*^9, 
   3.630713293976961*^9, 3.630713467102088*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"VariableSubstitutions", "[", "context_", "]"}], ":=", 
  RowBox[{"{", "}"}]}]], "Input",
 CellChangeTimes->{{3.584341637569387*^9, 3.584341648593182*^9}, {
  3.5843987116304817`*^9, 3.584398713179978*^9}}],

Cell[BoxData[{
 RowBox[{"Clear", "[", "DiagramReductions", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DiagramReductions", "[", "context_", "]"}], ":=", 
  RowBox[{"{", "}"}]}]}], "Input",
 CellChangeTimes->{{3.584344854056754*^9, 3.584344888380064*^9}, {
  3.584345026693935*^9, 3.584345034655919*^9}}],

Cell[BoxData[{
 RowBox[{"Clear", "[", "PolyhedraEvaluationRules", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PolyhedraEvaluationRules", "[", "context_", "]"}], ":=", 
  RowBox[{"{", "}"}]}]}], "Input",
 CellChangeTimes->{{3.584321315038804*^9, 3.584321356668292*^9}, {
  3.584343029370934*^9, 3.584343039570359*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Evaluating diagrams", "Section",
 CellChangeTimes->{{3.5843230578340797`*^9, 3.584323073005989*^9}}],

Cell[CellGroupData[{

Cell["Tiny faces", "Subsection",
 CellChangeTimes->{{3.5843231070665903`*^9, 3.5843231139292593`*^9}}],

Cell["\<\
We always immediately remove loops, monogons, bigons and triangles.\
\>", "Text",
 CellChangeTimes->{{3.584323115840193*^9, 3.584323136190784*^9}, 
   3.584323299754531*^9}],

Cell[BoxData[
 RowBox[{"Do", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Y", "/:", 
    RowBox[{
     RowBox[{"RotateLeft", "[", 
      RowBox[{
       RowBox[{"Y", "[", 
        RowBox[{"aa_", ",", "bb_", ",", "cc_"}], "]"}], ",", "i"}], "]"}], 
     RowBox[{"RotateLeft", "[", 
      RowBox[{
       RowBox[{"Y", "[", 
        RowBox[{"cc_", ",", "bb_", ",", "dd_"}], "]"}], ",", "j"}], "]"}]}], ":=", 
    RowBox[{"b", " ", 
     RowBox[{"P", "[", 
      RowBox[{"aa", ",", "dd"}], "]"}]}]}], "\[IndentingNewLine]", ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "0", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"j", ",", "0", ",", "2"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.580482657055099*^9, 3.58048266378223*^9}, {
  3.580482716771832*^9, 3.5804827610788727`*^9}, {3.580482792837081*^9, 
  3.5804828126522913`*^9}, {3.5804833935104647`*^9, 3.5804833978700314`*^9}, {
  3.5843231614063177`*^9, 3.584323234264043*^9}, {3.591424483528919*^9, 
  3.591424490445582*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Y", "[", 
   RowBox[{"a_", ",", "a_", ",", "b_"}], "]"}], ":=", 
  "0"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Y", "[", 
   RowBox[{"a_", ",", "b_", ",", "a_"}], "]"}], ":=", 
  "0"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Y", "[", 
   RowBox[{"b_", ",", "a_", ",", "a_"}], "]"}], ":=", "0"}]}], "Input",
 CellChangeTimes->{{3.5804837449219017`*^9, 3.5804837727215443`*^9}}],

Cell[BoxData[
 RowBox[{"SetAttributes", "[", 
  RowBox[{"P", ",", "Orderless"}], "]"}]], "Input",
 CellChangeTimes->{{3.5805104658171577`*^9, 3.580510472144746*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"P", "[", 
   RowBox[{"a_", ",", "a_"}], "]"}], ":=", "d"}], "\[IndentingNewLine]", 
 RowBox[{"P", "/:", 
  SuperscriptBox[
   RowBox[{"P", "[", 
    RowBox[{"a_", ",", "b_"}], "]"}], "2"], ":=", 
  "d"}], "\[IndentingNewLine]", 
 RowBox[{"P", "/:", 
  RowBox[{
   RowBox[{"P", "[", 
    RowBox[{"a_", ",", "b_"}], "]"}], 
   RowBox[{"P", "[", 
    RowBox[{"b_", ",", "c_"}], "]"}]}], ":=", 
  RowBox[{"P", "[", 
   RowBox[{"a", ",", "c"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.5804781763514757`*^9, 3.580478182340062*^9}, {
  3.5804841004522457`*^9, 3.5804841274900827`*^9}, {3.584323172414225*^9, 
  3.584323238251137*^9}}],

Cell[BoxData[
 RowBox[{"Do", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"P", "/:", 
    RowBox[{
     RowBox[{"RotateLeft", "[", 
      RowBox[{
       RowBox[{"Y", "[", 
        RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], ",", "i"}], "]"}], 
     RowBox[{"P", "[", 
      RowBox[{"a_", ",", "d_"}], "]"}]}], ":=", 
    RowBox[{"Y", "[", 
     RowBox[{"b", ",", "c", ",", "d"}], "]"}]}], "\[IndentingNewLine]", ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "0", ",", "2"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.580478246439205*^9, 3.580478311921307*^9}, {
  3.58048319430832*^9, 3.580483212012135*^9}}],

Cell[BoxData[
 RowBox[{"Do", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"P", "/:", 
    RowBox[{
     RowBox[{"RotateLeft", "[", 
      RowBox[{
       RowBox[{"X", "[", 
        RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "]"}], ",", "i"}], 
      "]"}], 
     RowBox[{"P", "[", 
      RowBox[{"a_", ",", "e_"}], "]"}]}], ":=", 
    RowBox[{"RotateLeft", "[", 
     RowBox[{
      RowBox[{"Y", "[", 
       RowBox[{"e", ",", "b", ",", "c", ",", "d"}], "]"}], ",", "i"}], 
     "]"}]}], "\[IndentingNewLine]", ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "0", ",", "3"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.580478246439205*^9, 3.580478311921307*^9}, {
  3.58048319430832*^9, 3.580483212012135*^9}, {3.5914245922605457`*^9, 
  3.5914246585619707`*^9}}],

Cell[BoxData[
 RowBox[{"Do", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Y", "/:", 
    RowBox[{
     RowBox[{"RotateLeft", "[", 
      RowBox[{
       RowBox[{"Y", "[", 
        RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], ",", "i"}], "]"}], 
     RowBox[{"RotateLeft", "[", 
      RowBox[{
       RowBox[{"Y", "[", 
        RowBox[{"b_", ",", "d_", ",", "e_"}], "]"}], ",", "j"}], "]"}], 
     RowBox[{"RotateLeft", "[", 
      RowBox[{
       RowBox[{"Y", "[", 
        RowBox[{"c_", ",", "e_", ",", "f_"}], "]"}], ",", "k"}], "]"}]}], ":=", 
    RowBox[{"t", " ", 
     RowBox[{"Y", "[", 
      RowBox[{"a", ",", "d", ",", "f"}], "]"}]}]}], "\[IndentingNewLine]", 
   ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "0", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"j", ",", "0", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "0", ",", "2"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.580478400872465*^9, 3.5804784596699457`*^9}, {
  3.580483249354232*^9, 3.580483278500182*^9}, {3.580483504109694*^9, 
  3.580483514567547*^9}, {3.58432321400436*^9, 3.584323226908063*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Diagram properties", "Section",
 CellChangeTimes->{{3.584323772716012*^9, 3.584323779675634*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Unprotect", "[", "ConnectedComponents", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ConnectedComponents", "[", 
   RowBox[{"Diagram", "[", 
    RowBox[{"_", ",", "contents_"}], "]"}], "]"}], ":=", 
  RowBox[{"Length", "[", 
   RowBox[{"timesToList", "[", 
    RowBox[{
     RowBox[{"contents", "/.", 
      RowBox[{
       RowBox[{"X", "|", "Y"}], "\[Rule]", "Yg"}]}], "//.", "glomRule"}], 
    "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.5805858458740263`*^9, 3.580585887241067*^9}, {
   3.5805859210346746`*^9, 3.580585944558537*^9}, {3.584246494221159*^9, 
   3.5842464991129227`*^9}, {3.584323795830936*^9, 3.584323797068304*^9}, 
   3.584403364081273*^9, {3.5914245731249933`*^9, 3.591424573395879*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"glomRule", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"Yg", "[", 
       RowBox[{"A___", ",", "b_", ",", "C___"}], "]"}], 
      RowBox[{"Yg", "[", 
       RowBox[{"D___", ",", "b_", ",", "E___"}], "]"}]}], "\[RuleDelayed]", 
     RowBox[{"Union", "[", 
      RowBox[{"Yg", "[", 
       RowBox[{"A", ",", "C", ",", "D", ",", "E", ",", "b"}], "]"}], "]"}]}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.580585755508025*^9, 3.580585844250668*^9}, {
   3.580585893737056*^9, 3.580585895122219*^9}, 3.5823891949375687`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NumberOfVertices", "[", 
   RowBox[{"Diagram", "[", 
    RowBox[{"_", ",", "contents_"}], "]"}], "]"}], ":=", 
  RowBox[{"Count", "[", 
   RowBox[{"contents", ",", "_Y"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.580673779888179*^9, 3.580673799653859*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NumberOfInternalFaces", "[", 
   RowBox[{"d", ":", 
    RowBox[{"Diagram", "[", 
     RowBox[{"boundary_", ",", "contents_"}], "]"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"NumberOfInternalFaces", "[", "d", "]"}], "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"NumberOfVertices", "[", "d", "]"}]}], "+", 
    RowBox[{"ConnectedComponents", "[", "d", "]"}], "-", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"Length", "[", "boundary", "]"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.580673728864834*^9, 3.580673752334964*^9}, {
  3.580674473335888*^9, 3.580674492726164*^9}, {3.580674527453022*^9, 
  3.580674532373684*^9}, {3.580675554669209*^9, 3.5806755559824753`*^9}, {
  3.5806823514406424`*^9, 3.580682353476158*^9}, {3.584403324497751*^9, 
  3.584403325448772*^9}}],

Cell[BoxData[
 RowBox[{"Clear", "[", "Diagram", "]"}]], "Input",
 CellChangeTimes->{{3.584398090666532*^9, 3.584398093223453*^9}}],

Cell[BoxData[{
 RowBox[{"Diagram", "/:", 
  RowBox[{
   RowBox[{"Diagram", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"A___", ",", "b_", ",", "C___"}], "}"}], ",", "c1_"}], "]"}], 
   RowBox[{"Diagram", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"D___", ",", "b_", ",", "E___"}], "}"}], ",", "c2_"}], "]"}]}], 
  ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "newContents", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"newContents", "=", 
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{"c1", " ", "c2"}], ",", 
        RowBox[{"_Y", "|", "_P"}], ",", "Together"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Diagram", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"A", ",", "E", ",", "D", ",", "C"}], "}"}], ",", 
       "newContents"}], "]"}]}]}], "\[IndentingNewLine]", 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Diagram", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"A___", ",", "b_", ",", "b_", ",", "C___"}], "}"}], ",", 
    "contents_"}], "]"}], ":=", 
  RowBox[{"Diagram", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"A", ",", "C"}], "}"}], ",", "contents"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Diagram", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"b_", ",", "A___", ",", "b_"}], "}"}], ",", "contents_"}], "]"}],
   ":=", 
  RowBox[{"Diagram", "[", 
   RowBox[{
    RowBox[{"{", "A", "}"}], ",", "contents"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.5843966007519073`*^9, 3.584396668306983*^9}, {
  3.584396710626423*^9, 3.584396755497176*^9}, {3.584398058358533*^9, 
  3.584398088840296*^9}, {3.594761556822741*^9, 3.594761567174797*^9}, {
  3.594761602778916*^9, 3.594761604545054*^9}, {3.60408791952076*^9, 
  3.604087950224823*^9}, {3.604088516352165*^9, 3.604088516583519*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Diagram", "/:", 
   RowBox[{"\[Alpha]_", " ", 
    RowBox[{"Diagram", "[", 
     RowBox[{"bdy_", ",", "contents_"}], "]"}]}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"Diagram", "[", 
      RowBox[{"bdy", ",", 
       RowBox[{"\[Alpha]", " ", "contents"}]}], "]"}], "\[IndentingNewLine]", 
     " ", "Diagram"}], "/:", 
    RowBox[{
     RowBox[{"Diagram", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"A___", ",", "C___"}], "}"}], ",", "c1_"}], "]"}], "+", 
     RowBox[{"Diagram", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"C___", ",", "A___"}], "}"}], ",", "c2_"}], "]"}]}], ":=", 
    RowBox[{"Diagram", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"A", ",", "C"}], "}"}], ",", 
      RowBox[{"c1", "+", "c2"}]}], "]"}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.584396918092374*^9, 3.584396956061482*^9}, {
  3.584398114358815*^9, 3.5843981284782677`*^9}, {3.593588803879212*^9, 
  3.5935888116643248`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Enumerating diagrams", "Section",
 CellChangeTimes->{{3.584323076199733*^9, 3.5843230810240917`*^9}}],

Cell[CellGroupData[{

Cell["Canonical labelling and isomorphism", "Subsection",
 CellChangeTimes->{{3.584323471919901*^9, 3.584323476153158*^9}, {
  3.58432363692797*^9, 3.5843236400546103`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"timesToList", "[", "X_Times", "]"}], ":=", 
  RowBox[{"List", "@@", "X"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"timesToList", "[", "X_List", "]"}], ":=", 
  "X"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"timesToList", "[", "X_", "]"}], ":=", 
  RowBox[{"{", "X", "}"}]}]}], "Input",
 CellChangeTimes->{{3.580508374949647*^9, 3.5805083851727552`*^9}, {
  3.5848386345809317`*^9, 3.584838638059722*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"canonicalLabellingCounter", "=", "0"}], ";"}]], "Input",
 CellChangeTimes->{{3.58099973572768*^9, 3.5809997407590027`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"K0", "=", "10000000"}], ";"}]], "Input",
 CellChangeTimes->{3.584840146615078*^9}],

Cell[BoxData[{
 RowBox[{"Clear", "[", "canonicalLabelling", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"canonicalLabelling", "[", 
   RowBox[{"d", ":", 
    RowBox[{"Diagram", "[", 
     RowBox[{"boundary_", ",", "contents_"}], "]"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"canonicalLabelling", "[", "d", "]"}], "=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"limit", "=", "20"}], ",", 
       RowBox[{"m0", "=", "K0"}], ",", "m", ",", "labels", ",", "newLabels", 
       ",", "newBoundary", ",", "boundaryReplacements", ",", "Yrule", ",", 
       "c", ",", "t", ",", "r", ",", "sortOrder"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"canonicalLabellingCounter", "--"}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"sortOrder", "[", "2", "]"}], "=", "0"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"sortOrder", "[", "1", "]"}], "=", "1"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"sortOrder", "[", "_", "]"}], "=", "2"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"labels", "=", 
       RowBox[{"Union", "[", 
        RowBox[{"Flatten", "[", 
         RowBox[{"Cases", "[", 
          RowBox[{"contents", ",", 
           RowBox[{
            RowBox[{"x", ":", 
             RowBox[{"(", 
              RowBox[{"_Y", "|", "_P"}], ")"}]}], "\[RuleDelayed]", 
            RowBox[{"List", "@@", "x"}]}], ",", "\[Infinity]"}], "]"}], "]"}],
         "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"newLabels", "=", 
       RowBox[{"Thread", "[", 
        RowBox[{"labels", "\[Rule]", 
         RowBox[{"Range", "[", 
          RowBox[{"Length", "[", "labels", "]"}], "]"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"m", ":=", 
       RowBox[{"(", 
        RowBox[{"m0", "++"}], ")"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"newBoundary", "=", 
       RowBox[{"Table", "[", 
        RowBox[{"m", ",", 
         RowBox[{"{", 
          RowBox[{"Length", "[", "boundary", "]"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"boundaryReplacements", "=", 
       RowBox[{"Thread", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"boundary", "/.", "newLabels"}], ")"}], "\[Rule]", 
         "newBoundary"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"c", "=", 
       RowBox[{"timesToList", "[", 
        RowBox[{"contents", "/.", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", ":", 
            RowBox[{"(", 
             RowBox[{"_Y", "|", "_P"}], ")"}]}], "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"x", "/.", "newLabels"}], "/.", "boundaryReplacements"}],
             ")"}]}], ")"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Yrule", "=", 
       RowBox[{"y_Y", "\[RuleDelayed]", 
        RowBox[{
         RowBox[{"Sort", "[", 
          RowBox[{"{", 
           RowBox[{"y", ",", 
            RowBox[{"RotateLeft", "[", "y", "]"}], ",", 
            RowBox[{"RotateRight", "[", "y", "]"}]}], "}"}], "]"}], 
         "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"c", "=", 
       RowBox[{"c", "/.", "Yrule"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"While", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"c", "=!=", "0"}], "\[And]", 
         RowBox[{
          RowBox[{"limit", "--"}], ">", "0"}], "\[And]", 
         RowBox[{"!", 
          RowBox[{"FreeQ", "[", 
           RowBox[{
            RowBox[{"Cases", "[", 
             RowBox[{"c", ",", 
              RowBox[{
               RowBox[{"x", ":", 
                RowBox[{"(", 
                 RowBox[{"_Y", "|", "_P"}], ")"}]}], "\[RuleDelayed]", 
               RowBox[{"List", "@@", "x"}]}], ",", "\[Infinity]"}], "]"}], 
            ",", 
            RowBox[{"n_Integer", "/;", 
             RowBox[{"n", "<", "K0"}]}]}], "]"}]}], "\[And]", 
         RowBox[{
          RowBox[{"Count", "[", 
           RowBox[{"c", ",", "_Y"}], "]"}], ">", "0"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"t", "=", 
          RowBox[{
           RowBox[{"SortBy", "[", 
            RowBox[{
             RowBox[{"Cases", "[", 
              RowBox[{"c", ",", "_Y", ",", "\[Infinity]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"With", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"ns", "=", 
                  RowBox[{"Sort", "[", 
                   RowBox[{"Cases", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"List", "@@", "#"}], ")"}], ",", 
                    RowBox[{"n_", "/;", 
                    RowBox[{"n", "\[GreaterEqual]", "K0"}]}]}], "]"}], 
                   "]"}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"sortOrder", "[", 
                   RowBox[{"Length", "[", "ns", "]"}], "]"}], ",", "ns"}], 
                 "}"}]}], "]"}], "&"}]}], "]"}], "\[LeftDoubleBracket]", "1", 
           "\[RightDoubleBracket]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"r", "=", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Count", "[", 
              RowBox[{
               RowBox[{"List", "@@", "t"}], ",", 
               RowBox[{"n_", "/;", 
                RowBox[{"n", "<", "K0"}]}]}], "]"}], "\[Equal]", "1"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              RowBox[{"Cases", "[", 
               RowBox[{
                RowBox[{"List", "@@", "t"}], ",", 
                RowBox[{"n_", "/;", 
                 RowBox[{"n", "<", "K0"}]}]}], "]"}], "\[LeftDoubleBracket]", 
              "1", "\[RightDoubleBracket]"}], "\[Rule]", "m"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"t", "\[LeftDoubleBracket]", 
              RowBox[{
               RowBox[{"Mod", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Position", "[", 
                   RowBox[{
                    RowBox[{"List", "@@", "t"}], ",", 
                    RowBox[{"n_", "/;", 
                    RowBox[{"n", "\[GreaterEqual]", "K0"}]}]}], "]"}], 
                  "\[LeftDoubleBracket]", 
                  RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], ",", 
                 "3"}], "]"}], "+", "1"}], "\[RightDoubleBracket]"}], 
             "\[Rule]", "m"}]}], "\[IndentingNewLine]", "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"c", "=", 
          RowBox[{"c", "/.", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"z", ":", 
              RowBox[{"(", 
               RowBox[{"_Y", "|", "_P"}], ")"}]}], "\[RuleDelayed]", 
             RowBox[{"(", 
              RowBox[{"z", "/.", "r"}], ")"}]}], ")"}]}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"c", "=", 
          RowBox[{"c", "/.", "Yrule"}]}], ";"}]}], "\[IndentingNewLine]", 
       "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"limit", "<", "0"}], ",", 
        RowBox[{
         RowBox[{"Print", "[", 
          RowBox[{"\"\<canonicalLabelling took too long! \>\"", ",", "d"}], 
          "]"}], ";", 
         RowBox[{"Abort", "[", "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"Diagram", "[", 
       RowBox[{"newBoundary", ",", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Head", "[", "contents", "]"}], "===", "List"}], ",", 
          RowBox[{"Sort", "[", "c", "]"}], ",", 
          RowBox[{"Times", "@@", "c"}]}], "]"}]}], "]"}]}]}], 
    "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"canonicalLabelling", "[", 
   RowBox[{"d", ":", 
    RowBox[{"Diagram", "[", 
     RowBox[{
      RowBox[{"{", "}"}], ",", "_"}], "]"}]}], "]"}], ":=", "d"}]}], "Input",
 CellChangeTimes->{{3.5805080910227757`*^9, 3.580508167985258*^9}, {
   3.580508201532881*^9, 3.580508456525692*^9}, {3.5805085738702803`*^9, 
   3.580508611095484*^9}, {3.580508642029374*^9, 3.580508671415221*^9}, {
   3.580508707855941*^9, 3.580508714350519*^9}, {3.580508829627861*^9, 
   3.5805088714178677`*^9}, {3.580508967974845*^9, 3.580508993813035*^9}, {
   3.580523474164886*^9, 3.580523528603869*^9}, {3.580567161894369*^9, 
   3.5805671710256777`*^9}, {3.5805677046149473`*^9, 3.580567708068111*^9}, {
   3.580568113533156*^9, 3.5805681373386908`*^9}, {3.580568188872663*^9, 
   3.580568210850919*^9}, {3.580568245346493*^9, 3.58056825842765*^9}, {
   3.580568322588347*^9, 3.580568391040699*^9}, {3.58056849543817*^9, 
   3.580568505253536*^9}, {3.580568733152782*^9, 3.580568836103492*^9}, {
   3.5805688701564693`*^9, 3.580568881447041*^9}, {3.580568912983452*^9, 
   3.5805689432898817`*^9}, {3.580569511528302*^9, 3.580569512757412*^9}, {
   3.5805695594345417`*^9, 3.5805695692907352`*^9}, {3.580569613663095*^9, 
   3.580569618150257*^9}, {3.580569662288557*^9, 3.5805696808200006`*^9}, {
   3.580570133844726*^9, 3.58057016900699*^9}, {3.58068520570119*^9, 
   3.580685223963119*^9}, {3.58068528306983*^9, 3.580685299543757*^9}, {
   3.5806853655581827`*^9, 3.580685369180938*^9}, {3.580685494297056*^9, 
   3.580685514541957*^9}, {3.580685789236693*^9, 3.58068578969175*^9}, {
   3.580748927656228*^9, 3.58074893080457*^9}, {3.5809992364585123`*^9, 
   3.5809992482277813`*^9}, {3.580999645287994*^9, 3.580999645724395*^9}, {
   3.580999729375156*^9, 3.58099973339788*^9}, {3.581647642872658*^9, 
   3.5816476712654047`*^9}, {3.5843235822578297`*^9, 
   3.5843235992736998`*^9}, {3.5843458822718143`*^9, 3.58434588257574*^9}, {
   3.584826042951686*^9, 3.58482607128671*^9}, {3.5848386529118023`*^9, 
   3.5848386656958647`*^9}, {3.5848386962697678`*^9, 3.584838698129518*^9}, {
   3.5848393081166897`*^9, 3.584839312600418*^9}, {3.584839373505843*^9, 
   3.584839384234303*^9}, {3.5848394383629723`*^9, 3.584839494533058*^9}, {
   3.584839632651896*^9, 3.584839660644003*^9}, 3.584839821132009*^9, {
   3.58483988536604*^9, 3.58483992891234*^9}, {3.584840136794544*^9, 
   3.584840223037034*^9}, {3.58484025627418*^9, 3.584840274353232*^9}, {
   3.584985501250263*^9, 3.584985508891595*^9}, {3.5947619016524563`*^9, 
   3.594761957918342*^9}, {3.594762009914227*^9, 3.5947620272163143`*^9}, {
   3.594762065262351*^9, 3.5947620719842253`*^9}, {3.594762121069853*^9, 
   3.594762122622477*^9}, {3.594762156306739*^9, 3.59476216433184*^9}, {
   3.5947621987814503`*^9, 3.594762205516015*^9}, {3.594762237845957*^9, 
   3.594762258561613*^9}, {3.604088141163516*^9, 3.604088146075513*^9}, {
   3.604088293522263*^9, 3.6040883285333347`*^9}, {3.6040883914115562`*^9, 
   3.604088400716461*^9}, {3.604088463337123*^9, 3.604088511791408*^9}, {
   3.6041011524125357`*^9, 3.604101161576589*^9}, {3.604101463577157*^9, 
   3.604101464426695*^9}, {3.604261743058145*^9, 3.604261743384284*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"canonicalLabelling", "[", 
   RowBox[{"x_", " ", "d_Diagram"}], "]"}], ":=", 
  RowBox[{"x", " ", 
   RowBox[{"canonicalLabelling", "[", "d", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.593591308131851*^9, 3.59359132399401*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"canonicalLabelling", "[", "0", "]"}], ":=", "0"}]], "Input",
 CellChangeTimes->{{3.5935915980090523`*^9, 3.593591601342813*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"DiagramsIsomorphicQ", "[", 
   RowBox[{"d1_Diagram", ",", "d2_Diagram"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"canonicalLabelling", "[", "d1", "]"}], "===", 
   RowBox[{"canonicalLabelling", "[", "d2", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.580509084708926*^9, 3.5805091090781403`*^9}, {
  3.584323654032428*^9, 3.5843236565591793`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Generating diagrams", "Subsection",
 CellChangeTimes->{{3.5843236925651503`*^9, 3.584323701289798*^9}}],

Cell["\<\
It would be nice to replace this with something based on plantri!\
\>", "Text",
 CellChangeTimes->{{3.58432370309426*^9, 3.5843237150381937`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"k0", "=", "10000"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"freshLabel", ":=", 
  RowBox[{"k0", "++"}]}]}], "Input",
 CellChangeTimes->{{3.580479760429483*^9, 3.580479785293992*^9}, {
  3.580480006984065*^9, 3.58048000847182*^9}}],

Cell[BoxData[
 RowBox[{"Clear", "[", "diagramsByVertexNumber", "]"}]], "Input",
 CellChangeTimes->{{3.5843244331503353`*^9, 3.584324436562879*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"diagramsByVertexNumber", "[", 
   RowBox[{"0", ",", "0"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{"Diagram", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", "}"}]}], "]"}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"diagramsByVertexNumber", "[", 
   RowBox[{"1", ",", "1"}], "]"}], ":=", 
  RowBox[{"{", "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"diagramsByVertexNumber", "[", 
   RowBox[{
    RowBox[{"n_Integer", "/;", 
     RowBox[{"n", "<", "0"}]}], ",", "_"}], "]"}], ":=", 
  RowBox[{"{", "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"diagramsByVertexNumber", "[", 
   RowBox[{"_Integer", ",", 
    RowBox[{"k_Integer", "/;", 
     RowBox[{"k", "<", "0"}]}]}], "]"}], ":=", 
  RowBox[{"{", "}"}]}]}], "Input",
 CellChangeTimes->{{3.5805091326411877`*^9, 3.5805092148130198`*^9}, {
  3.580509295567522*^9, 3.580509304443253*^9}, {3.580511089564084*^9, 
  3.5805111017544127`*^9}, {3.5848255421435423`*^9, 3.5848255494621058`*^9}, {
  3.5848379741005163`*^9, 3.584837974209485*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"diagramsByVertexNumber", "[", 
   RowBox[{"n_Integer", ",", "k_Integer"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"diagramsByVertexNumber", "[", 
    RowBox[{"n", ",", "k"}], "]"}], "=", 
   RowBox[{"isomorphismRepresentatives", "[", 
    RowBox[{
     RowBox[{"isomorphismRepresentatives", "[", 
      RowBox[{"addCups", "[", 
       RowBox[{"diagramsByVertexNumber", "[", 
        RowBox[{
         RowBox[{"n", "-", "2"}], ",", "k"}], "]"}], "]"}], "]"}], "~", 
     "Join", "~", 
     RowBox[{"isomorphismRepresentatives", "[", 
      RowBox[{"addForks", "[", 
       RowBox[{"diagramsByVertexNumber", "[", 
        RowBox[{
         RowBox[{"n", "-", "1"}], ",", 
         RowBox[{"k", "-", "1"}]}], "]"}], "]"}], "]"}], "~", "Join", "~", 
     RowBox[{"isomorphismRepresentatives", "[", 
      RowBox[{"addHs", "[", 
       RowBox[{"diagramsByVertexNumber", "[", 
        RowBox[{"n", ",", 
         RowBox[{"k", "-", "2"}]}], "]"}], "]"}], "]"}]}], "]"}]}]}]], "Input",\

 CellChangeTimes->{{3.580509218731501*^9, 3.580509268268977*^9}, {
  3.580509313199502*^9, 3.5805093280591097`*^9}, {3.580510532946478*^9, 
  3.580510548506476*^9}, {3.580510916186673*^9, 3.580510917438284*^9}, {
  3.580568980097134*^9, 3.5805689813343*^9}, {3.5809989616778584`*^9, 
  3.580998965876841*^9}, {3.580999311357497*^9, 3.58099931463218*^9}, {
  3.584825552301807*^9, 3.5848255554106197`*^9}, {3.584838159271611*^9, 
  3.5848381711893463`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"addCups", "[", "X_List", "]"}], ":=", 
  RowBox[{"Flatten", "[", 
   RowBox[{"addCups", "/@", "X"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"addForks", "[", "X_List", "]"}], ":=", 
  RowBox[{"Flatten", "[", 
   RowBox[{"addForks", "/@", "X"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"addHs", "[", "X_List", "]"}], ":=", 
  RowBox[{"Flatten", "[", 
   RowBox[{"addHs", "/@", "X"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.580509336771418*^9, 3.5805093644638844`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"addCups", "[", 
   RowBox[{"Diagram", "[", 
    RowBox[{"boundary_", ",", "contents_"}], "]"}], "]"}], ":=", 
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"k1", "=", "freshLabel"}], ",", 
      RowBox[{"k2", "=", "freshLabel"}]}], "}"}], ",", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Diagram", "[", 
       RowBox[{
        RowBox[{"RotateRight", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"RotateLeft", "[", 
            RowBox[{"boundary", ",", "i"}], "]"}], "~", "Join", "~", 
           RowBox[{"{", 
            RowBox[{"k1", ",", "k2"}], "}"}]}], ",", "i"}], "]"}], ",", 
        RowBox[{"Append", "[", 
         RowBox[{"contents", ",", " ", 
          RowBox[{"P", "[", 
           RowBox[{"k1", ",", "k2"}], "]"}]}], "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "0", ",", 
        RowBox[{"Length", "[", "boundary", "]"}]}], "}"}]}], "]"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.5805093861933193`*^9, 3.58050939526224*^9}, {
  3.580509481603331*^9, 3.580509523927462*^9}, {3.5805095552208633`*^9, 
  3.580509571410797*^9}, {3.580509633615232*^9, 3.580509647520501*^9}, {
  3.580509740165104*^9, 3.580509756125641*^9}, {3.5848379939536743`*^9, 
  3.584838000081387*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"addY", "[", 
   RowBox[{"contents_", ",", "x_", ",", "y_", ",", "z_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"x0", ",", "Ps"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Ps", "=", 
      RowBox[{"Cases", "[", 
       RowBox[{"contents", ",", 
        RowBox[{"P", "[", 
         RowBox[{"x", ",", "_"}], "]"}], ",", "1", ",", "1"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", "Ps", "]"}], ">", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"x0", "=", 
         RowBox[{
          RowBox[{"DeleteCases", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"List", "@@", 
              RowBox[{
              "Ps", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
             ")"}], ",", "x"}], "]"}], "\[LeftDoubleBracket]", "1", 
          "\[RightDoubleBracket]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"Append", "[", 
         RowBox[{
          RowBox[{"DeleteCases", "[", 
           RowBox[{"contents", ",", 
            RowBox[{"P", "[", 
             RowBox[{"x", ",", "x0"}], "]"}]}], "]"}], ",", 
          RowBox[{"Y", "[", 
           RowBox[{"x0", ",", "y", ",", "z"}], "]"}]}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Append", "[", 
        RowBox[{"contents", ",", 
         RowBox[{"Y", "[", 
          RowBox[{"x", ",", "y", ",", "z"}], "]"}]}], "]"}]}], 
      "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.584840978843419*^9, 3.5848411151052237`*^9}, 
   3.584841154214162*^9, {3.584841199982977*^9, 3.5848412011152477`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"addForks", "[", 
   RowBox[{"Diagram", "[", 
    RowBox[{"boundary_", ",", "contents_"}], "]"}], "]"}], ":=", 
  "\[IndentingNewLine]", 
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"k1", "=", "freshLabel"}], ",", 
      RowBox[{"k2", "=", "freshLabel"}]}], "}"}], ",", "\[IndentingNewLine]", 
    
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Diagram", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Take", "[", 
           RowBox[{"boundary", ",", "i"}], "]"}], "~", "Join", "~", 
          RowBox[{"{", 
           RowBox[{"k1", ",", "k2"}], "}"}], "~", "Join", "~", 
          RowBox[{"Drop", "[", 
           RowBox[{"boundary", ",", 
            RowBox[{"i", "+", "1"}]}], "]"}]}], ",", 
         RowBox[{"addY", "[", 
          RowBox[{"contents", ",", 
           RowBox[{"boundary", "\[LeftDoubleBracket]", 
            RowBox[{"i", "+", "1"}], "\[RightDoubleBracket]"}], ",", "k1", 
           ",", "k2"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", 
         RowBox[{
          RowBox[{"Length", "[", "boundary", "]"}], "-", "1"}]}], "}"}]}], 
      "]"}], "~", "Join", "~", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Diagram", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"{", "k2", "}"}], "~", "Join", "~", 
          RowBox[{"Most", "[", "boundary", "]"}], "~", "Join", "~", 
          RowBox[{"{", "k1", "}"}]}], ",", 
         RowBox[{"addY", "[", 
          RowBox[{"contents", ",", 
           RowBox[{"boundary", "\[LeftDoubleBracket]", 
            RowBox[{"-", "1"}], "\[RightDoubleBracket]"}], ",", "k1", ",", 
           "k2"}], "]"}]}], "]"}], ",", 
       RowBox[{"Diagram", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{"k1", ",", "k2"}], "}"}], "~", "Join", "~", 
          RowBox[{"Most", "[", "boundary", "]"}]}], ",", 
         RowBox[{"addY", "[", 
          RowBox[{"contents", ",", 
           RowBox[{"boundary", "\[LeftDoubleBracket]", 
            RowBox[{"-", "1"}], "\[RightDoubleBracket]"}], ",", "k1", ",", 
           "k2"}], "]"}]}], "]"}]}], "}"}]}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.5805105953830147`*^9, 3.580510610212488*^9}, {
  3.5805106644713783`*^9, 3.580510877058913*^9}, {3.580510944444216*^9, 
  3.5805109446593723`*^9}, {3.580511025938965*^9, 3.580511032121275*^9}, {
  3.5805111379579268`*^9, 3.580511143269495*^9}, {3.58051119822259*^9, 
  3.580511207476891*^9}, {3.580748980104726*^9, 3.5807489838534603`*^9}, {
  3.584324484748601*^9, 3.584324497173832*^9}, {3.584838027497814*^9, 
  3.584838034441721*^9}, {3.584838893981648*^9, 3.5848389004073772`*^9}, {
  3.584838954513212*^9, 3.584838960810747*^9}, {3.584839041167173*^9, 
  3.584839061791651*^9}, {3.584841122923311*^9, 3.584841152386531*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"addHs", "[", 
   RowBox[{"dd", ":", 
    RowBox[{"Diagram", "[", 
     RowBox[{"boundary_", ",", "contents_"}], "]"}]}], "]"}], ":=", 
  "\[IndentingNewLine]", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"k1", "=", "freshLabel"}], ",", 
      RowBox[{"k2", "=", "freshLabel"}], ",", 
      RowBox[{"k3", "=", "freshLabel"}], ",", "aa", ",", "bb"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"DeleteCases", "[", 
     RowBox[{
      RowBox[{"Table", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{"aa", ",", "bb"}], "}"}], "=", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"boundary", "\[LeftDoubleBracket]", 
             RowBox[{"i", "+", "1"}], "\[RightDoubleBracket]"}], ",", 
            RowBox[{"boundary", "\[LeftDoubleBracket]", 
             RowBox[{
              RowBox[{"Mod", "[", 
               RowBox[{
                RowBox[{"i", "+", "1"}], ",", 
                RowBox[{"Length", "[", "boundary", "]"}]}], "]"}], "+", "1"}],
              "\[RightDoubleBracket]"}]}], "}"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"(*", " ", 
          RowBox[{
           RowBox[{"If", " ", 
            RowBox[{"we", "'"}], "re", " ", "attached", " ", "to", " ", "a", 
            " ", "fork"}], ",", " ", 
           RowBox[{
            RowBox[{"don", "'"}], "t", " ", 
            RowBox[{"bother", ".", " ", "If"}], " ", 
            RowBox[{"we", "'"}], "re", " ", "attached", " ", "to", " ", "an", 
            " ", "arc"}], ",", " ", 
           RowBox[{"addForks", " ", "will", " ", "do", " ", "it", " ", 
            RowBox[{"instead", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
         
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"MemberQ", "[", 
            RowBox[{"contents", ",", 
             RowBox[{
              RowBox[{"P", "[", 
               RowBox[{"aa", ",", "_"}], "]"}], "|", 
              RowBox[{"P", "[", 
               RowBox[{"_", ",", "bb"}], "]"}], "|", 
              RowBox[{"Y", "[", 
               RowBox[{"aa", ",", "bb", ",", "_"}], "]"}], "|", 
              RowBox[{"Y", "[", 
               RowBox[{"_", ",", "aa", ",", "bb"}], "]"}], "|", 
              RowBox[{"Y", "[", 
               RowBox[{"bb", ",", "_", ",", "aa"}], "]"}]}]}], "]"}], ",", 
           "\[IndentingNewLine]", "0", ",", "\[IndentingNewLine]", 
           RowBox[{"Diagram", "[", 
            RowBox[{
             RowBox[{"RotateRight", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"k1", ",", "k2"}], "}"}], "~", "Join", "~", 
                RowBox[{"Drop", "[", 
                 RowBox[{
                  RowBox[{"RotateLeft", "[", 
                   RowBox[{"boundary", ",", "i"}], "]"}], ",", "2"}], "]"}]}],
                ",", "i"}], "]"}], ",", 
             RowBox[{"contents", "~", "Join", "~", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"Y", "[", 
                 RowBox[{"aa", ",", "k1", ",", "k3"}], "]"}], ",", 
                RowBox[{"Y", "[", 
                 RowBox[{"bb", ",", "k3", ",", "k2"}], "]"}]}], "}"}]}]}], 
            "]"}]}], "\[IndentingNewLine]", "]"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"i", ",", "0", ",", 
          RowBox[{
           RowBox[{"Length", "[", "boundary", "]"}], "-", "1"}]}], "}"}]}], 
       "\[IndentingNewLine]", "]"}], ",", "0"}], "\[IndentingNewLine]", 
     "]"}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.580566260125743*^9, 3.5805662983517714`*^9}, {
   3.580566344728325*^9, 3.5805664886968737`*^9}, {3.580566885566963*^9, 
   3.580566894142906*^9}, {3.580567522873517*^9, 3.5805675619678173`*^9}, {
   3.580567609575222*^9, 3.580567651821471*^9}, {3.5807489755445957`*^9, 
   3.580748977242386*^9}, {3.5843239292519093`*^9, 3.5843239318669243`*^9}, {
   3.5843243992759047`*^9, 3.584324416954356*^9}, {3.584324507057919*^9, 
   3.584324511610341*^9}, 3.5847657784939137`*^9, {3.584838054641419*^9, 
   3.5848380885136538`*^9}, {3.584840021430464*^9, 3.584840073866138*^9}, {
   3.5848405598176107`*^9, 3.584840646301631*^9}, {3.584840802395767*^9, 
   3.5848408087650547`*^9}, {3.584840916715785*^9, 3.584840960737818*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"isomorphismRepresentatives", "[", "X_List", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"representatives", "=", 
      RowBox[{"{", "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"canonicalLabellingCounter", "=", 
      RowBox[{"Length", "[", "X", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{"With", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"c", "=", 
           RowBox[{"canonicalLabelling", "[", "x", "]"}]}], "}"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"!", 
            RowBox[{"MemberQ", "[", 
             RowBox[{"representatives", ",", "c"}], "]"}]}], ",", 
           RowBox[{"AppendTo", "[", 
            RowBox[{"representatives", ",", "c"}], "]"}]}], "]"}]}], 
        "\[IndentingNewLine]", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "X"}], "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
     "representatives"}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.584692300310155*^9, 3.584692411790331*^9}, {
  3.584838214484353*^9, 3.584838238652184*^9}, {3.58483922832368*^9, 
  3.584839246576782*^9}, {3.584839942619439*^9, 3.584839944800853*^9}, {
  3.584840390750586*^9, 3.584840394716961*^9}}],

Cell[BoxData[{
 RowBox[{"Clear", "[", "Diagrams", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Diagrams", "[", 
   RowBox[{"n_Integer", ",", "k_Integer"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Diagrams", "[", 
    RowBox[{"n", ",", "k"}], "]"}], "=", 
   RowBox[{"Cases", "[", 
    RowBox[{
     RowBox[{"Join", "@@", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Diagram", "[", 
           RowBox[{
            RowBox[{
            "#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], ",", 
            
            RowBox[{"Times", "@@", 
             RowBox[{
             "#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}]}], 
           "]"}], "&"}], "/@", 
         RowBox[{"diagramsByVertexNumber", "[", 
          RowBox[{"n", ",", "m"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", 
          RowBox[{"Mod", "[", 
           RowBox[{"n", ",", "2"}], "]"}], ",", 
          RowBox[{"n", "+", 
           RowBox[{"2", "k"}], "-", "2"}], ",", "2"}], "}"}]}], "]"}]}], ",", 
     
     RowBox[{"d_", "/;", 
      RowBox[{
       RowBox[{"NumberOfInternalFaces", "[", "d", "]"}], "\[Equal]", 
       "k"}]}]}], "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"Diagrams", "[", 
   RowBox[{"n_Integer", ",", 
    RowBox[{"_", "\[LessEqual]", "k_Integer"}]}], "]"}], ":=", 
  RowBox[{"Join", "@@", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Diagrams", "[", 
      RowBox[{"n", ",", "i"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "k"}], "}"}]}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.5806755675030527`*^9, 3.580675634262855*^9}, {
   3.580675770937149*^9, 3.5806757897895203`*^9}, {3.5806764662736397`*^9, 
   3.580676477217518*^9}, 3.581000078802182*^9, {3.581000121013328*^9, 
   3.581000121105671*^9}, {3.5819662592217493`*^9, 3.581966261700739*^9}, {
   3.58238920551931*^9, 3.582389210935368*^9}, {3.5844033505721617`*^9, 
   3.5844033733516483`*^9}, {3.584405006201906*^9, 3.584405039587193*^9}, 
   3.5848382605796213`*^9, {3.584838331722595*^9, 3.58483834552111*^9}, {
   3.584838381593248*^9, 3.584838394736328*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"SaveDiagrams", "[", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"FileExistsQ", "[", 
        RowBox[{"FileNameJoin", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"getDirectory", "[", "]"}], ",", 
           "\"\<diagramsByVertexNumber.m\>\""}], "}"}], "]"}], "]"}], ",", 
       RowBox[{
        RowBox[{"DownValues", "[", "diagramsByVertexNumber", "]"}], "=", 
        RowBox[{"Union", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Get", "[", 
            RowBox[{"FileNameJoin", "[", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"getDirectory", "[", "]"}], ",", 
               "\"\<diagramsByVertexNumber.m\>\""}], "}"}], "]"}], "]"}], "~",
            "Join", "~", 
           RowBox[{"DownValues", "[", "diagramsByVertexNumber", "]"}]}], ",", 
          
          RowBox[{"SameTest", "\[Rule]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
              "#1", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
              "\[Equal]", 
              RowBox[{
              "#2", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
             "&"}], ")"}]}]}], "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"Put", "[", 
      RowBox[{
       RowBox[{"DownValues", "[", "diagramsByVertexNumber", "]"}], ",", 
       RowBox[{"FileNameJoin", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"getDirectory", "[", "]"}], ",", 
          "\"\<diagramsByVertexNumber.m\>\""}], "}"}], "]"}]}], "]"}], 
     ";"}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.584759530266903*^9, 3.584759615364674*^9}, {
  3.584760108811051*^9, 3.58476014212437*^9}, {3.584760526952113*^9, 
  3.5847605459979143`*^9}, {3.584866290192369*^9, 3.584866292220068*^9}, {
  3.5848663992588177`*^9, 3.584866401291429*^9}, {3.5943424388506107`*^9, 
  3.59434244654095*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Locating faces", "Subsection",
 CellChangeTimes->{{3.584324726326605*^9, 3.584324735637765*^9}}],

Cell[BoxData[
 RowBox[{"PartialFace", "/:", 
  RowBox[{
   RowBox[{"PartialFace", "[", 
    RowBox[{"A___", ",", "b_", ",", "c_"}], "]"}], 
   RowBox[{"PartialFace", "[", 
    RowBox[{"b_", ",", "c_", ",", "D___"}], "]"}]}], ":=", 
  RowBox[{"PartialFace", "[", 
   RowBox[{"A", ",", "b", ",", "c", ",", "D"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.582395709265114*^9, 3.582395740695476*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"PartialFace", "[", 
   RowBox[{"A___", ",", 
    RowBox[{"{", 
     RowBox[{"b_", ",", "i_"}], "}"}], ",", "C___"}], "]"}], ":=", 
  RowBox[{"PartialFace", "[", 
   RowBox[{"A", ",", "b", ",", "C"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5823956622406693`*^9, 3.582395682006765*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"PartialFace", "[", 
   RowBox[{"a_", ",", "b_", ",", "C___", ",", "a_", ",", "b_"}], "]"}], ":=", 
  
  RowBox[{"Face", "[", 
   RowBox[{"a", ",", "b", ",", "C"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5823957139979267`*^9, 3.582395725685779*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Faces", "[", "diagram_", "]"}], ":=", 
  RowBox[{"List", "@@", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"diagram", "/.", 
        RowBox[{
         RowBox[{"P", "[", 
          RowBox[{"a_", ",", "b_"}], "]"}], "\[RuleDelayed]", 
         RowBox[{
          RowBox[{"PartialFace", "[", 
           RowBox[{"a", ",", "b"}], "]"}], 
          RowBox[{"PartialFace", "[", 
           RowBox[{"b", ",", "a"}], "]"}]}]}]}], "//.", 
       RowBox[{"Flatten", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"RotateLeft", "[", 
             RowBox[{
              RowBox[{"Y", "[", 
               RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], ",", "i"}], "]"}], 
            RowBox[{"RotateLeft", "[", 
             RowBox[{
              RowBox[{"Y", "[", 
               RowBox[{"c_", ",", "d_", ",", "e_"}], "]"}], ",", "j"}], 
             "]"}]}], "\[RuleDelayed]", 
           RowBox[{
            RowBox[{"PartialFace", "[", 
             RowBox[{"a", ",", "c", ",", "e"}], "]"}], 
            RowBox[{"PartialFace", "[", 
             RowBox[{"d", ",", "c", ",", "b"}], "]"}], 
            RowBox[{"Y", "[", 
             RowBox[{"a", ",", "b", ",", 
              RowBox[{"{", 
               RowBox[{"c", ",", "1"}], "}"}]}], "]"}], 
            RowBox[{"Y", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"c", ",", "2"}], "}"}], ",", "d", ",", "e"}], 
             "]"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "0", ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "0", ",", "2"}], "}"}]}], "]"}], "]"}]}], ")"}], 
     "/.", 
     RowBox[{"_Y", "\[RuleDelayed]", "1"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.582392764397484*^9, 3.582392846330212*^9}, {
  3.582392887410389*^9, 3.5823928898912563`*^9}, {3.582392967130067*^9, 
  3.582392998452083*^9}, {3.582393134204856*^9, 3.5823931518183002`*^9}, {
  3.5823933598736887`*^9, 3.58239336006448*^9}, {3.5823937024407377`*^9, 
  3.582393791683075*^9}, {3.5823938277509127`*^9, 3.582393903837201*^9}, {
  3.5823941834786463`*^9, 3.582394212395252*^9}, {3.582395261872546*^9, 
  3.5823953313126574`*^9}, {3.58239559877227*^9, 3.582395603437643*^9}, {
  3.582395644886945*^9, 3.582395650829855*^9}, {3.5823956897244473`*^9, 
  3.582395705165862*^9}, {3.5823957744499903`*^9, 3.582395775380473*^9}, {
  3.58239594512464*^9, 3.5823959478674793`*^9}, {3.5843248701042624`*^9, 
  3.584324878655654*^9}, {3.584394883360806*^9, 3.5843949335035257`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Faces", "[", 
   RowBox[{"Diagram", "[", 
    RowBox[{"boundary_", ",", "content_"}], "]"}], "]"}], ":=", 
  RowBox[{"Faces", "[", "content", "]"}]}]], "Input",
 CellChangeTimes->{{3.584324905343148*^9, 3.5843249144594393`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"edgesIncidentToCycle", "[", 
   RowBox[{"Ys_", ",", "cycle_"}], "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"a", "=", 
         RowBox[{
         "cycle", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}], 
        ",", 
        RowBox[{"b", "=", 
         RowBox[{"cycle", "\[LeftDoubleBracket]", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{"i", ",", 
             RowBox[{"Length", "[", "cycle", "]"}]}], "]"}], "+", "1"}], 
          "\[RightDoubleBracket]"}]}]}], "}"}], ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cases", "[", 
          RowBox[{"Ys", ",", 
           RowBox[{
            RowBox[{
             RowBox[{"Y", "[", 
              RowBox[{"a", ",", "b", ",", "c_"}], "]"}], "|", 
             RowBox[{"Y", "[", 
              RowBox[{"c_", ",", "a", ",", "b"}], "]"}], "|", 
             RowBox[{"Y", "[", 
              RowBox[{"b", ",", "c_", ",", "a"}], "]"}]}], "\[RuleDelayed]", 
            RowBox[{"{", 
             RowBox[{"c", ",", "1"}], "}"}]}]}], "]"}], "~", "Join", "~", 
         RowBox[{"Cases", "[", 
          RowBox[{"Ys", ",", 
           RowBox[{
            RowBox[{
             RowBox[{"Y", "[", 
              RowBox[{"b", ",", "a", ",", "c_"}], "]"}], "|", 
             RowBox[{"Y", "[", 
              RowBox[{"c_", ",", "b", ",", "a"}], "]"}], "|", 
             RowBox[{"Y", "[", 
              RowBox[{"a", ",", "c_", ",", "b"}], "]"}]}], "\[RuleDelayed]", 
            RowBox[{"{", 
             RowBox[{"c", ",", 
              RowBox[{"-", "1"}]}], "}"}]}]}], "]"}]}], ")"}], 
       "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "cycle", "]"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.584326139529106*^9, 3.584326374910232*^9}, {
  3.584326423732852*^9, 3.5843264421083183`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"edgesLeftOfCycle", "[", 
   RowBox[{"Ys_", ",", "cycle_"}], "]"}], ":=", 
  RowBox[{"Cases", "[", 
   RowBox[{
    RowBox[{"edgesIncidentToCycle", "[", 
     RowBox[{"Ys", ",", "cycle"}], "]"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x_", ",", 
       RowBox[{"-", "1"}]}], "}"}], "\[RuleDelayed]", "x"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.584326486032937*^9, 3.5843265131041527`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"FindSquares", "[", "dd_Diagram", "]"}], ":=", 
  RowBox[{"Cases", "[", 
   RowBox[{
    RowBox[{"Faces", "[", "dd", "]"}], ",", 
    RowBox[{
     RowBox[{"Face", "[", 
      RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "]"}], 
     "\[RuleDelayed]", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", "Ys", "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Ys", "=", 
         RowBox[{"Cases", "[", 
          RowBox[{
           RowBox[{
           "dd", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], ",", 
           
           RowBox[{"y_Y", "/;", 
            RowBox[{
             RowBox[{"Count", "[", 
              RowBox[{"y", ",", 
               RowBox[{"a", "|", "b", "|", "c", "|", "d"}]}], "]"}], 
             "\[Equal]", "2"}]}]}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"Diagram", "[", 
         RowBox[{
          RowBox[{"edgesLeftOfCycle", "[", 
           RowBox[{"Ys", ",", 
            RowBox[{"{", 
             RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}]}], "]"}], ",", 
          RowBox[{"Times", "@@", "Ys"}]}], "]"}]}]}], "\[IndentingNewLine]", 
      "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5843247398630667`*^9, 3.584324797247979*^9}, {
  3.584324985291465*^9, 3.58432507625825*^9}, {3.5843257717584257`*^9, 
  3.5843257954371853`*^9}, {3.5843258994026213`*^9, 3.584325907205592*^9}, {
  3.58432652139991*^9, 3.584326528921063*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"FindPentagons", "[", "dd_Diagram", "]"}], ":=", 
  RowBox[{"Cases", "[", 
   RowBox[{
    RowBox[{"Faces", "[", "dd", "]"}], ",", 
    RowBox[{
     RowBox[{"Face", "[", 
      RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_", ",", "e_"}], "]"}], 
     "\[RuleDelayed]", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", "Ys", "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Ys", "=", 
         RowBox[{"Cases", "[", 
          RowBox[{
           RowBox[{
           "dd", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], ",", 
           
           RowBox[{"y_Y", "/;", 
            RowBox[{
             RowBox[{"Count", "[", 
              RowBox[{"y", ",", 
               RowBox[{"a", "|", "b", "|", "c", "|", "d", "|", "e"}]}], "]"}],
              "\[Equal]", "2"}]}]}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"Diagram", "[", 
         RowBox[{
          RowBox[{"edgesLeftOfCycle", "[", 
           RowBox[{"Ys", ",", 
            RowBox[{"{", 
             RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e"}], "}"}]}], 
           "]"}], ",", 
          RowBox[{"Times", "@@", "Ys"}]}], "]"}]}]}], "\[IndentingNewLine]", 
      "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5843247398630667`*^9, 3.584324797247979*^9}, {
  3.584324985291465*^9, 3.58432507625825*^9}, {3.5843257717584257`*^9, 
  3.5843257954371853`*^9}, {3.5843258994026213`*^9, 3.584325907205592*^9}, {
  3.58432652139991*^9, 3.584326528921063*^9}, {3.595481193424974*^9, 
  3.595481212078993*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"FindAdjacentPolygons", "[", 
    RowBox[{"n1_", ",", "n2_"}], "]"}], "[", "dd_Diagram", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"FindAdjacentPolygons", "[", 
     RowBox[{"n1", ",", "n2"}], "]"}], "[", "dd", "]"}], "=", 
   "\[IndentingNewLine]", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"faces", "=", 
        RowBox[{"Faces", "[", "dd", "]"}]}], ",", "pairs", ",", "unpackPair", 
       ",", "bdy"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"pairs", "=", 
       RowBox[{"Flatten", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"f1", ",", "f2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"f1", ",", 
             RowBox[{"Cases", "[", 
              RowBox[{"faces", ",", 
               RowBox[{"f_Face", "/;", 
                RowBox[{
                 RowBox[{"Length", "[", "f", "]"}], "\[Equal]", "n1"}]}]}], 
              "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"f2", ",", 
             RowBox[{"Cases", "[", 
              RowBox[{"faces", ",", 
               RowBox[{"f_Face", "/;", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Length", "[", "f", "]"}], "\[Equal]", "n2"}], 
                 "\[And]", 
                 RowBox[{
                  RowBox[{"Length", "[", 
                   RowBox[{"Intersection", "[", 
                    RowBox[{"f", ",", "f1"}], "]"}], "]"}], "\[Equal]", 
                  "1"}]}]}]}], "]"}]}], "}"}]}], "]"}], ",", "1"}], "]"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"unpackPair", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Face", "[", 
           RowBox[{"A___", ",", "b_", ",", "C___"}], "]"}], ",", 
          RowBox[{"Face", "[", 
           RowBox[{"D___", ",", "b_", ",", "E___"}], "]"}]}], "}"}], "]"}], 
       ":=", 
       RowBox[{"Module", "[", 
        RowBox[{
         RowBox[{"{", "Ys", "}"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Ys", "=", 
           RowBox[{"Cases", "[", 
            RowBox[{
             RowBox[{
             "dd", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
             ",", 
             RowBox[{"y_Y", "/;", 
              RowBox[{
               RowBox[{"Count", "[", 
                RowBox[{"y", ",", 
                 RowBox[{"A", "|", "C", "|", "D", "|", "E"}]}], "]"}], 
               "\[Equal]", "2"}]}]}], "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", "Ys", "]"}], "\[NotEqual]", 
             RowBox[{"n1", "+", "n2", "-", "2"}]}], ",", 
            RowBox[{
             RowBox[{
             "Print", "[", "\"\<FindAdjacentPolygons failed...\>\"", "]"}], 
             ";", 
             RowBox[{"Abort", "[", "]"}]}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"bdy", "=", 
           RowBox[{"edgesLeftOfCycle", "[", 
            RowBox[{"Ys", ",", 
             RowBox[{"{", 
              RowBox[{"A", ",", "E", ",", "D", ",", "C"}], "}"}]}], "]"}]}], 
          ";", "\[IndentingNewLine]", 
          RowBox[{"(*", " ", 
           RowBox[{"where", " ", "does", " ", "the", " ", "boundary", " ", 
            RowBox[{"go", "?", " ", "the"}], " ", "first", " ", "edge", " ", 
            "coming", " ", "out", " ", "of", " ", "the", " ", "n2", " ", 
            "polygon"}], " ", "*)"}], "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", 
              RowBox[{"{", "A", "}"}], "]"}], "\[GreaterEqual]", "2"}], ",", 
            RowBox[{"bdy", "=", 
             RowBox[{"RotateLeft", "[", 
              RowBox[{"bdy", ",", 
               RowBox[{
                RowBox[{"Length", "[", 
                 RowBox[{"{", "A", "}"}], "]"}], "-", "1"}]}], "]"}]}]}], 
           "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", "bdy", "]"}], "\[NotEqual]", 
             RowBox[{"n1", "+", "n2", "-", "4"}]}], ",", 
            RowBox[{
             RowBox[{
             "Print", "[", "\"\<FindAdjacentPolygons failed...\>\"", "]"}], 
             ";", 
             RowBox[{"Abort", "[", "]"}]}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"Diagram", "[", 
           RowBox[{"bdy", ",", 
            RowBox[{"Times", "@@", "Ys"}]}], "]"}]}]}], "\[IndentingNewLine]",
         "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"unpackPair", "/@", "pairs"}]}]}], "\[IndentingNewLine]", 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.584325137608652*^9, 3.5843251868755703`*^9}, {
   3.584325505078306*^9, 3.584325697808923*^9}, {3.584326581815795*^9, 
   3.5843266844233007`*^9}, {3.5843267429293737`*^9, 3.584326748707149*^9}, 
   3.584326982096455*^9, {3.584327074420249*^9, 3.5843270916593313`*^9}, {
   3.5843467407340107`*^9, 3.5843467415253983`*^9}, {3.584347202253727*^9, 
   3.584347242210676*^9}, {3.5843472785132647`*^9, 3.58434734627796*^9}, {
   3.584348638531803*^9, 3.584348682043026*^9}, {3.5843487182314997`*^9, 
   3.5843487374602013`*^9}, {3.584348826296576*^9, 3.5843488656884003`*^9}, {
   3.5845155339471693`*^9, 3.584515540665475*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"FindAdjacentSquares", "=", 
   RowBox[{"FindAdjacentPolygons", "[", 
    RowBox[{"4", ",", "4"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FindPentasquares", "=", 
   RowBox[{"FindAdjacentPolygons", "[", 
    RowBox[{"4", ",", "5"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.584327095930211*^9, 3.58432711919213*^9}}],

Cell[BoxData[{
 RowBox[{"Clear", "[", 
  RowBox[{
  "DiagramsWithoutSquares", ",", "DiagramsWithoutAdjacentSquares", ",", 
   "DiagramsWithoutSmallPairs"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DiagramsWithoutSquares", "[", 
   RowBox[{"n_Integer", ",", "k_Integer"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"DiagramsWithoutSquares", "[", 
    RowBox[{"n", ",", "k"}], "]"}], "=", 
   RowBox[{"Cases", "[", 
    RowBox[{
     RowBox[{"Diagrams", "[", 
      RowBox[{"n", ",", "k"}], "]"}], ",", 
     RowBox[{"d_", "/;", 
      RowBox[{
       RowBox[{"Length", "[", 
        RowBox[{"FindSquares", "[", "d", "]"}], "]"}], "\[Equal]", "0"}]}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DiagramsWithoutAdjacentSquares", "[", 
   RowBox[{"n_Integer", ",", "k_Integer"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"DiagramsWithoutAdjacentSquares", "[", 
    RowBox[{"n", ",", "k"}], "]"}], "=", 
   RowBox[{"Cases", "[", 
    RowBox[{
     RowBox[{"Diagrams", "[", 
      RowBox[{"n", ",", "k"}], "]"}], ",", 
     RowBox[{"d_", "/;", 
      RowBox[{
       RowBox[{"Length", "[", 
        RowBox[{"FindAdjacentSquares", "[", "d", "]"}], "]"}], "\[Equal]", 
       "0"}]}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DiagramsWithoutSmallPairs", "[", 
   RowBox[{"n_Integer", ",", "k_Integer"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"DiagramsWithoutSmallPairs", "[", 
    RowBox[{"n", ",", "k"}], "]"}], "=", 
   RowBox[{"Cases", "[", 
    RowBox[{
     RowBox[{"DiagramsWithoutAdjacentSquares", "[", 
      RowBox[{"n", ",", "k"}], "]"}], ",", 
     RowBox[{"d_", "/;", 
      RowBox[{
       RowBox[{"Length", "[", 
        RowBox[{"FindPentasquares", "[", "d", "]"}], "]"}], "\[Equal]", 
       "0"}]}]}], "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"DiagramsWithoutSquares", "[", 
   RowBox[{"n_Integer", ",", 
    RowBox[{"_", "\[LessEqual]", "k_Integer"}]}], "]"}], ":=", 
  RowBox[{"Join", "@@", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"DiagramsWithoutSquares", "[", 
      RowBox[{"n", ",", "i"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "k"}], "}"}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DiagramsWithoutAdjacentSquares", "[", 
   RowBox[{"n_Integer", ",", 
    RowBox[{"_", "\[LessEqual]", "k_Integer"}]}], "]"}], ":=", 
  RowBox[{"Join", "@@", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"DiagramsWithoutAdjacentSquares", "[", 
      RowBox[{"n", ",", "i"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "k"}], "}"}]}], "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"DiagramsWithoutSmallPairs", "[", 
   RowBox[{"n_Integer", ",", 
    RowBox[{"_", "\[LessEqual]", "k_Integer"}]}], "]"}], ":=", 
  RowBox[{"Join", "@@", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"DiagramsWithoutSmallPairs", "[", 
      RowBox[{"n", ",", "i"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "k"}], "}"}]}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.58432751335983*^9, 3.5843276104465723`*^9}, {
  3.584403409442927*^9, 3.584403419948806*^9}, {3.584405012631114*^9, 
  3.5844050357036343`*^9}, {3.584813596993264*^9, 3.5848136201778812`*^9}, {
  3.5848136582897177`*^9, 3.584813685654771*^9}}],

Cell[BoxData[
 RowBox[{"Do", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Yb", "/:", 
    RowBox[{
     RowBox[{"RotateLeft", "[", 
      RowBox[{
       RowBox[{"Yb", "[", 
        RowBox[{"a_", ",", "e_", ",", "h_"}], "]"}], ",", "i"}], "]"}], 
     RowBox[{"RotateLeft", "[", 
      RowBox[{
       RowBox[{"Yb", "[", 
        RowBox[{"b_", ",", "f_", ",", "e_"}], "]"}], ",", "j"}], "]"}], 
     RowBox[{"RotateLeft", "[", 
      RowBox[{
       RowBox[{"Yb", "[", 
        RowBox[{"c_", ",", "g_", ",", "f_"}], "]"}], ",", "k"}], "]"}], 
     RowBox[{"RotateLeft", "[", 
      RowBox[{
       RowBox[{"Yb", "[", 
        RowBox[{"d_", ",", "h_", ",", "g_"}], "]"}], ",", "l"}], "]"}]}], ":=", 
    RowBox[{
     RowBox[{"P", "[", 
      RowBox[{"a", ",", "c"}], "]"}], 
     RowBox[{"P", "[", 
      RowBox[{"b", ",", "d"}], "]"}]}]}], "\[IndentingNewLine]", ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "0", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"j", ",", "0", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "0", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"l", ",", "0", ",", "2"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5852779810258102`*^9, 3.58527798906392*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"BraidedComponents", "[", 
   RowBox[{"Diagram", "[", 
    RowBox[{"_", ",", "contents_"}], "]"}], "]"}], ":=", 
  RowBox[{"Length", "[", 
   RowBox[{"timesToList", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"contents", "/.", 
        RowBox[{"Y", "\[Rule]", "Yb"}]}], "/.", 
       RowBox[{"Yb", "\[Rule]", "Y"}]}], "/.", 
      RowBox[{"Y", "\[Rule]", "Yg"}]}], "//.", "glomRule"}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.585277821239215*^9, 3.5852778258270473`*^9}, {
  3.5852778987508793`*^9, 3.585278054357646*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ConnectedDiagrams", "[", 
   RowBox[{"n_Integer", ",", "k_"}], "]"}], ":=", 
  RowBox[{"Cases", "[", 
   RowBox[{
    RowBox[{"Diagrams", "[", 
     RowBox[{"n", ",", "k"}], "]"}], ",", 
    RowBox[{"d_", "/;", 
     RowBox[{
      RowBox[{"BraidedComponents", "[", "d", "]"}], "\[Equal]", "1"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.5852777125110817`*^9, 3.585277737533633*^9}, 
   3.585278397767858*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ConnectedDiagramsWithoutSquares", "[", 
   RowBox[{"n_Integer", ",", "k_"}], "]"}], ":=", 
  RowBox[{"Cases", "[", 
   RowBox[{
    RowBox[{"DiagramsWithoutSquares", "[", 
     RowBox[{"n", ",", "k"}], "]"}], ",", 
    RowBox[{"d_", "/;", 
     RowBox[{
      RowBox[{"BraidedComponents", "[", "d", "]"}], "\[Equal]", "1"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.591652419506803*^9, 3.59165242429327*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ConnectedDiagramsWithoutSmallPairs", "[", 
   RowBox[{"n_Integer", ",", "k_"}], "]"}], ":=", 
  RowBox[{"Cases", "[", 
   RowBox[{
    RowBox[{"DiagramsWithoutSmallPairs", "[", 
     RowBox[{"n", ",", "k"}], "]"}], ",", 
    RowBox[{"d_", "/;", 
     RowBox[{
      RowBox[{"BraidedComponents", "[", "d", "]"}], "\[Equal]", "1"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.585278295648409*^9, 3.585278301154809*^9}, 
   3.5852783961758947`*^9, {3.5852784496195374`*^9, 3.5852784583343277`*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Inner products", "Section",
 CellChangeTimes->{{3.584328945363441*^9, 3.584328948735005*^9}}],

Cell[BoxData[{
 RowBox[{"Clear", "[", "InnerProduct", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"InnerProduct", "[", 
   RowBox[{"d1_Diagram", ",", "d2_Diagram"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"InnerProduct", "[", 
    RowBox[{"d1", ",", "d2"}], "]"}], "=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"k", "=", 
        RowBox[{"Length", "[", 
         RowBox[{"d1", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}],
          "]"}]}], ",", 
       RowBox[{"max1", "=", 
        RowBox[{"Max", "[", 
         RowBox[{"Cases", "[", 
          RowBox[{"d1", ",", "_Integer", ",", "\[Infinity]"}], "]"}], "]"}]}],
        ",", 
       RowBox[{"min2", "=", 
        RowBox[{"Min", "[", 
         RowBox[{"Cases", "[", 
          RowBox[{"d2", ",", "_Integer", ",", "\[Infinity]"}], "]"}], "]"}]}],
        ",", "\[Delta]"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"\[Delta]", "=", 
       RowBox[{"max1", "-", "min2", "+", "1"}]}], ";", "\[IndentingNewLine]", 
      
      RowBox[{"IdentifyPolyhedra", "[", 
       RowBox[{
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{"P", "[", 
           RowBox[{
            RowBox[{"d1", "\[LeftDoubleBracket]", 
             RowBox[{"1", ",", "i"}], "\[RightDoubleBracket]"}], ",", 
            RowBox[{
             RowBox[{"d2", "\[LeftDoubleBracket]", 
              RowBox[{"1", ",", 
               RowBox[{"k", "+", "1", "-", "i"}]}], "\[RightDoubleBracket]"}],
              "+", "\[Delta]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "k"}], "}"}]}], "]"}], 
        RowBox[{"d1", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
        
        RowBox[{"(", 
         RowBox[{
          RowBox[{
          "d2", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], "/.", 
          
          RowBox[{"(", 
           RowBox[{
            RowBox[{"c", ":", 
             RowBox[{"(", 
              RowBox[{"_Y", "|", "_P"}], ")"}]}], "\[RuleDelayed]", 
            RowBox[{"(", 
             RowBox[{"c", "/.", 
              RowBox[{"n_Integer", "\[RuleDelayed]", 
               RowBox[{"n", "+", "\[Delta]"}]}]}], ")"}]}], ")"}]}], ")"}]}], 
       "]"}]}]}], "\[IndentingNewLine]", "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.584327777257358*^9, 3.5843281134725933`*^9}, {
  3.584328225528945*^9, 3.584328227230357*^9}, {3.584328541290987*^9, 
  3.584328545066761*^9}, {3.584394602747903*^9, 3.584394605805132*^9}, {
  3.5843964820356693`*^9, 3.584396482307458*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"InnerProducts", "[", 
   RowBox[{"n_", ",", "k_"}], "]"}], ":=", 
  RowBox[{"Outer", "[", 
   RowBox[{"InnerProduct", ",", 
    RowBox[{"Diagrams", "[", 
     RowBox[{"n", ",", 
      RowBox[{"_", "\[LessEqual]", "k"}]}], "]"}], ",", 
    RowBox[{"Diagrams", "[", 
     RowBox[{"n", ",", 
      RowBox[{"_", "\[LessEqual]", "k"}]}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5843284867395697`*^9, 3.584328504721418*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"InnerProductsWithoutSquares", "[", 
   RowBox[{"n_", ",", "k_"}], "]"}], ":=", 
  RowBox[{"Outer", "[", 
   RowBox[{"InnerProduct", ",", 
    RowBox[{"DiagramsWithoutSquares", "[", 
     RowBox[{"n", ",", 
      RowBox[{"_", "\[LessEqual]", "k"}]}], "]"}], ",", 
    RowBox[{"DiagramsWithoutSquares", "[", 
     RowBox[{"n", ",", 
      RowBox[{"_", "\[LessEqual]", "k"}]}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.584813774718878*^9, 3.584813782309785*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"InnerProductsWithoutAdjacentSquares", "[", 
   RowBox[{"n_", ",", "k_"}], "]"}], ":=", 
  RowBox[{"Outer", "[", 
   RowBox[{"InnerProduct", ",", 
    RowBox[{"DiagramsWithoutAdjacentSquares", "[", 
     RowBox[{"n", ",", 
      RowBox[{"_", "\[LessEqual]", "k"}]}], "]"}], ",", 
    RowBox[{"DiagramsWithoutAdjacentSquares", "[", 
     RowBox[{"n", ",", 
      RowBox[{"_", "\[LessEqual]", "k"}]}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.58432856062516*^9, 3.584328573652885*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"InnerProductsWithoutSmallPairs", "[", 
   RowBox[{"n_", ",", "k_"}], "]"}], ":=", 
  RowBox[{"Outer", "[", 
   RowBox[{"InnerProduct", ",", 
    RowBox[{"DiagramsWithoutSmallPairs", "[", 
     RowBox[{"n", ",", 
      RowBox[{"_", "\[LessEqual]", "k"}]}], "]"}], ",", 
    RowBox[{"DiagramsWithoutSmallPairs", "[", 
     RowBox[{"n", ",", 
      RowBox[{"_", "\[LessEqual]", "k"}]}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.58432858026481*^9, 3.584328590715493*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Applying relations", "Section",
 CellChangeTimes->{{3.5843420123574953`*^9, 3.584342017817984*^9}, {
  3.584812942718741*^9, 3.5848129437083607`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"AddPolyhedraEvaluations", "[", "context_", "]"}], "[", "X_", 
   "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"PolyhedraEvaluationRules", "[", "context", "]"}], "=", 
      RowBox[{"Union", "[", 
       RowBox[{
        RowBox[{"PolyhedraEvaluationRules", "[", "context", "]"}], ",", 
        RowBox[{"Cases", "[", 
         RowBox[{"X", ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"name_", "\[Rule]", "value_"}], ")"}], "/;", 
           RowBox[{"MemberQ", "[", 
            RowBox[{
             RowBox[{"PolyhedraNames", "\[LeftDoubleBracket]", 
              RowBox[{"All", ",", "1"}], "\[RightDoubleBracket]"}], ",", 
             "name"}], "]"}]}], ",", "\[Infinity]"}], "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"PolyhedraEvaluationRules", "[", "context", "]"}], "=", 
      RowBox[{
       RowBox[{"PolyhedraEvaluationRules", "[", "context", "]"}], "/.", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"name_", "\[Rule]", "value_"}], ")"}], "\[RuleDelayed]", 
        RowBox[{"(", 
         RowBox[{"name", "\[Rule]", 
          RowBox[{"Together", "[", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"value", "//.", 
              RowBox[{"PolyhedraEvaluationRules", "[", "context", "]"}]}], "/.", 
             RowBox[{"VariableSubstitutions", "[", "context", "]"}]}], ")"}], 
           "]"}]}], ")"}]}]}]}], ";"}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.584342884507666*^9, 3.5843430059398937`*^9}, {
  3.5843431639136953`*^9, 3.58434316642529*^9}, {3.584814125302619*^9, 
  3.584814189043057*^9}, {3.584814253606584*^9, 3.584814261398682*^9}}],

Cell[BoxData[{
 RowBox[{"Clear", "[", "AddDiagramReduction", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"AddDiagramReduction", "[", "context_", "]"}], "[", "X_", "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"DiagramReductions", "[", "context", "]"}], "=", 
     RowBox[{"Union", "[", 
      RowBox[{
       RowBox[{"DiagramReductions", "[", "context", "]"}], ",", 
       RowBox[{"{", "X", "}"}]}], "]"}]}], ";"}], ")"}]}]}], "Input",
 CellChangeTimes->{{3.584342884507666*^9, 3.5843430059398937`*^9}, {
  3.5843431639136953`*^9, 3.58434316642529*^9}, {3.584344932295903*^9, 
  3.584344954653891*^9}, {3.5843449954994507`*^9, 3.584345020734585*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"labels", "[", "stuff_", "]"}], ":=", 
  RowBox[{"Union", "[", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Cases", "[", 
      RowBox[{"stuff", ",", 
       RowBox[{
        RowBox[{"Y", "[", 
         RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], "\[RuleDelayed]", 
        RowBox[{"{", 
         RowBox[{"a", ",", "b", ",", "c"}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "\[Infinity]"}], "}"}]}], "]"}], "~", "Join", "~", 
     RowBox[{"Cases", "[", 
      RowBox[{"stuff", ",", 
       RowBox[{
        RowBox[{"P", "[", 
         RowBox[{"a_", ",", "b_"}], "]"}], "\[RuleDelayed]", 
        RowBox[{"{", 
         RowBox[{"a", ",", "b"}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "\[Infinity]"}], "}"}]}], "]"}]}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.5804808333026543`*^9, 3.580480881872797*^9}, {
   3.5804810050784492`*^9, 3.580481027956889*^9}, {3.58048105850836*^9, 
   3.580481077242907*^9}, 3.584345857214959*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"refreshInternalLabels", "[", 
   RowBox[{"Diagram", "[", 
    RowBox[{"b_", ",", "c_"}], "]"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"labels", "=", 
       RowBox[{"labels", "[", "c", "]"}]}], ",", "internalLabels", ",", 
      "replacements"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"internalLabels", "=", 
      RowBox[{"Complement", "[", 
       RowBox[{"labels", ",", "b"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"replacements", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"#", "\[Rule]", "freshLabel"}], "&"}], "/@", 
       "internalLabels"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Diagram", "[", 
      RowBox[{"b", ",", 
       RowBox[{"c", "/.", "replacements"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.580480698653158*^9, 3.580480710386538*^9}, {
   3.580480766864428*^9, 3.5804807737938433`*^9}, {3.5804810864341516`*^9, 
   3.580481126564473*^9}, {3.580481213308859*^9, 3.580481215660561*^9}, 
   3.58434585895798*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ApplySquareRelation", "[", "relation_", "]"}], "[", 
   RowBox[{"D", ":", 
    RowBox[{"Diagram", "[", 
     RowBox[{"bdy_", ",", "contents_"}], "]"}]}], "]"}], ":=", 
  RowBox[{"Table", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"newBoundary", "=", 
         RowBox[{
         "square", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
        ",", "replacement", ",", "diff"}], "}"}], ",", "\[IndentingNewLine]", 
      
      RowBox[{
       RowBox[{"replacement", "=", 
        RowBox[{"Thread", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Diagrams", "[", 
            RowBox[{"4", ",", "0"}], "]"}], "\[LeftDoubleBracket]", 
           RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], "\[Rule]", 
          "newBoundary"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"diff", "=", 
        RowBox[{"Complement", "[", 
         RowBox[{
          RowBox[{"timesToList", "[", "contents", "]"}], ",", 
          RowBox[{"timesToList", "[", 
           RowBox[{
           "square", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
           "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "diff", "]"}], "\[NotEqual]", 
          RowBox[{
           RowBox[{"Length", "[", 
            RowBox[{"timesToList", "[", "contents", "]"}], "]"}], "-", 
           RowBox[{"Length", "[", 
            RowBox[{"timesToList", "[", 
             RowBox[{
             "square", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}],
              "]"}], "]"}]}]}], ",", 
         RowBox[{
          RowBox[{"Print", "[", "\"\<uh oh\>\"", "]"}], ";", 
          RowBox[{"Abort", "[", "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
       
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
          "relation", "\[LeftDoubleBracket]", "k", "\[RightDoubleBracket]"}], 
          
          RowBox[{"Diagram", "[", 
           RowBox[{"bdy", ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"Times", "@@", "diff"}], ")"}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"refreshInternalLabels", "[", 
                 RowBox[{
                  RowBox[{"Diagrams", "[", 
                   RowBox[{"4", ",", "0"}], "]"}], "\[LeftDoubleBracket]", 
                  "k", "\[RightDoubleBracket]"}], "]"}], 
                "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], "/.", 
               "replacement"}], ")"}]}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "4"}], "}"}]}], "]"}]}]}], "]"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{"square", ",", 
      RowBox[{"FindSquares", "[", "D", "]"}]}], "}"}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.5843433529148283`*^9, 3.5843433979118567`*^9}, {
  3.584343522064493*^9, 3.584343654519944*^9}, {3.5843437049246807`*^9, 
  3.584343771425228*^9}, {3.5843438133025837`*^9, 3.584343818188311*^9}, {
  3.584343850899178*^9, 3.584343875578555*^9}, {3.584343943102336*^9, 
  3.584343962387965*^9}, {3.584344016434967*^9, 3.584344099531217*^9}, {
  3.584344775285872*^9, 3.5843447775076723`*^9}, {3.584345616480357*^9, 
  3.584345679549543*^9}, {3.5843457162940273`*^9, 3.584345748633853*^9}, {
  3.584345901298686*^9, 3.5843459154642143`*^9}, {3.5843459986592693`*^9, 
  3.584345999016591*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ApplyPentagonRelation", "[", "relation_", "]"}], "[", 
   RowBox[{"D", ":", 
    RowBox[{"Diagram", "[", 
     RowBox[{"bdy_", ",", "contents_"}], "]"}]}], "]"}], ":=", 
  RowBox[{"Table", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"newBoundary", "=", 
         RowBox[{
         "pentagon", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}],
         ",", "replacement", ",", "diff"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"replacement", "=", 
        RowBox[{"Thread", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Diagrams", "[", 
            RowBox[{"5", ",", "0"}], "]"}], "\[LeftDoubleBracket]", 
           RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], "\[Rule]", 
          "newBoundary"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"diff", "=", 
        RowBox[{"Complement", "[", 
         RowBox[{
          RowBox[{"timesToList", "[", "contents", "]"}], ",", 
          RowBox[{"timesToList", "[", 
           RowBox[{
           "pentagon", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}],
            "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "diff", "]"}], "\[NotEqual]", 
          RowBox[{
           RowBox[{"Length", "[", 
            RowBox[{"timesToList", "[", "contents", "]"}], "]"}], "-", 
           RowBox[{"Length", "[", 
            RowBox[{"timesToList", "[", 
             RowBox[{
             "pentagon", "\[LeftDoubleBracket]", "2", 
              "\[RightDoubleBracket]"}], "]"}], "]"}]}]}], ",", 
         RowBox[{
          RowBox[{"Print", "[", "\"\<uh oh\>\"", "]"}], ";", 
          RowBox[{"Abort", "[", "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
       
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
          "relation", "\[LeftDoubleBracket]", "k", "\[RightDoubleBracket]"}], 
          
          RowBox[{"Diagram", "[", 
           RowBox[{"bdy", ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"Times", "@@", "diff"}], ")"}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"refreshInternalLabels", "[", 
                 RowBox[{
                  RowBox[{"Diagrams", "[", 
                   RowBox[{"5", ",", "0"}], "]"}], "\[LeftDoubleBracket]", 
                  "k", "\[RightDoubleBracket]"}], "]"}], 
                "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], "/.", 
               "replacement"}], ")"}]}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], "]"}]}]}], "]"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{"pentagon", ",", 
      RowBox[{"FindPentagons", "[", "D", "]"}]}], "}"}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.5843433529148283`*^9, 3.5843433979118567`*^9}, {
  3.584343522064493*^9, 3.584343654519944*^9}, {3.5843437049246807`*^9, 
  3.584343771425228*^9}, {3.5843438133025837`*^9, 3.584343818188311*^9}, {
  3.584343850899178*^9, 3.584343875578555*^9}, {3.584343943102336*^9, 
  3.584343962387965*^9}, {3.584344016434967*^9, 3.584344099531217*^9}, {
  3.584344775285872*^9, 3.5843447775076723`*^9}, {3.584345616480357*^9, 
  3.584345679549543*^9}, {3.5843457162940273`*^9, 3.584345748633853*^9}, {
  3.584345901298686*^9, 3.5843459154642143`*^9}, {3.5843459986592693`*^9, 
  3.584345999016591*^9}, {3.595481125509473*^9, 3.595481171585103*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ApplyAdjacentSquaresRelation", "[", "relation_", "]"}], "[", 
   RowBox[{"D", ":", 
    RowBox[{"Diagram", "[", 
     RowBox[{"bdy_", ",", "contents_"}], "]"}]}], "]"}], ":=", 
  RowBox[{"Table", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"newBoundary", "=", 
         RowBox[{
         "square", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
        ",", "replacement", ",", "diff"}], "}"}], ",", "\[IndentingNewLine]", 
      
      RowBox[{
       RowBox[{"replacement", "=", 
        RowBox[{"Thread", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Diagrams", "[", 
            RowBox[{"4", ",", 
             RowBox[{"_", "\[LessEqual]", "1"}]}], "]"}], 
           "\[LeftDoubleBracket]", 
           RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], "\[Rule]", 
          "newBoundary"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"diff", "=", 
        RowBox[{"Complement", "[", 
         RowBox[{
          RowBox[{"timesToList", "[", "contents", "]"}], ",", 
          RowBox[{"timesToList", "[", 
           RowBox[{
           "square", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
           "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "diff", "]"}], "\[NotEqual]", 
          RowBox[{
           RowBox[{"Length", "[", 
            RowBox[{"timesToList", "[", "contents", "]"}], "]"}], "-", 
           RowBox[{"Length", "[", 
            RowBox[{"timesToList", "[", 
             RowBox[{
             "square", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}],
              "]"}], "]"}]}]}], ",", 
         RowBox[{
          RowBox[{"Print", "[", "\"\<uh oh\>\"", "]"}], ";", 
          RowBox[{"Print", "[", "diff", "]"}], ";", 
          RowBox[{"Print", "[", 
           RowBox[{"timesToList", "[", "contents", "]"}], "]"}], ";", 
          RowBox[{"Print", "[", 
           RowBox[{"timesToList", "[", 
            RowBox[{
            "square", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
            "]"}], "]"}], ";", 
          RowBox[{"Abort", "[", "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
       
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
          "relation", "\[LeftDoubleBracket]", "k", "\[RightDoubleBracket]"}], 
          
          RowBox[{"Diagram", "[", 
           RowBox[{"bdy", ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"Times", "@@", "diff"}], ")"}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"refreshInternalLabels", "[", 
                 RowBox[{
                  RowBox[{"Diagrams", "[", 
                   RowBox[{"4", ",", 
                    RowBox[{"_", "\[LessEqual]", "1"}]}], "]"}], 
                  "\[LeftDoubleBracket]", "k", "\[RightDoubleBracket]"}], 
                 "]"}], "\[LeftDoubleBracket]", "2", 
                "\[RightDoubleBracket]"}], "/.", "replacement"}], ")"}]}]}], 
           "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "5"}], "}"}]}], "]"}]}]}], 
     "\[IndentingNewLine]", "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{"square", ",", 
      RowBox[{"FindAdjacentSquares", "[", "D", "]"}]}], "}"}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBmIQ7eYmu3z6lleO73T3rgHRIQJOe0B00uILZ0D0n2my
l0F0xezc2yD6yLqVD0D0Uja3hyBa8FjMUxDd1lz0AkSHuT3+AKLNsnw+g2iH
17y/QPTu/wUsM4D0XdWXESD6lp1BJIgWi+c/BKJvT/14EkSvyeg8B6LbPKZc
AtHX+lY+BdE3buU9B9F7JK5+BNGv2h+AaW+fiWozgfQH721aILqsqNgGRGtM
Om4HonumOXuD6D07p4DpHxW/L4FoDqugyyD62bylP0D0BNn5v8HyjkaCs4A0
j/1VURAtxyvvBaIZf8X4g2gA1HqwnA==
  "]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ApplyPentasquareRelation", "[", "relation_", "]"}], "[", 
   RowBox[{"D", ":", 
    RowBox[{"Diagram", "[", 
     RowBox[{"bdy_", ",", "contents_"}], "]"}]}], "]"}], ":=", 
  RowBox[{"Table", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"newBoundary", "=", 
         RowBox[{
         "pentasquare", "\[LeftDoubleBracket]", "1", 
          "\[RightDoubleBracket]"}]}], ",", "replacement", ",", "diff", ",", 
        RowBox[{"diagrams", "=", 
         RowBox[{"Diagrams", "[", 
          RowBox[{"5", ",", 
           RowBox[{"_", "\[LessEqual]", "1"}]}], "]"}]}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"replacement", "=", 
        RowBox[{"Thread", "[", 
         RowBox[{
          RowBox[{"diagrams", "\[LeftDoubleBracket]", 
           RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], "\[Rule]", 
          "newBoundary"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"diff", "=", 
        RowBox[{"Complement", "[", 
         RowBox[{
          RowBox[{"timesToList", "[", "contents", "]"}], ",", 
          RowBox[{"timesToList", "[", 
           RowBox[{
           "pentasquare", "\[LeftDoubleBracket]", "2", 
            "\[RightDoubleBracket]"}], "]"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "diff", "]"}], "\[NotEqual]", 
          RowBox[{
           RowBox[{"Length", "[", 
            RowBox[{"timesToList", "[", "contents", "]"}], "]"}], "-", 
           RowBox[{"Length", "[", 
            RowBox[{"timesToList", "[", 
             RowBox[{
             "pentasquare", "\[LeftDoubleBracket]", "2", 
              "\[RightDoubleBracket]"}], "]"}], "]"}]}]}], ",", 
         RowBox[{
          RowBox[{"Print", "[", "\"\<uh oh\>\"", "]"}], ";", 
          RowBox[{"Print", "[", "diff", "]"}], ";", 
          RowBox[{"Print", "[", 
           RowBox[{"timesToList", "[", "contents", "]"}], "]"}], ";", 
          RowBox[{"Print", "[", 
           RowBox[{"timesToList", "[", 
            RowBox[{
            "pentasquare", "\[LeftDoubleBracket]", "2", 
             "\[RightDoubleBracket]"}], "]"}], "]"}], ";", 
          RowBox[{"Abort", "[", "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
       
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
          "relation", "\[LeftDoubleBracket]", "k", "\[RightDoubleBracket]"}], 
          
          RowBox[{"Diagram", "[", 
           RowBox[{"bdy", ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"Times", "@@", "diff"}], ")"}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"refreshInternalLabels", "[", 
                 RowBox[{
                 "diagrams", "\[LeftDoubleBracket]", "k", 
                  "\[RightDoubleBracket]"}], "]"}], "\[LeftDoubleBracket]", 
                "2", "\[RightDoubleBracket]"}], "/.", "replacement"}], 
              ")"}]}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "16"}], "}"}]}], "]"}]}]}], 
     "\[IndentingNewLine]", "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{"pentasquare", ",", 
      RowBox[{"FindPentasquares", "[", "D", "]"}]}], "}"}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBWIQ7eYmu3z6lleO73T3rgHRIQJOe0B00uILZ0D0n2my
l0F0xezc2yD6yLqVD0D0Uja3hyBa8FjMUxDd1lz0AkSHuT3+AKLNsnw+g2iH
17y/QPTu/wUsM4D0XdWXESD6lp1BJIgWi+c/BKJvT/14EkSvyeg8B6LbPKZc
AtHX+lY+BdE3buU9B9F7JK5+BNGv2h+AaW+fiWozgfQH721aILqsqNgGRGtM
Om4HonumOXuD6D07p4DpHxW/L4FoDqugyyD62bylP0D0BNn5v8HyjkaCs4A0
j/1VURAtxyvvBaIZf8X4g+iwv9kpW4D0KS79DBD9TPhyDohe9/RFPogGABkg
w5k=
  "]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ApplyPentapentRelation", "[", "relation_", "]"}], "[", 
   RowBox[{"D", ":", 
    RowBox[{"Diagram", "[", 
     RowBox[{"bdy_", ",", "contents_"}], "]"}]}], "]"}], ":=", 
  RowBox[{"Table", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"newBoundary", "=", 
         RowBox[{
         "pentapent", "\[LeftDoubleBracket]", "1", 
          "\[RightDoubleBracket]"}]}], ",", "replacement", ",", "diff", ",", 
        RowBox[{"diagrams", "=", 
         RowBox[{"DiagramsWithoutSquares", "[", 
          RowBox[{"6", ",", 
           RowBox[{"_", "\[LessEqual]", "1"}]}], "]"}]}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"replacement", "=", 
        RowBox[{"Thread", "[", 
         RowBox[{
          RowBox[{"diagrams", "\[LeftDoubleBracket]", 
           RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], "\[Rule]", 
          "newBoundary"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"diff", "=", 
        RowBox[{"Complement", "[", 
         RowBox[{
          RowBox[{"timesToList", "[", "contents", "]"}], ",", 
          RowBox[{"timesToList", "[", 
           RowBox[{
           "pentapent", "\[LeftDoubleBracket]", "2", 
            "\[RightDoubleBracket]"}], "]"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "diff", "]"}], "\[NotEqual]", 
          RowBox[{
           RowBox[{"Length", "[", 
            RowBox[{"timesToList", "[", "contents", "]"}], "]"}], "-", 
           RowBox[{"Length", "[", 
            RowBox[{"timesToList", "[", 
             RowBox[{
             "pentapent", "\[LeftDoubleBracket]", "2", 
              "\[RightDoubleBracket]"}], "]"}], "]"}]}]}], ",", 
         RowBox[{
          RowBox[{"Print", "[", "\"\<uh oh\>\"", "]"}], ";", 
          RowBox[{"Print", "[", "diff", "]"}], ";", 
          RowBox[{"Print", "[", 
           RowBox[{"timesToList", "[", "contents", "]"}], "]"}], ";", 
          RowBox[{"Print", "[", 
           RowBox[{"timesToList", "[", 
            RowBox[{
            "pentapent", "\[LeftDoubleBracket]", "2", 
             "\[RightDoubleBracket]"}], "]"}], "]"}], ";", 
          RowBox[{"Abort", "[", "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
       
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
          "relation", "\[LeftDoubleBracket]", "k", "\[RightDoubleBracket]"}], 
          
          RowBox[{"Diagram", "[", 
           RowBox[{"bdy", ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"Times", "@@", "diff"}], ")"}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"refreshInternalLabels", "[", 
                 RowBox[{
                 "diagrams", "\[LeftDoubleBracket]", "k", 
                  "\[RightDoubleBracket]"}], "]"}], "\[LeftDoubleBracket]", 
                "2", "\[RightDoubleBracket]"}], "/.", "replacement"}], 
              ")"}]}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "41"}], "}"}]}], "]"}]}]}], 
     "\[IndentingNewLine]", "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{"pentapent", ",", 
      RowBox[{
       RowBox[{"FindAdjacentPolygons", "[", 
        RowBox[{"5", ",", "5"}], "]"}], "[", "D", "]"}]}], "}"}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQB2IQ7eYmu3z6lleO73T3rgHRIQJOe0B00uILZ0D0n2my
l0F0xezc2yD6yLqVD0D0Uja3hyBa8FjMUxDd1lz0AkSHuT3+AKLNsnw+g2iH
17y/QPTu/wUsM4D0XdWXESD6lp1BJIgWi+c/BKJvT/14EkSvyeg8B6LbPKZc
AtHX+lY+BdE3buU9B9F7JK5+BNGv2h+AaW+fiWozgfQH721aILqsqNgGRGtM
Om4HonumOXuD6D07p4DpHxW/L4FoDqugyyD62bylP0D0BNn5v8HyjkaCs4A0
j/1VURAtxyvvBaIZf8X4g+iwv9kpW4D0KS79DBD9TPhyDohe9/RFPogulDf/
d37rK8efEyXYLgBpnSsX+EC0s8U2fhANAK7S1OU=
  "]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ApplyHexapentRelation", "[", "relation_", "]"}], "[", 
   RowBox[{"D", ":", 
    RowBox[{"Diagram", "[", 
     RowBox[{"bdy_", ",", "contents_"}], "]"}]}], "]"}], ":=", 
  RowBox[{"Table", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"newBoundary", "=", 
         RowBox[{
         "hexapent", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}],
         ",", "replacement", ",", "diff", ",", 
        RowBox[{"diagrams", "=", 
         RowBox[{"DiagramsWithoutSquares", "[", 
          RowBox[{"7", ",", 
           RowBox[{"_", "\[LessEqual]", "1"}]}], "]"}]}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"replacement", "=", 
        RowBox[{"Thread", "[", 
         RowBox[{
          RowBox[{"diagrams", "\[LeftDoubleBracket]", 
           RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], "\[Rule]", 
          "newBoundary"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"diff", "=", 
        RowBox[{"Complement", "[", 
         RowBox[{
          RowBox[{"timesToList", "[", "contents", "]"}], ",", 
          RowBox[{"timesToList", "[", 
           RowBox[{
           "hexapent", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}],
            "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "diff", "]"}], "\[NotEqual]", 
          RowBox[{
           RowBox[{"Length", "[", 
            RowBox[{"timesToList", "[", "contents", "]"}], "]"}], "-", 
           RowBox[{"Length", "[", 
            RowBox[{"timesToList", "[", 
             RowBox[{
             "hexapent", "\[LeftDoubleBracket]", "2", 
              "\[RightDoubleBracket]"}], "]"}], "]"}]}]}], ",", 
         RowBox[{
          RowBox[{"Print", "[", "\"\<uh oh\>\"", "]"}], ";", 
          RowBox[{"Print", "[", "diff", "]"}], ";", 
          RowBox[{"Print", "[", 
           RowBox[{"timesToList", "[", "contents", "]"}], "]"}], ";", 
          RowBox[{"Print", "[", 
           RowBox[{"timesToList", "[", 
            RowBox[{
            "hexapent", "\[LeftDoubleBracket]", "2", 
             "\[RightDoubleBracket]"}], "]"}], "]"}], ";", 
          RowBox[{"Abort", "[", "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
       
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
          "relation", "\[LeftDoubleBracket]", "k", "\[RightDoubleBracket]"}], 
          
          RowBox[{"Diagram", "[", 
           RowBox[{"bdy", ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"Times", "@@", "diff"}], ")"}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"refreshInternalLabels", "[", 
                 RowBox[{
                 "diagrams", "\[LeftDoubleBracket]", "k", 
                  "\[RightDoubleBracket]"}], "]"}], "\[LeftDoubleBracket]", 
                "2", "\[RightDoubleBracket]"}], "/.", "replacement"}], 
              ")"}]}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", 
           RowBox[{"Length", "[", "diagrams", "]"}]}], "}"}]}], "]"}]}]}], 
     "\[IndentingNewLine]", "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{"hexapent", ",", 
      RowBox[{
       RowBox[{"FindAdjacentPolygons", "[", 
        RowBox[{"6", ",", "5"}], "]"}], "[", "D", "]"}]}], "}"}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJwdyU0ogwEAh/FNWpKZJWvULAcyEe2ApPFuLNlKLZbVSi1q+RpTWjmqSUm2
Zr6Kg5ZWa6dZZLssEWnWZpKlprWZV2njMpuv9/8enn6Hp05nUE0UMRiMGioo
lwuOtjwk8d7id8HhCqkP6g5DN/DbLohA095MDJ67nXHoYMmfIfdCm4TmZWMa
quWJDGyfVH7C3jd2Hp79zRVvUz7Vv47CR0mbBvLGOAEY28xeQZd+NQjNA7Yw
vF93JuHD4+wL9PGjWUiuxGkVSkvDDmVG4W2Ci8aFbthovZTANbtMAX2nNtqc
qRCGJV2qCEztO3JwQ3BQoD8h5u5SlvVEq2AtWzgImXntEFT/TI17KK9LW/Uw
VRmZhu5k2gDnhR2/t8ck8WXhs0KUzXehcijr9HJgkUgUTPhJov9jhHbJehKG
gb7qe8iTMl+gWEPQ/gNCc/Cl
  "]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ApplySquareRelation", "[", "relation_", "]"}], "[", "X_Times", 
   "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"ApplySquareRelation", "[", "relation", "]"}], "[", 
    RowBox[{"Diagram", "[", 
     RowBox[{
      RowBox[{"{", "}"}], ",", "X"}], "]"}], "]"}], "/.", 
   RowBox[{
    RowBox[{"Diagram", "[", 
     RowBox[{
      RowBox[{"{", "}"}], ",", "Y_"}], "]"}], "\[RuleDelayed]", 
    RowBox[{"IdentifyPolyhedra", "[", "Y", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.584343401448461*^9, 3.584343430260997*^9}, {
   3.584344132708172*^9, 3.584344146268094*^9}, 3.58434419688792*^9, {
   3.58434439077243*^9, 3.584344401777997*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ApplyAdjacentSquaresRelation", "[", "relation_", "]"}], "[", 
   "X_Times", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"ApplyAdjacentSquaresRelation", "[", "relation", "]"}], "[", 
    RowBox[{"Diagram", "[", 
     RowBox[{
      RowBox[{"{", "}"}], ",", "X"}], "]"}], "]"}], "/.", 
   RowBox[{
    RowBox[{"Diagram", "[", 
     RowBox[{
      RowBox[{"{", "}"}], ",", "Y_"}], "]"}], "\[RuleDelayed]", 
    RowBox[{"IdentifyPolyhedra", "[", "Y", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.584346464373929*^9, 3.584346465405015*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ApplyPentasquareRelation", "[", "relation_", "]"}], "[", 
   "X_Times", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"ApplyPentasquareRelation", "[", "relation", "]"}], "[", 
    RowBox[{"Diagram", "[", 
     RowBox[{
      RowBox[{"{", "}"}], ",", "X"}], "]"}], "]"}], "/.", 
   RowBox[{
    RowBox[{"Diagram", "[", 
     RowBox[{
      RowBox[{"{", "}"}], ",", "Y_"}], "]"}], "\[RuleDelayed]", 
    RowBox[{"IdentifyPolyhedra", "[", "Y", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.584346464373929*^9, 3.584346465405015*^9}, {
  3.584402325499016*^9, 3.5844023268350477`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ApplyPentapentRelation", "[", "relation_", "]"}], "[", "X_Times", 
   "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"ApplyPentapentRelation", "[", "relation", "]"}], "[", 
    RowBox[{"Diagram", "[", 
     RowBox[{
      RowBox[{"{", "}"}], ",", "X"}], "]"}], "]"}], "/.", 
   RowBox[{
    RowBox[{"Diagram", "[", 
     RowBox[{
      RowBox[{"{", "}"}], ",", "Y_"}], "]"}], "\[RuleDelayed]", 
    RowBox[{"IdentifyPolyhedra", "[", "Y", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.5849831821886272`*^9, 3.584983183686275*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ApplyHexapentRelation", "[", "relation_", "]"}], "[", "X_Times", 
   "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"ApplyHexapentRelation", "[", "relation", "]"}], "[", 
    RowBox[{"Diagram", "[", 
     RowBox[{
      RowBox[{"{", "}"}], ",", "X"}], "]"}], "]"}], "/.", 
   RowBox[{
    RowBox[{"Diagram", "[", 
     RowBox[{
      RowBox[{"{", "}"}], ",", "Y_"}], "]"}], "\[RuleDelayed]", 
    RowBox[{"IdentifyPolyhedra", "[", "Y", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.5849831821886272`*^9, 3.584983183686275*^9}, {
  3.589218127515286*^9, 3.5892181308909616`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ApplyDiagramReductions", "[", "context_", "]"}], "[", "X_", "]"}],
   ":=", 
  RowBox[{"Flatten", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Together", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"dr", "[", "X", "]"}], "/.", 
        RowBox[{"PolyhedraEvaluationRules", "[", "context", "]"}]}], "/.", 
       RowBox[{"VariableSubstitutions", "[", "context", "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"dr", ",", 
       RowBox[{"DiagramReductions", "[", "context", "]"}]}], "}"}]}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.5843451014999313`*^9, 3.584345144374219*^9}, {
  3.584346050056156*^9, 3.584346084489532*^9}, {3.5849852562758083`*^9, 
  3.5849852605019007`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ApplyDiagramReduction", "[", "context_", "]"}], "[", "X_", "]"}], 
  ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "reductions", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"reductions", "=", 
      RowBox[{
       RowBox[{"ApplyDiagramReductions", "[", "context", "]"}], "[", "X", 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", "reductions", "]"}], ">", "0"}], ",", 
       RowBox[{
       "reductions", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
       ",", "X"}], "]"}]}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.584985244316125*^9, 3.5849852669533854`*^9}, {
  3.5849852991691637`*^9, 3.5849853063113203`*^9}, {3.58498539246068*^9, 
  3.5849854182317657`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"FindNewPolyhedronEvaluationRule", "[", "context_", "]"}], "[", 
   "P_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"results", ",", "diffs"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"MemberQ", "[", 
       RowBox[{
        RowBox[{"First", "/@", 
         RowBox[{"PolyhedraEvaluationRules", "[", "context", "]"}]}], ",", 
        "P"}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<There's already an evaluation rule for \>\"", ",", "P"}], 
       "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"results", "=", 
        RowBox[{"DeleteCases", "[", 
         RowBox[{
          RowBox[{"Union", "[", 
           RowBox[{"Factor", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"ApplyDiagramReductions", "[", "context", "]"}], "[", 
               RowBox[{"P", "/.", "PolyhedraNames"}], "]"}], "/.", 
              RowBox[{"PolyhedraEvaluationRules", "[", "context", "]"}]}], "/.", 
             RowBox[{"VariableSubstitutions", "[", "context", "]"}]}], "]"}], 
           "]"}], ",", 
          RowBox[{"P", "|", 
           RowBox[{"(", 
            RowBox[{"P", "/.", "PolyhedraNames"}], ")"}]}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "results", "]"}], "\[Equal]", "0"}], ",", 
         "\[IndentingNewLine]", "$Failed", ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"diffs", "=", 
           RowBox[{"Union", "[", 
            RowBox[{"Together", "[", 
             RowBox[{
              RowBox[{"Rest", "[", "results", "]"}], "-", 
              RowBox[{"First", "[", "results", "]"}]}], "]"}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"diffs", "===", 
              RowBox[{"{", "0", "}"}]}], "||", 
             RowBox[{"diffs", "===", 
              RowBox[{"{", "}"}]}]}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              RowBox[{"AddPolyhedraEvaluations", "[", "context", "]"}], "[", 
              RowBox[{"{", 
               RowBox[{"P", "\[Rule]", 
                RowBox[{
                "results", "\[LeftDoubleBracket]", "1", 
                 "\[RightDoubleBracket]"}]}], "}"}], "]"}], ";", 
             RowBox[{
             "results", "\[LeftDoubleBracket]", "1", 
              "\[RightDoubleBracket]"}]}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"Print", "[", "\"\<Divergent evaluations!\>\"", "]"}], 
             ";", "\[IndentingNewLine]", 
             RowBox[{"Print", "[", "results", "]"}], ";", 
             "\[IndentingNewLine]", "$Failed"}]}], "\[IndentingNewLine]", 
           "]"}]}]}], "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]",
      "]"}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.584395073822651*^9, 3.584395182362424*^9}, {
   3.584395318264889*^9, 3.584395345354089*^9}, {3.584395413261342*^9, 
   3.5843954187245493`*^9}, {3.58440283409092*^9, 3.584402851456807*^9}, {
   3.584404548452791*^9, 3.58440455793685*^9}, {3.5844047139953947`*^9, 
   3.5844047150872498`*^9}, {3.584404771289942*^9, 3.5844047718431892`*^9}, {
   3.584406102027886*^9, 3.584406102796688*^9}, {3.584406419611953*^9, 
   3.584406477529367*^9}, {3.584406539158917*^9, 3.5844065790305634`*^9}, {
   3.5844071043486347`*^9, 3.5844071189290237`*^9}, {3.58440721760392*^9, 
   3.584407221569422*^9}, 3.584491808376894*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ComputeAllPolyhedra", "[", "context_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"f", ",", "names"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"names", ":=", 
      RowBox[{
       RowBox[{"SortBy", "[", 
        RowBox[{
         RowBox[{"DeleteCases", "[", 
          RowBox[{"PolyhedraNames", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"n_", "\[Rule]", "v_"}], ")"}], "/;", 
            RowBox[{"MemberQ", "[", 
             RowBox[{
              RowBox[{"PolyhedraEvaluationRules", "[", "context", "]"}], ",", 
              
              RowBox[{"n", "\[Rule]", "_"}]}], "]"}]}]}], "]"}], ",", 
         RowBox[{
          RowBox[{"Count", "[", 
           RowBox[{
            RowBox[{
            "#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], ",", 
            "_Y", ",", "\[Infinity]"}], "]"}], "&"}]}], "]"}], 
       "\[LeftDoubleBracket]", 
       RowBox[{"All", ",", "1"}], "\[RightDoubleBracket]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"f", "=", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Print", "[", 
          RowBox[{"#", "\[Rule]", 
           RowBox[{"ToGraph", "[", 
            RowBox[{"#", "/.", "PolyhedraNames"}], "]"}]}], "]"}], ";", 
         RowBox[{"With", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"r", "=", 
             RowBox[{
              RowBox[{
              "FindNewPolyhedronEvaluationRule", "[", "context", "]"}], "[", 
              "#", "]"}]}], "}"}], ",", 
           RowBox[{
            RowBox[{"Print", "[", "r", "]"}], ";", "r"}]}], "]"}]}], ")"}], 
       "&"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"FixedPoint", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"f", "/@", "names"}], "&"}], ",", "1"}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"PolyhedraEvaluationRules", "[", "context", "]"}], "=", 
      RowBox[{
       RowBox[{"PolyhedraEvaluationRules", "[", "context", "]"}], "//.", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a_", "\[Rule]", "b_"}], ")"}], "/;", 
         RowBox[{"!", 
          RowBox[{"FreeQ", "[", 
           RowBox[{"b", ",", 
            RowBox[{"Alternatives", "@@", 
             RowBox[{"PolyhedraNames", "\[LeftDoubleBracket]", 
              RowBox[{"All", ",", "1"}], "\[RightDoubleBracket]"}]}]}], 
           "]"}]}]}], "\[RuleDelayed]", 
        RowBox[{"(", 
         RowBox[{"a", "\[Rule]", 
          RowBox[{"Together", "[", 
           RowBox[{"b", "//.", 
            RowBox[{"PolyhedraEvaluationRules", "[", "context", "]"}]}], 
           "]"}]}], ")"}]}]}]}], ";"}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.58449166697279*^9, 3.5844917686975107`*^9}, 
   3.584491808152923*^9, {3.5844920661935368`*^9, 3.584492090061516*^9}, {
   3.584515441362831*^9, 3.584515469583994*^9}, {3.584515690692802*^9, 
   3.5845156964774723`*^9}, {3.58451580104156*^9, 3.584515884184127*^9}, {
   3.584516388880851*^9, 3.584516392339938*^9}, {3.584517527385303*^9, 
   3.584517578019562*^9}, 3.630099920692461*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"SavePolyhedraEvaluations", "[", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"FileExistsQ", "[", 
        RowBox[{"FileNameJoin", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"getDirectory", "[", "]"}], ",", 
           "\"\<polyhedraEvaluations.m\>\""}], "}"}], "]"}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"DeleteFile", "[", 
        RowBox[{"FileNameJoin", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"getDirectory", "[", "]"}], ",", 
           "\"\<polyhedraEvaluations.m\>\""}], "}"}], "]"}], "]"}]}], "]"}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"Save", "[", 
      RowBox[{
       RowBox[{"FileNameJoin", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"getDirectory", "[", "]"}], ",", 
          "\"\<polyhedraEvaluations.m\>\""}], "}"}], "]"}], ",", 
       "PolyhedraEvaluationRules"}], "]"}], ";"}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.584866052035996*^9, 3.584866080066399*^9}, {
  3.584866546538392*^9, 3.584866559623699*^9}, {3.5848666685067463`*^9, 
  3.584866688453549*^9}, {3.594342454715316*^9, 3.594342457898204*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"LoadPolyhedraEvaluations", "[", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"FileExistsQ", "[", 
        RowBox[{"FileNameJoin", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"getDirectory", "[", "]"}], ",", 
           "\"\<polyhedraEvaluations.m\>\""}], "}"}], "]"}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Get", "[", 
        RowBox[{"FileNameJoin", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"getDirectory", "[", "]"}], ",", 
           "\"\<polyhedraEvaluations.m\>\""}], "}"}], "]"}], "]"}]}], "]"}], 
     ";"}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.584866081665677*^9, 3.584866088230391*^9}, {
   3.584866146400938*^9, 3.5848661660113688`*^9}, 3.584866197040505*^9, {
   3.5848662691724377`*^9, 3.584866275523003*^9}, {3.5848663890992613`*^9, 
   3.584866391117275*^9}, {3.58486652096069*^9, 3.584866531077882*^9}, {
   3.584866711521483*^9, 3.584866713806253*^9}, {3.59434245904865*^9, 
   3.594342460690167*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Parallel row reduction", "Section",
 CellChangeTimes->{{3.584856849889468*^9, 3.5848568608061457`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"matrixDirectory", "=", 
   RowBox[{"FileNameJoin", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"getDirectory", "[", "]"}], ",", "\"\<..\>\"", ",", 
      "\"\<matrices\>\""}], "}"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.584399957972095*^9, 3.584399974981394*^9}, {
   3.593499007717926*^9, 3.5934990088942757`*^9}, 3.594342469281135*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"rowFile", "[", 
   RowBox[{"token_", ",", "i_"}], "]"}], ":=", 
  RowBox[{"FileNameJoin", "[", 
   RowBox[{"{", 
    RowBox[{"matrixDirectory", ",", 
     RowBox[{"token", "<>", "\"\<_\>\"", "<>", 
      RowBox[{"StringTake", "[", 
       RowBox[{
        RowBox[{"\"\<000\>\"", "<>", 
         RowBox[{"ToString", "[", "i", "]"}]}], ",", 
        RowBox[{"-", "3"}]}], "]"}]}]}], "}"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.581710074867947*^9, 3.581710087258955*^9}, {
  3.581712540410006*^9, 3.5817125757292147`*^9}, {3.5843997383731337`*^9, 
  3.584399745118514*^9}, {3.584399953368165*^9, 3.584399956511894*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"writeMatrix", "[", 
   RowBox[{"token_", ",", "M_"}], "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Put", "[", 
       RowBox[{
        RowBox[{"M", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
        ",", 
        RowBox[{"rowFile", "[", 
         RowBox[{"token", ",", "i"}], "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "M", "]"}]}], "}"}]}], "]"}], ";"}], 
   ")"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"readMatrix", "[", "token_", "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Get", "[", 
     RowBox[{"rowFile", "[", 
      RowBox[{"token", ",", "i"}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", 
       RowBox[{"Get", "[", 
        RowBox[{"rowFile", "[", 
         RowBox[{"token", ",", "1"}], "]"}], "]"}], "]"}]}], "}"}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.581709834480731*^9, 3.581709906408218*^9}, 
   3.581709968686737*^9, {3.581710082758319*^9, 3.581710085729148*^9}, 
   3.581710233190675*^9, {3.5817119475896387`*^9, 3.581711973318757*^9}, {
   3.581712197034585*^9, 3.58171219779663*^9}}],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"!", 
    RowBox[{"FileExistsQ", "[", "matrixDirectory", "]"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"CreateDirectory", "[", "matrixDirectory", "]"}]}], 
  "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.58170990928363*^9, 3.581709913946785*^9}, {
   3.5843997194464293`*^9, 3.5843997303383207`*^9}, 3.5843999792491713`*^9, {
   3.584950311349627*^9, 3.584950335028269*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetParallel", "[", 
   RowBox[{"n_Integer:", "1"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"CloseKernels", "[", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"LaunchKernels", "[", "n", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"DistributeDefinitions", "[", 
      RowBox[{
      "rowFile", ",", "matrixDirectory", ",", "d", ",", "b", ",", "t"}], 
      "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"ParallelEvaluate", "[", 
      RowBox[{"t", "=", "Global`t"}], "]"}], ";"}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.5817525242154503`*^9, 3.581752560371007*^9}, {
   3.581752852964691*^9, 3.5817528535253363`*^9}, {3.584399755969791*^9, 
   3.5843997650814447`*^9}, {3.584399982720624*^9, 3.5843999829401827`*^9}, 
   3.5844075577166443`*^9, 3.5844194514090433`*^9, {3.584856866064959*^9, 
   3.584856892311244*^9}, {3.6301030313271513`*^9, 3.630103032230894*^9}, {
   3.6302759163106947`*^9, 3.630275958222035*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SetParallel", "[", "$ProcessorCount", "]"}]], "Input",
 CellChangeTimes->{{3.584856897645817*^9, 3.5848569056466846`*^9}, {
  3.59435668643262*^9, 3.59435668661242*^9}}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"LinkObject", "::", "linkd"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Unable to communicate with closed link \
\[NoBreak]\\!\\(LinkObject[\\(\\(\\\"'/Applications/Mathematica \
10.app/Contents/MacOS/MathKernel' -subkernel -noinit -mathlink\\\", 2956, \
8\\)\\)]\\)\[NoBreak]. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/LinkObject/linkd\\\", ButtonNote -> \
\\\"LinkObject::linkd\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.630712917959867*^9, 3.630713346301882*^9, 
  3.630713514913643*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"LinkObject", "::", "linkd"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Unable to communicate with closed link \
\[NoBreak]\\!\\(LinkObject[\\(\\(\\\"'/Applications/Mathematica \
10.app/Contents/MacOS/MathKernel' -subkernel -noinit -mathlink\\\", 2957, \
9\\)\\)]\\)\[NoBreak]. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/LinkObject/linkd\\\", ButtonNote -> \
\\\"LinkObject::linkd\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.630712917959867*^9, 3.630713346301882*^9, 
  3.6307135149202957`*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"LinkObject", "::", "linkd"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Unable to communicate with closed link \
\[NoBreak]\\!\\(LinkObject[\\(\\(\\\"'/Applications/Mathematica \
10.app/Contents/MacOS/MathKernel' -subkernel -noinit -mathlink\\\", 2958, \
10\\)\\)]\\)\[NoBreak]. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/LinkObject/linkd\\\", ButtonNote -> \
\\\"LinkObject::linkd\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.630712917959867*^9, 3.630713346301882*^9, 
  3.630713515049201*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Further output of \
\[NoBreak]\\!\\(\\*StyleBox[\\(LinkObject :: linkd\\), \
\\\"MessageName\\\"]\\)\[NoBreak] will be suppressed during this calculation. \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/General/stop\\\", \
ButtonNote -> \\\"General::stop\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.630712917959867*^9, 3.630713346301882*^9, 
  3.630713515052186*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"Parallel`Developer`ConnectKernel", "::", "failinit"}], 
   "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"\[NoBreak]\\!\\(8\\)\[NoBreak] of \[NoBreak]\\!\\(12\\)\
\[NoBreak] kernels failed to initialize.\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.630712917959867*^9, 3.630713346301882*^9, 
  3.630713515205674*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"$RecursionLimit", "=", "4000"}], ";"}]], "Input",
 CellChangeTimes->{{3.5845819335951242`*^9, 3.584581937177826*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rowReduce", "[", "token_", "]"}], ":=", 
  RowBox[{"rowReduce", "[", 
   RowBox[{"token", ",", "1"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rowReduce", "[", 
   RowBox[{"token_", ",", "k_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"R", ",", "P", ",", "j", ",", "K"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Print", "[", "k", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"!", 
        RowBox[{"FileExistsQ", "[", 
         RowBox[{"rowFile", "[", 
          RowBox[{"token", ",", "k"}], "]"}], "]"}]}], ",", 
       RowBox[{"Print", "[", 
        RowBox[{"\"\<No row file: \>\"", ",", 
         RowBox[{"rowFile", "[", 
          RowBox[{"token", ",", "k"}], "]"}]}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"R", "=", 
         RowBox[{"Get", "[", 
          RowBox[{"rowFile", "[", 
           RowBox[{"token", ",", "k"}], "]"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"DeleteCases", "[", 
            RowBox[{
             RowBox[{"Union", "[", 
              RowBox[{"Take", "[", 
               RowBox[{"R", ",", 
                RowBox[{"k", "-", "1"}]}], "]"}], "]"}], ",", "0"}], "]"}], "=!=", 
           RowBox[{"{", "}"}]}], ",", 
          RowBox[{
           RowBox[{"Print", "[", 
            RowBox[{"\"\<Row \>\"", "<>", 
             RowBox[{"ToString", "[", "k", "]"}], "<>", 
             "\"\< doesn't look right!\>\""}], "]"}], ";", " ", 
           RowBox[{"Abort", "[", "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
           "R", "\[LeftDoubleBracket]", "k", "\[RightDoubleBracket]"}], "===",
            "0"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"Print", "[", 
            RowBox[{"\"\<Leading entry of row \>\"", "<>", 
             RowBox[{"ToString", "[", "k", "]"}], "<>", "\"\< is zero,\>\""}],
             "]"}], ";", "\[IndentingNewLine]", 
           RowBox[{"j", "=", 
            RowBox[{"k", "+", "1"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"While", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"FileExistsQ", "[", 
               RowBox[{"rowFile", "[", 
                RowBox[{"token", ",", "j"}], "]"}], "]"}], "\[And]", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"P", "=", 
                 RowBox[{"Get", "[", 
                  RowBox[{"rowFile", "[", 
                   RowBox[{"token", ",", "j"}], "]"}], "]"}]}], ";", 
                RowBox[{
                 RowBox[{
                 "P", "\[LeftDoubleBracket]", "k", "\[RightDoubleBracket]"}], 
                 "===", "0"}]}], ")"}]}], ",", 
             RowBox[{"++", "j"}]}], "]"}], ";", "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"FileExistsQ", "[", 
              RowBox[{"rowFile", "[", 
               RowBox[{"token", ",", "j"}], "]"}], "]"}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"Print", "[", 
               RowBox[{
               "\"\<pivoting \>\"", ",", "k", ",", "\"\< and \>\"", ",", 
                "j"}], "]"}], ";", "\[IndentingNewLine]", 
              RowBox[{"AbortProtect", "[", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"Put", "[", 
                 RowBox[{"R", ",", 
                  RowBox[{"rowFile", "[", 
                   RowBox[{"token", ",", "j"}], "]"}]}], "]"}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"Put", "[", 
                 RowBox[{
                  RowBox[{"-", "P"}], ",", 
                  RowBox[{"rowFile", "[", 
                   RowBox[{"token", ",", "k"}], "]"}]}], "]"}], ";"}], " ", 
               RowBox[{"(*", " ", 
                RowBox[{
                 RowBox[{"throw", " ", "in", " ", "a", " ", "sign"}], ",", 
                 " ", 
                 RowBox[{
                 "to", " ", "preserve", " ", "the", " ", "determinant"}]}], 
                " ", "*)"}], "\[IndentingNewLine]", "]"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"rowReduce", "[", 
               RowBox[{"token", ",", "k"}], "]"}]}]}], "\[IndentingNewLine]", 
            "]"}], ";"}], "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"With", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"L", "=", 
                RowBox[{"Length", "[", "R", "]"}]}], ",", 
               RowBox[{"x", "=", 
                RowBox[{
                "R", "\[LeftDoubleBracket]", "k", 
                 "\[RightDoubleBracket]"}]}]}], "}"}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"ParallelDo", "[", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{
                 RowBox[{"K", "=", 
                  RowBox[{"Get", "[", 
                   RowBox[{"rowFile", "[", 
                    RowBox[{"token", ",", "m"}], "]"}], "]"}]}], ";", 
                 "\[IndentingNewLine]", 
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    "K", "\[LeftDoubleBracket]", "k", 
                    "\[RightDoubleBracket]"}], "=!=", "0"}], ",", 
                   "\[IndentingNewLine]", 
                   RowBox[{"With", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"D", "=", 
                    RowBox[{"With", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"y", "=", 
                    RowBox[{"Together", "[", 
                    RowBox[{
                    RowBox[{
                    "K", "\[LeftDoubleBracket]", "k", 
                    "\[RightDoubleBracket]"}], 
                    SuperscriptBox["x", 
                    RowBox[{"-", "1"}]]}], "]"}]}], ",", 
                    RowBox[{"R0", "=", 
                    RowBox[{"Get", "[", 
                    RowBox[{"rowFile", "[", 
                    RowBox[{"token", ",", "k"}], "]"}], "]"}]}]}], "}"}], ",", 
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"j", "\[GreaterEqual]", "m"}], ",", 
                    RowBox[{"ClearSystemCache", "[", "]"}]}], "]"}], ";", 
                    RowBox[{"Together", "[", 
                    RowBox[{
                    RowBox[{
                    "K", "\[LeftDoubleBracket]", "j", 
                    "\[RightDoubleBracket]"}], "-", 
                    RowBox[{"y", " ", 
                    RowBox[{
                    "R0", "\[LeftDoubleBracket]", "j", 
                    "\[RightDoubleBracket]"}]}]}], "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"j", ",", "1", ",", "L"}], "}"}]}], "]"}]}], 
                    "]"}]}], "}"}], ",", 
                    RowBox[{"AbortProtect", "[", 
                    RowBox[{"Put", "[", 
                    RowBox[{"D", ",", 
                    RowBox[{"rowFile", "[", 
                    RowBox[{"token", ",", "m"}], "]"}]}], "]"}], "]"}]}], 
                    "]"}]}], "\[IndentingNewLine]", "]"}], ";", 
                 "\[IndentingNewLine]", 
                 RowBox[{"Clear", "[", "K", "]"}], ";", "\[IndentingNewLine]", 
                 RowBox[{"ClearSystemCache", "[", "]"}], ";"}], 
                "\[IndentingNewLine]", ",", 
                RowBox[{"{", 
                 RowBox[{"m", ",", 
                  RowBox[{"k", "+", "1"}], ",", "L"}], "}"}]}], "]"}], 
              ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"k", "<", 
              RowBox[{"Length", "[", "R", "]"}]}], ",", "\[IndentingNewLine]", 
             RowBox[{"rowReduce", "[", 
              RowBox[{"token", ",", 
               RowBox[{"k", "+", "1"}]}], "]"}]}], "\[IndentingNewLine]", 
            "]"}]}]}], "\[IndentingNewLine]", "]"}]}]}], 
      "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.581709995752777*^9, 3.581710102252861*^9}, {
   3.5817101708765907`*^9, 3.5817103109049*^9}, {3.5817109560195093`*^9, 
   3.5817110300420933`*^9}, {3.581711798856124*^9, 3.581711813136614*^9}, {
   3.581711904958352*^9, 3.581711931419422*^9}, {3.581712180515595*^9, 
   3.581712183554748*^9}, {3.581712401237405*^9, 3.58171241990352*^9}, {
   3.5817127427482023`*^9, 3.581712743504375*^9}, {3.581712810593687*^9, 
   3.5817128252735453`*^9}, {3.581712858970286*^9, 3.581712862239881*^9}, {
   3.581712899819251*^9, 3.58171290442362*^9}, {3.581712951159774*^9, 
   3.581712966559183*^9}, 3.581713006910138*^9, {3.5817130415390177`*^9, 
   3.581713041730565*^9}, {3.5817134831501513`*^9, 3.581713484033024*^9}, {
   3.5817135709331703`*^9, 3.5817135802703323`*^9}, {3.581713852264497*^9, 
   3.581713853905076*^9}, 3.581714140064754*^9, 3.58171430004163*^9, {
   3.581714649047407*^9, 3.5817146525158253`*^9}, {3.581719130757997*^9, 
   3.581719134951531*^9}, {3.581729867640889*^9, 3.581729906384048*^9}, {
   3.581731963439423*^9, 3.581731999419924*^9}, {3.581733933786243*^9, 
   3.5817339710896177`*^9}, {3.581735549755384*^9, 3.58173555677265*^9}, {
   3.581736582153315*^9, 3.581736586097146*^9}, {3.581737390491909*^9, 
   3.5817374007014647`*^9}, {3.5817377582503023`*^9, 3.581737761322908*^9}, {
   3.581752520291458*^9, 3.581752521718587*^9}, {3.58175286238568*^9, 
   3.581752867032148*^9}, 3.581753087257783*^9, {3.581753223986409*^9, 
   3.581753224762776*^9}, 3.581910316943754*^9, {3.581911519189834*^9, 
   3.581911536668684*^9}, {3.582747574349162*^9, 3.582747589851761*^9}, {
   3.584399774763824*^9, 3.58439977514994*^9}, {3.584404058459201*^9, 
   3.5844043068703947`*^9}, {3.584404344666013*^9, 3.5844043715495367`*^9}, {
   3.584404413595972*^9, 3.584404424861024*^9}, {3.594356067330306*^9, 
   3.594356072968081*^9}, {3.6300992482744827`*^9, 3.63009926272688*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"diagonals", "[", "token_", "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Get", "[", 
      RowBox[{"rowFile", "[", 
       RowBox[{"token", ",", "i"}], "]"}], "]"}], "\[LeftDoubleBracket]", "i",
      "\[RightDoubleBracket]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", 
       RowBox[{"Get", "[", 
        RowBox[{"rowFile", "[", 
         RowBox[{"token", ",", "1"}], "]"}], "]"}], "]"}]}], "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.581712302942874*^9, 3.581712342606077*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"det", "[", 
   RowBox[{"token_", ",", 
    RowBox[{"k_:", "1"}]}], "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"rowReduce", "[", 
     RowBox[{"token", ",", "k"}], "]"}], ";", 
    RowBox[{"Factor", "[", 
     RowBox[{"Times", "@@", 
      RowBox[{"diagonals", "[", "token", "]"}]}], "]"}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.581712366431671*^9, 3.581712384790976*^9}, {
  3.581733824645751*^9, 3.5817338282424097`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"computeDetSpecialization", "[", 
   RowBox[{"matrix_", ",", "d0_", ",", "t0_", ",", "tag_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"!", 
        RowBox[{"FileExistsQ", "[", 
         RowBox[{"rowFile", "[", 
          RowBox[{"tag", ",", "1"}], "]"}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"writeMatrix", "[", 
        RowBox[{"tag", ",", 
         RowBox[{"matrix", "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"d", "\[Rule]", "d0"}], ",", 
            RowBox[{"t", "\[Rule]", "t0"}]}], "}"}]}]}], "]"}]}], 
      "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"det", "[", "tag", "]"}]}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.595108065491219*^9, 3.595108131313052*^9}, {
  3.595108393079302*^9, 3.595108418577548*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Discovering relations", "Section",
 CellChangeTimes->{{3.584813045837079*^9, 3.58481304979957*^9}}],

Cell[CellGroupData[{

Cell["{1, 0, 1, 1, 2}", "Subsection",
 CellChangeTimes->{{3.584342021870867*^9, 3.5843420239419937`*^9}, 
   3.584342535572118*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Factor", "[", 
  RowBox[{"Det", "[", 
   RowBox[{"Outer", "[", 
    RowBox[{"InnerProduct", ",", 
     RowBox[{"Take", "[", 
      RowBox[{
       RowBox[{"Diagrams", "[", 
        RowBox[{"4", ",", "0"}], "]"}], ",", "3"}], "]"}], ",", 
     RowBox[{"Take", "[", 
      RowBox[{
       RowBox[{"Diagrams", "[", 
        RowBox[{"4", ",", "0"}], "]"}], ",", "3"}], "]"}]}], "]"}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.584342541874632*^9, 3.5843425808896437`*^9}, {
  3.584342779901217*^9, 3.584342783531085*^9}}],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["b", "2"], " ", 
  SuperscriptBox["d", "3"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "-", "d", "+", 
    SuperscriptBox["d", "2"]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.584342557467432*^9, 3.584342581240093*^9}, 
   3.584342783930998*^9, 3.58439425605077*^9, 3.584394534316985*^9, 
   3.584419281569334*^9, 3.584865389975685*^9, 3.584950060615179*^9, 
   3.5852554717018003`*^9, 3.585277600784381*^9, 3.589215790072151*^9, 
   3.589216850789461*^9, 3.591602186823823*^9, 3.591652175789641*^9, 
   3.591944334868466*^9, 3.593498945880993*^9, 3.593587699967567*^9, 
   3.594089655806158*^9, 3.594407046776657*^9, 3.594407188377619*^9, 
   3.594408789544073*^9, 3.594408947906664*^9, 3.5944091442604933`*^9, 
   3.59440924417432*^9, 3.594422372688726*^9, 3.594685342955451*^9, 
   3.5947797379928703`*^9, 3.594779883517496*^9, 3.595480949091024*^9, 
   3.604085971245303*^9, 3.604100596210849*^9, 3.60410151696935*^9, 
   3.604102388525456*^9, 3.605319578106385*^9, 3.6282852813483257`*^9, 
   3.628288333510398*^9, 3.628295450804511*^9, 3.629399012346233*^9, 
   3.6293990588959913`*^9, 3.629399514086732*^9, 3.6294007092696047`*^9, 
   3.629401467913707*^9, 3.629478486357278*^9, 3.62948602075045*^9, {
   3.6300992778540773`*^9, 3.6300993033913937`*^9}, 3.630099954202696*^9, 
   3.6300999932208014`*^9, 3.630213138560315*^9, 3.630275981692481*^9, 
   3.63060809099479*^9, 3.630712923188526*^9, 3.630713351150345*^9, 
   3.630713518941462*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["{1, 0, 1, 1, 3}", "Subsection",
 CellChangeTimes->{{3.584342021870867*^9, 3.5843420239419937`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Factor", "[", 
  RowBox[{"Det", "[", 
   RowBox[{"InnerProducts", "[", 
    RowBox[{"4", ",", "0"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.5843426085266533`*^9, 3.5843426120055237`*^9}}],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["b", "2"], " ", 
  SuperscriptBox["d", "4"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], " ", "b"}], "+", 
    RowBox[{"b", " ", "d"}], "+", "t", "-", 
    RowBox[{"d", " ", "t"}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"b", " ", "d"}], "+", "t", "+", 
    RowBox[{"d", " ", "t"}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.5843426123970346`*^9, 3.584394259287516*^9, 3.584394536855196*^9, 
   3.584419281690282*^9, 3.58486539010052*^9, 3.5849500606726017`*^9, 
   3.585255471736445*^9, 3.58527760083528*^9, 3.589215790110318*^9, 
   3.589216850824457*^9, 3.59160218685788*^9, 3.591652175870303*^9, 
   3.591944334900194*^9, 3.5934989459140997`*^9, 3.593587700081517*^9, 
   3.59408965584046*^9, 3.5944070468121767`*^9, 3.594407188421929*^9, 
   3.594408789873192*^9, 3.5944089479602213`*^9, 3.5944091444033613`*^9, 
   3.59440924430116*^9, 3.594422376616275*^9, 3.594685343034247*^9, 
   3.594779738028618*^9, 3.594779883560317*^9, 3.5954809491214867`*^9, 
   3.6040859712819023`*^9, 3.604100596262168*^9, 3.6041015170058126`*^9, 
   3.60410238856522*^9, 3.605319578166394*^9, 3.6282852813585777`*^9, 
   3.628288333521048*^9, 3.6282954508224287`*^9, 3.629399012363738*^9, 
   3.6293990589090977`*^9, 3.629399514130621*^9, 3.6294007093036013`*^9, 
   3.6294014679506693`*^9, 3.629478486395831*^9, 3.62948602082449*^9, {
   3.630099277869903*^9, 3.630099303415592*^9}, 3.630099954219739*^9, 
   3.6300999932384644`*^9, 3.630213138582539*^9, 3.6302759817311707`*^9, 
   3.63060809101005*^9, 3.630712923984034*^9, 3.6307133515494623`*^9, 
   3.6307135198002453`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["{1, 0, 1, 1, 4}", "Subsection",
 CellChangeTimes->{{3.584342021870867*^9, 3.5843420239419937`*^9}, 
   3.584342632812056*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ip41", "=", 
  RowBox[{"Factor", "[", 
   RowBox[{"Det", "[", 
    RowBox[{"InnerProducts", "[", 
     RowBox[{"4", ",", "1"}], "]"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5843426085266533`*^9, 3.5843426343078423`*^9}, {
  3.6294002541863947`*^9, 3.6294002548092546`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   SuperscriptBox["b", "2"]}], " ", 
  SuperscriptBox["d", "4"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], " ", "b"}], "+", 
    RowBox[{"b", " ", "d"}], "+", "t", "-", 
    RowBox[{"d", " ", "t"}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"2", " ", 
     SuperscriptBox["b", "5"], " ", "d"}], "-", 
    RowBox[{"b", " ", "d", " ", "p5"}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["b", "4"], " ", "d", " ", "t"}], "-", 
    RowBox[{"p5", " ", "t"}], "-", 
    RowBox[{"d", " ", "p5", " ", "t"}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["b", "3"], " ", "d", " ", 
     SuperscriptBox["t", "2"]}], "+", 
    RowBox[{"2", " ", "b", " ", "d", " ", 
     SuperscriptBox["t", "4"]}], "+", 
    RowBox[{"2", " ", "b", " ", 
     SuperscriptBox["d", "2"], " ", 
     SuperscriptBox["t", "4"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.5843426123970346`*^9, 3.5843426352206793`*^9}, 
   3.584342840863476*^9, {3.584342984975873*^9, 3.584343009210498*^9}, 
   3.584343045446535*^9, 3.584343128938567*^9, 3.5843431689422407`*^9, 
   3.584394545403303*^9, {3.584394590400405*^9, 3.5843946118245373`*^9}, 
   3.584419282550763*^9, {3.5848654079800787`*^9, 3.584865435454876*^9}, 
   3.584950111164987*^9, 3.5852555130975113`*^9, 3.585277652628292*^9, 
   3.5892158294082403`*^9, 3.58921689333291*^9, 3.591602218458625*^9, 
   3.5916522613005867`*^9, 3.5919443693139887`*^9, 3.593498978283164*^9, 
   3.593587781428462*^9, 3.594089690164098*^9, 3.594407093927918*^9, 
   3.594407237135339*^9, 3.594408885510363*^9, 3.5944091901012583`*^9, 
   3.594409290520549*^9, 3.594422378287777*^9, 3.5947797752536983`*^9, 
   3.594779925549378*^9, 3.5954809891089973`*^9, 3.604086034223858*^9, 
   3.604100637650874*^9, 3.6041015610259*^9, 3.604102431278996*^9, 
   3.605319622077454*^9, 3.6282853143273897`*^9, 3.628288366666402*^9, 
   3.6282954832951612`*^9, 3.6293990124613028`*^9, 3.6293990596305237`*^9, 
   3.6293995142276297`*^9, 3.629400221366857*^9, 3.629400267518167*^9, 
   3.629400709410017*^9, 3.6294014680676126`*^9, 3.629478486555489*^9, 
   3.6294860208790493`*^9, {3.6300992780090513`*^9, 3.6300993035145483`*^9}, 
   3.6300999551734858`*^9, 3.630099993365087*^9, 3.630213138916771*^9, 
   3.630275982811122*^9, 3.630608092123777*^9, 3.630712926003129*^9, 
   3.6307133538670588`*^9, 3.630713522059527*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", "Cube", "}"}], "=", 
   RowBox[{"Complement", "[", 
    RowBox[{
     RowBox[{"Cases", "[", 
      RowBox[{"ip41", ",", "_Symbol", ",", "\[Infinity]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"d", ",", "b", ",", "t"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.629400231858973*^9, 3.6294002826762238`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{"ip41", "\[Equal]", "0"}], ",", "Cube"}], "]"}]], "Input",
 CellChangeTimes->{{3.584342835204945*^9, 3.5843428380834217`*^9}, {
  3.629400223718951*^9, 3.6294002238787203`*^9}, {3.629400285228366*^9, 
  3.6294002899651423`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"p5", "\[Rule]", 
    FractionBox[
     RowBox[{"2", " ", "b", " ", "d", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["b", "4"], "+", 
        RowBox[{
         SuperscriptBox["b", "3"], " ", "t"}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["b", "2"], " ", 
         SuperscriptBox["t", "2"]}], "+", 
        SuperscriptBox["t", "4"], "+", 
        RowBox[{"d", " ", 
         SuperscriptBox["t", "4"]}]}], ")"}]}], 
     RowBox[{
      RowBox[{"b", " ", "d"}], "+", "t", "+", 
      RowBox[{"d", " ", "t"}]}]]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.584342838510241*^9, 3.584342841641774*^9}, {
   3.584342986125589*^9, 3.58434300986137*^9}, 3.5843430462601357`*^9, 
   3.58434312990131*^9, 3.5843431696894207`*^9, 3.584394613500139*^9, 
   3.584419282639585*^9, 3.584865442156344*^9, 3.5849501113473587`*^9, 
   3.585255513186832*^9, 3.58527765277006*^9, 3.589215829498596*^9, 
   3.589216893428371*^9, 3.5916022185721893`*^9, 3.591652261452449*^9, 
   3.591944369529101*^9, 3.5934989783756657`*^9, 3.593587781642428*^9, 
   3.594089690337852*^9, 3.594407094083166*^9, 3.5944072372200823`*^9, 
   3.594408885725314*^9, 3.5944091902139273`*^9, 3.594409290585342*^9, 
   3.594422379490526*^9, 3.594779775345446*^9, 3.594779925683978*^9, 
   3.5954809892847958`*^9, 3.604086034463891*^9, 3.6041006378017607`*^9, 
   3.604101561273687*^9, 3.604102431402295*^9, 3.605319622124825*^9, 
   3.628285314391795*^9, 3.628288366744487*^9, 3.628295483495599*^9, 
   3.6293990125925493`*^9, 3.629399059863851*^9, 3.6293995142815437`*^9, 
   3.6294002242152433`*^9, 3.629400290347516*^9, 3.6294003628006973`*^9, 
   3.629400709483717*^9, 3.629401468141515*^9, 3.629478486607813*^9, 
   3.6294860209517307`*^9, {3.6300992782343273`*^9, 3.6300993037298326`*^9}, 
   3.63009995525133*^9, 3.630099993565798*^9, 3.630213138959745*^9, 
   3.630275983009934*^9, 3.6306080923159637`*^9, 3.630712927138891*^9, 
   3.63071335494868*^9, 3.6307135231661053`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"AddPolyhedraEvaluations", "[", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "4"}], "}"}], "]"}], "[", 
  "%", "]"}]], "Input",
 CellChangeTimes->{{3.584342991140965*^9, 3.584342997091197*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NullSpace", "[", 
  RowBox[{
   RowBox[{"InnerProducts", "[", 
    RowBox[{"4", ",", "1"}], "]"}], "/.", 
   RowBox[{"PolyhedraEvaluationRules", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "4"}], "}"}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.584343051041079*^9, 3.584343078014237*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["b", "3"], "+", 
       RowBox[{
        SuperscriptBox["b", "2"], " ", "t"}], "-", 
       RowBox[{"b", " ", 
        SuperscriptBox["t", "2"]}]}], 
      RowBox[{
       RowBox[{"b", " ", "d"}], "+", "t", "+", 
       RowBox[{"d", " ", "t"}]}]]}], ",", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["b", "3"], "+", 
       RowBox[{
        SuperscriptBox["b", "2"], " ", "t"}], "-", 
       RowBox[{"b", " ", 
        SuperscriptBox["t", "2"]}]}], 
      RowBox[{
       RowBox[{"b", " ", "d"}], "+", "t", "+", 
       RowBox[{"d", " ", "t"}]}]]}], ",", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["b", "2"]}], "+", 
       SuperscriptBox["t", "2"], "+", 
       RowBox[{"d", " ", 
        SuperscriptBox["t", "2"]}]}], 
      RowBox[{
       RowBox[{"b", " ", "d"}], "+", "t", "+", 
       RowBox[{"d", " ", "t"}]}]]}], ",", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["b", "2"]}], "+", 
       SuperscriptBox["t", "2"], "+", 
       RowBox[{"d", " ", 
        SuperscriptBox["t", "2"]}]}], 
      RowBox[{
       RowBox[{"b", " ", "d"}], "+", "t", "+", 
       RowBox[{"d", " ", "t"}]}]]}], ",", "1"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.584343078434321*^9, 3.584343177376773*^9, 3.5843434767860518`*^9, 
   3.5843439968002234`*^9, 3.584344754745932*^9, 3.584394616020063*^9, 
   3.584419282872348*^9, 3.5848654494835253`*^9, 3.584950111446848*^9, 
   3.58525551325168*^9, 3.58527765282767*^9, 3.58921582956715*^9, 
   3.589216893492221*^9, 3.591602218641436*^9, 3.591652261518838*^9, 
   3.59194436959923*^9, 3.593498978412944*^9, 3.593587781726203*^9, 
   3.594089690553834*^9, 3.594407094150591*^9, 3.594407237286549*^9, 
   3.5944088858842278`*^9, 3.594409190280807*^9, 3.594409290652524*^9, 
   3.5944223815959997`*^9, 3.594779775412436*^9, 3.594779925770915*^9, 
   3.5954809895029383`*^9, 3.604086034566543*^9, 3.604100637835829*^9, 
   3.60410156155977*^9, 3.604102431442193*^9, 3.605319622178052*^9, 
   3.628285314422677*^9, 3.6282883667759542`*^9, 3.628295483531886*^9, 
   3.629399012632831*^9, 3.629399059895509*^9, 3.62939951435562*^9, 
   3.6294003669297543`*^9, 3.629400709554863*^9, 3.6294014682086973`*^9, 
   3.629478486708061*^9, 3.629486021026493*^9, {3.630099278297996*^9, 
   3.630099303771822*^9}, 3.6300999552832527`*^9, 3.630099993602154*^9, 
   3.630213139019972*^9, 3.630275983065673*^9, 3.630608092371461*^9, 
   3.630712928365315*^9, 3.6307133561521482`*^9, 3.630713524326859*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"squareRelation", "=", 
  RowBox[{"-", 
   RowBox[{"Most", "[", 
    RowBox[{"%", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.5843434607061996`*^9, 3.584343474641642*^9}, 
   3.58434475051444*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox["b", "3"], "+", 
     RowBox[{
      SuperscriptBox["b", "2"], " ", "t"}], "-", 
     RowBox[{"b", " ", 
      SuperscriptBox["t", "2"]}]}], 
    RowBox[{
     RowBox[{"b", " ", "d"}], "+", "t", "+", 
     RowBox[{"d", " ", "t"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox["b", "3"], "+", 
     RowBox[{
      SuperscriptBox["b", "2"], " ", "t"}], "-", 
     RowBox[{"b", " ", 
      SuperscriptBox["t", "2"]}]}], 
    RowBox[{
     RowBox[{"b", " ", "d"}], "+", "t", "+", 
     RowBox[{"d", " ", "t"}]}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["b", "2"]}], "+", 
     SuperscriptBox["t", "2"], "+", 
     RowBox[{"d", " ", 
      SuperscriptBox["t", "2"]}]}], 
    RowBox[{
     RowBox[{"b", " ", "d"}], "+", "t", "+", 
     RowBox[{"d", " ", "t"}]}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["b", "2"]}], "+", 
     SuperscriptBox["t", "2"], "+", 
     RowBox[{"d", " ", 
      SuperscriptBox["t", "2"]}]}], 
    RowBox[{
     RowBox[{"b", " ", "d"}], "+", "t", "+", 
     RowBox[{"d", " ", "t"}]}]]}], "}"}]], "Output",
 CellChangeTimes->{
  3.584343477417513*^9, 3.584343998178141*^9, {3.584344751224331*^9, 
   3.584344755556849*^9}, 3.584394617255232*^9, 3.58441928299415*^9, 
   3.5848654505625*^9, 3.584950111499632*^9, 3.585255513307335*^9, 
   3.585277652857072*^9, 3.589215829603745*^9, 3.589216893536158*^9, 
   3.591602218702784*^9, 3.591652261556266*^9, 3.591944369650239*^9, 
   3.59349897842794*^9, 3.593587781775036*^9, 3.59408969060655*^9, 
   3.59440709418575*^9, 3.594407237322131*^9, 3.5944088859570417`*^9, 
   3.59440919032724*^9, 3.594409290693717*^9, 3.594422382617622*^9, 
   3.594779775447462*^9, 3.594779925827025*^9, 3.595480989637024*^9, 
   3.604086034617216*^9, 3.604100637852832*^9, 3.6041015616413383`*^9, 
   3.6041024314592113`*^9, 3.6053196222104273`*^9, 3.628285314432275*^9, 
   3.628288366786901*^9, 3.628295483542712*^9, 3.629399012702086*^9, 
   3.629399059953233*^9, 3.6293995144138107`*^9, 3.6294003692640944`*^9, 
   3.6294007095996733`*^9, 3.6294014682493277`*^9, 3.629478486745926*^9, 
   3.629486021073186*^9, {3.630099278311574*^9, 3.630099303809589*^9}, 
   3.630099955297574*^9, 3.630099993617599*^9, 3.630213139044689*^9, 
   3.63027598309914*^9, 3.630608092387081*^9, 3.630712929154818*^9, 
   3.630713356937252*^9, 3.6307135251116943`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Together", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"ApplySquareRelation", "[", "squareRelation", "]"}], "[", 
    RowBox[{"Cube", "/.", "PolyhedraNames"}], "]"}], "-", 
   RowBox[{"(", 
    RowBox[{"Cube", "/.", 
     RowBox[{"PolyhedraEvaluationRules", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "4"}], "}"}], "]"}]}], 
    ")"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5843434328843*^9, 3.5843434401738997`*^9}, {
  3.584343480899488*^9, 3.584343506855239*^9}, {3.584344149947242*^9, 
  3.584344154786655*^9}, {3.584344761609853*^9, 3.584344822548501*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.584344163456984*^9, 3.584344177266328*^9}, {
   3.584344212492649*^9, 3.5843442202518044`*^9}, {3.5843443895479403`*^9, 
   3.584344408908396*^9}, {3.5843447636142273`*^9, 3.58434478066359*^9}, {
   3.5843448179662647`*^9, 3.58434482330961*^9}, 3.5843946185952377`*^9, 
   3.5844192832280083`*^9, 3.58486545255788*^9, 3.584950111723209*^9, 
   3.585255513470105*^9, 3.585277653068716*^9, 3.589215829753788*^9, 
   3.589216893713088*^9, 3.5916022188316727`*^9, 3.591652261822235*^9, 
   3.591944369778619*^9, 3.593498978555976*^9, 3.593587782064595*^9, 
   3.5940896907509747`*^9, 3.594407094355112*^9, 3.594407237530012*^9, 
   3.594408886172043*^9, 3.594409190500696*^9, 3.594409290862742*^9, 
   3.594422383763606*^9, 3.594779775579743*^9, 3.594779925998419*^9, 
   3.595480989804327*^9, 3.604086034904357*^9, 3.604100638001218*^9, 
   3.604101561842433*^9, 3.6041024316167793`*^9, 3.605319622371138*^9, 
   3.628285314568226*^9, 3.628288366920944*^9, 3.628295483678389*^9, 
   3.6293990127443123`*^9, 3.629399059993761*^9, 3.62939951444666*^9, 
   3.62940037934684*^9, 3.6294007097534847`*^9, 3.629401468412092*^9, 
   3.62947848689574*^9, 3.62948602124362*^9, {3.630099278467568*^9, 
   3.630099303976213*^9}, 3.6300999554346333`*^9, 3.6300999937700253`*^9, 
   3.630213139203947*^9, 3.630275983246111*^9, 3.630608094394853*^9, 
   3.630712929668445*^9, 3.630713357406413*^9, 3.630713525652513*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"AddPolyhedraEvaluations", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "4"}], "}"}], "]"}], "[", 
   RowBox[{"{", 
    RowBox[{"Cube", "\[Rule]", 
     FractionBox[
      RowBox[{"2", " ", "b", " ", "d", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["b", "4"], "+", 
         RowBox[{
          SuperscriptBox["b", "3"], " ", "t"}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["b", "2"], " ", 
          SuperscriptBox["t", "2"]}], "+", 
         SuperscriptBox["t", "4"], "+", 
         RowBox[{"d", " ", 
          SuperscriptBox["t", "4"]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"b", " ", "d"}], "+", "t", "+", 
       RowBox[{"d", " ", "t"}]}]]}], "}"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.5949305278015137`*^9, 3.594930545578926*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"squareRelation", "=", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["b", "3"], "+", 
       RowBox[{
        SuperscriptBox["b", "2"], " ", "t"}], "-", 
       RowBox[{"b", " ", 
        SuperscriptBox["t", "2"]}]}], 
      RowBox[{
       RowBox[{"b", " ", "d"}], "+", "t", "+", 
       RowBox[{"d", " ", "t"}]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["b", "3"], "+", 
       RowBox[{
        SuperscriptBox["b", "2"], " ", "t"}], "-", 
       RowBox[{"b", " ", 
        SuperscriptBox["t", "2"]}]}], 
      RowBox[{
       RowBox[{"b", " ", "d"}], "+", "t", "+", 
       RowBox[{"d", " ", "t"}]}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["b", "2"]}], "+", 
       SuperscriptBox["t", "2"], "+", 
       RowBox[{"d", " ", 
        SuperscriptBox["t", "2"]}]}], 
      RowBox[{
       RowBox[{"b", " ", "d"}], "+", "t", "+", 
       RowBox[{"d", " ", "t"}]}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["b", "2"]}], "+", 
       SuperscriptBox["t", "2"], "+", 
       RowBox[{"d", " ", 
        SuperscriptBox["t", "2"]}]}], 
      RowBox[{
       RowBox[{"b", " ", "d"}], "+", "t", "+", 
       RowBox[{"d", " ", "t"}]}]]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.594930537957631*^9, 3.594930543229247*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"AddDiagramReduction", "[", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "4"}], "}"}], "]"}], "[", 
  
  RowBox[{"ApplySquareRelation", "[", "squareRelation", "]"}], "]"}]], "Input",\

 CellChangeTimes->{{3.584344911422727*^9, 3.584344914589143*^9}, {
  3.584344961889441*^9, 3.5843449780968103`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"VariableSubstitutions", "[", 
  RowBox[{"{", 
   RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "4"}], "}"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.629401157523264*^9, 3.6294011642646093`*^9}}],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Output",
 CellChangeTimes->{
  3.629401165104776*^9, 3.6294014685020533`*^9, 3.6294784869904337`*^9, 
   3.629486021351141*^9, {3.630099278518653*^9, 3.630099304025874*^9}, 
   3.630099955462653*^9, 3.630099993811904*^9, 3.6302131392721643`*^9, 
   3.63027598332521*^9, 3.6306080944776917`*^9, 3.630712931979553*^9, 
   3.630713359791133*^9, 3.630713527995274*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PolyhedraEvaluationRules", "[", 
  RowBox[{"{", 
   RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "4"}], "}"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.629401356823079*^9, 3.629401373012141*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"p5", "\[Rule]", 
   FractionBox[
    RowBox[{"2", " ", "b", " ", "d", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["b", "4"], "+", 
       RowBox[{
        SuperscriptBox["b", "3"], " ", "t"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["t", "2"]}], "+", 
       SuperscriptBox["t", "4"], "+", 
       RowBox[{"d", " ", 
        SuperscriptBox["t", "4"]}]}], ")"}]}], 
    RowBox[{
     RowBox[{"b", " ", "d"}], "+", "t", "+", 
     RowBox[{"d", " ", "t"}]}]]}], "}"}]], "Output",
 CellChangeTimes->{
  3.629401374452973*^9, 3.62940146853883*^9, 3.6294784870285378`*^9, 
   3.6294860213877907`*^9, {3.630099278533139*^9, 3.630099304063538*^9}, 
   3.630099955476061*^9, 3.6300999938270817`*^9, 3.6302131392947817`*^9, 
   3.630275983364895*^9, 3.630608094493505*^9, 3.630712932780224*^9, 
   3.6307133606524277`*^9, 3.630713528802042*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
AutoGeneratedPackage->Automatic,
WindowSize->{1234, 852},
WindowMargins->{{Automatic, 78}, {Automatic, 17}},
PrivateNotebookOptions->{"VersionedStylesheet"->{"Default.nb"[8.] -> False}},
ShowSelection->True,
FrontEndVersion->"10.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (September 9, \
2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[400, 13, 698, 13, 63, "Input"],
Cell[CellGroupData[{
Cell[1123, 30, 94, 1, 64, "Section"],
Cell[1220, 33, 513, 10, 97, "Input"],
Cell[1736, 45, 1668, 41, 63, "Input"],
Cell[CellGroupData[{
Cell[3429, 90, 161, 2, 44, "Subsection"],
Cell[3593, 94, 288, 6, 28, "Input"],
Cell[3884, 102, 391, 8, 28, "Input"],
Cell[4278, 112, 1330, 33, 63, "Input"],
Cell[5611, 147, 1241, 28, 114, "Input"],
Cell[6855, 177, 1923, 46, 182, "Input"],
Cell[8781, 225, 1253, 34, 119, "Input"],
Cell[10037, 261, 2317, 55, 166, "Input"],
Cell[12357, 318, 524, 13, 80, "Input"],
Cell[12884, 333, 727, 16, 28, "Input"],
Cell[13614, 351, 158, 3, 28, "Input"],
Cell[13775, 356, 158, 3, 28, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13970, 364, 206, 3, 44, "Subsection"],
Cell[14179, 369, 792, 18, 28, "Input"],
Cell[CellGroupData[{
Cell[14996, 391, 1553, 41, 46, "Input"],
Cell[16552, 434, 3237, 76, 126, "Output"]
}, Open  ]],
Cell[19804, 513, 385, 9, 28, "Input"],
Cell[CellGroupData[{
Cell[20214, 526, 219, 5, 28, "Input"],
Cell[20436, 533, 1553, 25, 28, "Output"]
}, Open  ]],
Cell[22004, 561, 240, 5, 28, "Input"],
Cell[22247, 568, 311, 6, 46, "Input"],
Cell[22561, 576, 328, 7, 46, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[22938, 589, 106, 1, 64, "Section"],
Cell[CellGroupData[{
Cell[23069, 594, 102, 1, 44, "Subsection"],
Cell[23174, 597, 183, 4, 30, "Text"],
Cell[23360, 603, 1000, 24, 63, "Input"],
Cell[24363, 629, 425, 12, 63, "Input"],
Cell[24791, 643, 165, 3, 28, "Input"],
Cell[24959, 648, 665, 19, 65, "Input"],
Cell[25627, 669, 621, 16, 63, "Input"],
Cell[26251, 687, 777, 21, 63, "Input"],
Cell[27031, 710, 1116, 29, 63, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[28196, 745, 103, 1, 64, "Section"],
Cell[28302, 748, 767, 18, 48, "Input"],
Cell[29072, 768, 584, 15, 28, "Input"],
Cell[29659, 785, 291, 7, 28, "Input"],
Cell[29953, 794, 843, 20, 66, "Input"],
Cell[30799, 816, 130, 2, 28, "Input"],
Cell[30932, 820, 1842, 52, 115, "Input"],
Cell[32777, 874, 998, 28, 46, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[33812, 907, 107, 1, 64, "Section"],
Cell[CellGroupData[{
Cell[33944, 912, 173, 2, 44, "Subsection"],
Cell[34120, 916, 452, 11, 63, "Input"],
Cell[34575, 929, 158, 3, 28, "Input"],
Cell[34736, 934, 117, 3, 28, "Input"],
Cell[34856, 939, 11060, 245, 492, "Input"],
Cell[45919, 1186, 262, 6, 28, "Input"],
Cell[46184, 1194, 163, 3, 28, "Input"],
Cell[46350, 1199, 376, 8, 28, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[46763, 1212, 109, 1, 44, "Subsection"],
Cell[46875, 1215, 156, 3, 30, "Text"],
Cell[47034, 1220, 268, 6, 46, "Input"],
Cell[47305, 1228, 147, 2, 28, "Input"],
Cell[47455, 1232, 1074, 28, 80, "Input"],
Cell[48532, 1262, 1467, 33, 97, "Input"],
Cell[50002, 1297, 532, 13, 63, "Input"],
Cell[50537, 1312, 1316, 34, 63, "Input"],
Cell[51856, 1348, 1783, 47, 148, "Input"],
Cell[53642, 1397, 2902, 69, 114, "Input"],
Cell[56547, 1468, 4413, 100, 234, "Input"],
Cell[60963, 1570, 1382, 33, 131, "Input"],
Cell[62348, 1605, 2158, 55, 97, "Input"],
Cell[64509, 1662, 2091, 52, 131, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[66637, 1719, 102, 1, 44, "Subsection"],
Cell[66742, 1722, 395, 9, 28, "Input"],
Cell[67140, 1733, 321, 8, 28, "Input"],
Cell[67464, 1743, 285, 7, 28, "Input"],
Cell[67752, 1752, 2629, 61, 97, "Input"],
Cell[70384, 1815, 263, 6, 28, "Input"],
Cell[70650, 1823, 2053, 54, 81, "Input"],
Cell[72706, 1879, 447, 13, 28, "Input"],
Cell[73156, 1894, 1480, 37, 81, "Input"],
Cell[74639, 1933, 1574, 39, 81, "Input"],
Cell[76216, 1974, 5463, 132, 268, "Input"],
Cell[81682, 2108, 381, 9, 46, "Input"],
Cell[82066, 2119, 3235, 87, 165, "Input"],
Cell[85304, 2208, 1232, 34, 63, "Input"],
Cell[86539, 2244, 587, 16, 28, "Input"],
Cell[87129, 2262, 452, 13, 28, "Input"],
Cell[87584, 2277, 451, 12, 28, "Input"],
Cell[88038, 2291, 536, 13, 28, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[88623, 2310, 99, 1, 64, "Section"],
Cell[88725, 2313, 2582, 65, 115, "Input"],
Cell[91310, 2380, 463, 12, 28, "Input"],
Cell[91776, 2394, 503, 12, 28, "Input"],
Cell[92282, 2408, 526, 12, 46, "Input"],
Cell[92811, 2422, 511, 12, 28, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[93359, 2439, 156, 2, 64, "Section"],
Cell[93518, 2443, 1830, 44, 131, "Input"],
Cell[95351, 2489, 692, 15, 46, "Input"],
Cell[96046, 2506, 1027, 27, 28, "Input"],
Cell[97076, 2535, 1121, 28, 97, "Input"],
Cell[98200, 2565, 3615, 87, 148, "Input"],
Cell[101818, 2654, 3668, 86, 148, "Input"],
Cell[105489, 2742, 3910, 98, 216, "Input"],
Cell[109402, 2842, 3877, 97, 216, "Input"],
Cell[113282, 2941, 3981, 99, 216, "Input"],
Cell[117266, 3042, 4057, 100, 216, "Input"],
Cell[121326, 3144, 689, 18, 28, "Input"],
Cell[122018, 3164, 587, 16, 46, "Input"],
Cell[122608, 3182, 630, 17, 28, "Input"],
Cell[123241, 3201, 577, 16, 28, "Input"],
Cell[123821, 3219, 626, 17, 28, "Input"],
Cell[124450, 3238, 766, 20, 46, "Input"],
Cell[125219, 3260, 871, 22, 80, "Input"],
Cell[126093, 3284, 3709, 83, 336, "Input"],
Cell[129805, 3369, 3211, 82, 148, "Input"],
Cell[133019, 3453, 1326, 34, 97, "Input"],
Cell[134348, 3489, 1181, 28, 80, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[135566, 3522, 109, 1, 64, "Section"],
Cell[135678, 3525, 391, 9, 28, "Input"],
Cell[136072, 3536, 655, 15, 28, "Input"],
Cell[136730, 3553, 1269, 35, 46, "Input"],
Cell[138002, 3590, 454, 10, 63, "Input"],
Cell[138459, 3602, 1086, 22, 114, "Input"],
Cell[CellGroupData[{
Cell[139570, 3628, 193, 3, 28, "Input"],
Cell[139766, 3633, 644, 13, 24, "Message"],
Cell[140413, 3648, 646, 13, 24, "Message"],
Cell[141062, 3663, 645, 13, 24, "Message"],
Cell[141710, 3678, 581, 12, 24, "Message"],
Cell[142294, 3692, 367, 9, 21, "Message"]
}, Open  ]],
Cell[142676, 3704, 152, 3, 28, "Input"],
Cell[142831, 3709, 10482, 229, 682, "Input"],
Cell[153316, 3940, 602, 17, 28, "Input"],
Cell[153921, 3959, 473, 13, 28, "Input"],
Cell[154397, 3974, 997, 26, 114, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[155431, 4005, 105, 1, 64, "Section"],
Cell[CellGroupData[{
Cell[155561, 4010, 131, 2, 44, "Subsection"],
Cell[CellGroupData[{
Cell[155717, 4016, 548, 15, 28, "Input"],
Cell[156268, 4033, 1508, 26, 35, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[157825, 4065, 105, 1, 44, "Subsection"],
Cell[CellGroupData[{
Cell[157955, 4070, 225, 5, 28, "Input"],
Cell[158183, 4077, 1653, 32, 32, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[159885, 4115, 131, 2, 44, "Subsection"],
Cell[CellGroupData[{
Cell[160041, 4121, 307, 7, 28, "Input"],
Cell[160351, 4130, 2404, 48, 35, "Output"]
}, Open  ]],
Cell[162770, 4181, 379, 10, 28, "Input"],
Cell[CellGroupData[{
Cell[163174, 4195, 288, 6, 28, "Input"],
Cell[163465, 4203, 2038, 39, 52, "Output"]
}, Open  ]],
Cell[165518, 4245, 252, 6, 28, "Input"],
Cell[CellGroupData[{
Cell[165795, 4255, 354, 9, 28, "Input"],
Cell[166152, 4266, 2690, 66, 50, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[168879, 4337, 279, 7, 28, "Input"],
Cell[169161, 4346, 2470, 61, 50, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[171668, 4412, 623, 14, 28, "Input"],
Cell[172294, 4428, 1541, 23, 28, "Output"]
}, Open  ]],
Cell[173850, 4454, 871, 24, 53, "Input"],
Cell[174724, 4480, 1401, 45, 51, "Input"],
Cell[176128, 4527, 360, 9, 28, "Input"],
Cell[CellGroupData[{
Cell[176513, 4540, 222, 5, 28, "Input"],
Cell[176738, 4547, 401, 7, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[177176, 4559, 223, 5, 28, "Input"],
Cell[177402, 4566, 947, 24, 52, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> code/idempotents.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     98663,       3009]
NotebookOptionsPosition[     94890,       2872]
NotebookOutlinePosition[     95245,       2888]
CellTagsIndexPosition[     95202,       2885]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
This notebook contains the calculations for the 4-box idempotents, and is \
referred to from the article.\
\>", "Text",
 CellChangeTimes->{{3.6266270604018927`*^9, 3.626627080174181*^9}, {
  3.626627273203662*^9, 3.62662727521628*^9}, {3.626627316569804*^9, 
  3.6266273173458147`*^9}}],

Cell[CellGroupData[{

Cell["4-box idempotents", "Section",
 CellChangeTimes->{{3.626627324324676*^9, 3.6266273312091227`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"e1", "=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SuperscriptBox["\[Alpha]", "2"], "+", 
     RowBox[{
      SuperscriptBox["\[Delta]", "2"], 
      FractionBox[
       RowBox[{" ", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["t", "2"]}], "+", "t", "+", "1"}]}], 
       RowBox[{
        RowBox[{"d", " ", "t"}], "+", "d", "+", "t"}]]}], "-", "\[Alpha]"}], 
    "\[Equal]", "0"}], ")"}]}]], "Input",
 CellChangeTimes->{{3.593457510307788*^9, 3.5934575723589687`*^9}, {
  3.5934576469126167`*^9, 3.5934576490564537`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "\[Alpha]"}], "+", 
   SuperscriptBox["\[Alpha]", "2"], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "t", "-", 
       SuperscriptBox["t", "2"]}], ")"}], " ", 
     SuperscriptBox["\[Delta]", "2"]}], 
    RowBox[{"d", "+", "t", "+", 
     RowBox[{"d", " ", "t"}]}]]}], "\[Equal]", "0"}]], "Output",
 CellChangeTimes->{3.593457649630197*^9, 3.604195704248911*^9, 
  3.604257451071588*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"e2", "=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"2", " ", "\[Alpha]", " ", "\[Delta]"}], "+", 
     RowBox[{
      SuperscriptBox["\[Delta]", "2"], 
      FractionBox[
       RowBox[{
        RowBox[{"d", " ", 
         SuperscriptBox["t", "2"]}], "+", 
        SuperscriptBox["t", "2"], "-", "1"}], 
       RowBox[{
        RowBox[{"d", " ", "t"}], "+", "d", "+", "t"}]]}], "-", "\[Delta]"}], 
    "\[Equal]", "0"}], ")"}]}]], "Input",
 CellChangeTimes->{{3.593457578568529*^9, 3.593457617402171*^9}, {
  3.5934576516162033`*^9, 3.593457653591446*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "\[Delta]"}], "+", 
   RowBox[{"2", " ", "\[Alpha]", " ", "\[Delta]"}], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["t", "2"], "+", 
       RowBox[{"d", " ", 
        SuperscriptBox["t", "2"]}]}], ")"}], " ", 
     SuperscriptBox["\[Delta]", "2"]}], 
    RowBox[{"d", "+", "t", "+", 
     RowBox[{"d", " ", "t"}]}]]}], "\[Equal]", "0"}]], "Output",
 CellChangeTimes->{3.593457654015731*^9, 3.604195704549925*^9, 
  3.6042574528238077`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{"e2", ",", "\[Alpha]"}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"\[Alpha]", "\[Rule]", 
    FractionBox[
     RowBox[{"d", "+", "t", "+", 
      RowBox[{"d", " ", "t"}], "+", "\[Delta]", "-", 
      RowBox[{
       SuperscriptBox["t", "2"], " ", "\[Delta]"}], "-", 
      RowBox[{"d", " ", 
       SuperscriptBox["t", "2"], " ", "\[Delta]"}]}], 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"d", "+", "t", "+", 
        RowBox[{"d", " ", "t"}]}], ")"}]}]]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.593457786599502*^9, 3.604195704605999*^9, 
  3.604257453657778*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"e1", ",", "e2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Delta]"}], "}"}]}], "]"}], "//", 
   "Simplify"}], "//", "PowerExpand"}]], "Input",
 CellChangeTimes->{{3.593457856261969*^9, 3.5934578727204247`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Alpha]", "\[Rule]", "0"}], ",", 
     RowBox[{"\[Delta]", "\[Rule]", "0"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Alpha]", "\[Rule]", "1"}], ",", 
     RowBox[{"\[Delta]", "\[Rule]", "0"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Alpha]", "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"4", " ", "d"}], "+", 
         RowBox[{"4", " ", "t"}], "+", 
         RowBox[{"8", " ", "d", " ", "t"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["t", "2"]}], "-", 
         RowBox[{"2", " ", "d", " ", 
          SuperscriptBox["t", "2"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["t", "3"]}], "-", 
         RowBox[{"4", " ", "d", " ", 
          SuperscriptBox["t", "3"]}], "+", 
         SuperscriptBox["t", "4"], "+", 
         RowBox[{"2", " ", "d", " ", 
          SuperscriptBox["t", "4"]}], "+", 
         RowBox[{
          SuperscriptBox["d", "2"], " ", 
          SuperscriptBox["t", "4"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "d"}], ")"}], " ", 
             SuperscriptBox["t", "2"]}]}], ")"}], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{
             SuperscriptBox["d", "2"], " ", 
             SuperscriptBox["t", "4"]}], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "-", 
               RowBox[{"2", " ", "t"}], "+", 
               SuperscriptBox["t", "2"]}], ")"}], "2"], "+", 
            RowBox[{"2", " ", "d", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"4", " ", "t"}], "-", 
               SuperscriptBox["t", "2"], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["t", "3"]}], "+", 
               SuperscriptBox["t", "4"]}], ")"}]}]}]]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["d", "2"], " ", 
            SuperscriptBox["t", "4"]}], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "-", 
              RowBox[{"2", " ", "t"}], "+", 
              SuperscriptBox["t", "2"]}], ")"}], "2"], "+", 
           RowBox[{"2", " ", "d", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"4", " ", "t"}], "-", 
              SuperscriptBox["t", "2"], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["t", "3"]}], "+", 
              SuperscriptBox["t", "4"]}], ")"}]}]}], ")"}]}], ")"}]}]}], ",", 
     
     RowBox[{"\[Delta]", "\[Rule]", 
      FractionBox[
       RowBox[{"d", "+", "t", "+", 
        RowBox[{"d", " ", "t"}]}], 
       SqrtBox[
        RowBox[{
         RowBox[{
          SuperscriptBox["d", "2"], " ", 
          SuperscriptBox["t", "4"]}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", 
            RowBox[{"2", " ", "t"}], "+", 
            SuperscriptBox["t", "2"]}], ")"}], "2"], "+", 
         RowBox[{"2", " ", "d", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"4", " ", "t"}], "-", 
            SuperscriptBox["t", "2"], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["t", "3"]}], "+", 
            SuperscriptBox["t", "4"]}], ")"}]}]}]]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Alpha]", "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"4", " ", "d"}], "+", 
         RowBox[{"4", " ", "t"}], "+", 
         RowBox[{"8", " ", "d", " ", "t"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["t", "2"]}], "-", 
         RowBox[{"2", " ", "d", " ", 
          SuperscriptBox["t", "2"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["t", "3"]}], "-", 
         RowBox[{"4", " ", "d", " ", 
          SuperscriptBox["t", "3"]}], "+", 
         SuperscriptBox["t", "4"], "+", 
         RowBox[{"2", " ", "d", " ", 
          SuperscriptBox["t", "4"]}], "+", 
         RowBox[{
          SuperscriptBox["d", "2"], " ", 
          SuperscriptBox["t", "4"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "d"}], ")"}], " ", 
             SuperscriptBox["t", "2"]}]}], ")"}], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{
             SuperscriptBox["d", "2"], " ", 
             SuperscriptBox["t", "4"]}], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "-", 
               RowBox[{"2", " ", "t"}], "+", 
               SuperscriptBox["t", "2"]}], ")"}], "2"], "+", 
            RowBox[{"2", " ", "d", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"4", " ", "t"}], "-", 
               SuperscriptBox["t", "2"], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["t", "3"]}], "+", 
               SuperscriptBox["t", "4"]}], ")"}]}]}]]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["d", "2"], " ", 
            SuperscriptBox["t", "4"]}], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "-", 
              RowBox[{"2", " ", "t"}], "+", 
              SuperscriptBox["t", "2"]}], ")"}], "2"], "+", 
           RowBox[{"2", " ", "d", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"4", " ", "t"}], "-", 
              SuperscriptBox["t", "2"], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["t", "3"]}], "+", 
              SuperscriptBox["t", "4"]}], ")"}]}]}], ")"}]}], ")"}]}]}], ",", 
     
     RowBox[{"\[Delta]", "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "t"}], "-", 
        RowBox[{"d", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "t"}], ")"}]}]}], 
       SqrtBox[
        RowBox[{
         RowBox[{
          SuperscriptBox["d", "2"], " ", 
          SuperscriptBox["t", "4"]}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", 
            RowBox[{"2", " ", "t"}], "+", 
            SuperscriptBox["t", "2"]}], ")"}], "2"], "+", 
         RowBox[{"2", " ", "d", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"4", " ", "t"}], "-", 
            SuperscriptBox["t", "2"], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["t", "3"]}], "+", 
            SuperscriptBox["t", "4"]}], ")"}]}]}]]]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.593457863084831*^9, 3.593457873455928*^9}, 
   3.604195705040491*^9, 3.6042574635048513`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{"e1", "/.", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{"e2", ",", "\[Alpha]"}], "]"}], "\[LeftDoubleBracket]", "1", 
     "\[RightDoubleBracket]"}]}], ",", "\[Delta]", ",", "Together"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.593457654464588*^9, 3.593457677773481*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "4"]}], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"4", " ", "d"}], "+", 
       RowBox[{"4", " ", "t"}], "+", 
       RowBox[{"8", " ", "d", " ", "t"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["t", "2"]}], "-", 
       RowBox[{"2", " ", "d", " ", 
        SuperscriptBox["t", "2"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["t", "3"]}], "-", 
       RowBox[{"4", " ", "d", " ", 
        SuperscriptBox["t", "3"]}], "+", 
       SuperscriptBox["t", "4"], "+", 
       RowBox[{"2", " ", "d", " ", 
        SuperscriptBox["t", "4"]}], "+", 
       RowBox[{
        SuperscriptBox["d", "2"], " ", 
        SuperscriptBox["t", "4"]}]}], ")"}], " ", 
     SuperscriptBox["\[Delta]", "2"]}], 
    RowBox[{"4", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"d", "+", "t", "+", 
        RowBox[{"d", " ", "t"}]}], ")"}], "2"]}]]}], "\[Equal]", 
  "0"}]], "Output",
 CellChangeTimes->{{3.593457659409672*^9, 3.593457678194439*^9}, {
   3.5934577111721373`*^9, 3.5934577338661823`*^9}, 3.604195705074621*^9, 
   3.6042574689097633`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{"%", ",", "\[Delta]"}], "]"}], "//", "Simplify"}], "//", 
  "PowerExpand"}]], "Input",
 CellChangeTimes->{{3.5934576881125793`*^9, 3.5934577321778793`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Delta]", "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"d", "+", "t", "+", 
        RowBox[{"d", " ", "t"}]}], 
       SqrtBox[
        RowBox[{
         RowBox[{
          SuperscriptBox["d", "2"], " ", 
          SuperscriptBox["t", "4"]}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", 
            RowBox[{"2", " ", "t"}], "+", 
            SuperscriptBox["t", "2"]}], ")"}], "2"], "+", 
         RowBox[{"2", " ", "d", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"4", " ", "t"}], "-", 
            SuperscriptBox["t", "2"], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["t", "3"]}], "+", 
            SuperscriptBox["t", "4"]}], ")"}]}]}]]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Delta]", "\[Rule]", 
     FractionBox[
      RowBox[{"d", "+", "t", "+", 
       RowBox[{"d", " ", "t"}]}], 
      SqrtBox[
       RowBox[{
        RowBox[{
         SuperscriptBox["d", "2"], " ", 
         SuperscriptBox["t", "4"]}], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"2", " ", "t"}], "+", 
           SuperscriptBox["t", "2"]}], ")"}], "2"], "+", 
        RowBox[{"2", " ", "d", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"4", " ", "t"}], "-", 
           SuperscriptBox["t", "2"], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["t", "3"]}], "+", 
           SuperscriptBox["t", "4"]}], ")"}]}]}]]]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.593457705997473*^9, 3.593457734766534*^9}, 
   3.60419570515088*^9, 3.604257470606832*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Xi]rule", "=", 
   RowBox[{"\[Xi]", "\[Rule]", 
    SqrtBox[
     RowBox[{
      RowBox[{
       SuperscriptBox["d", "2"], " ", 
       SuperscriptBox["t", "4"]}], "+", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{"2", " ", "t"}], "+", 
         SuperscriptBox["t", "2"]}], ")"}], "2"], "+", 
      RowBox[{"2", " ", "d", " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         RowBox[{"4", " ", "t"}], "-", 
         SuperscriptBox["t", "2"], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["t", "3"]}], "+", 
         SuperscriptBox["t", "4"]}], ")"}]}]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5934583496413937`*^9, 3.5934583651347713`*^9}, {
  3.593459670002287*^9, 3.593459670888012*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SqrtBox[
   RowBox[{
    RowBox[{
     SuperscriptBox["d", "2"], " ", 
     SuperscriptBox["t", "4"]}], "+", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       RowBox[{"2", " ", "t"}], "+", 
       SuperscriptBox["t", "2"]}], ")"}], "2"], "+", 
    RowBox[{"2", " ", "d", " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{"4", " ", "t"}], "-", 
       SuperscriptBox["t", "2"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["t", "3"]}], "+", 
       SuperscriptBox["t", "4"]}], ")"}]}]}]], "//", "TeXForm"}]], "Input",
 CellChangeTimes->{{3.593458512778139*^9, 3.5934585150153112`*^9}}],

Cell["\<\
\\sqrt{d^2 t^4+2 d \\left(t^4-2 t^3-t^2+4 t+2\\right)+\\left(t^2-2 \
t-1\\right)^2}\
\>", "Output",
 CellChangeTimes->{3.5934585155517673`*^9, 3.604195705314053*^9, 
  3.604257476045126*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Alpha]", "\[Rule]", 
     FractionBox[
      RowBox[{"d", "+", "t", "+", 
       RowBox[{"d", " ", "t"}], "+", "\[Delta]", "-", 
       RowBox[{
        SuperscriptBox["t", "2"], " ", "\[Delta]"}], "-", 
       RowBox[{"d", " ", 
        SuperscriptBox["t", "2"], " ", "\[Delta]"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"d", "+", "t", "+", 
         RowBox[{"d", " ", "t"}]}], ")"}]}]]}], "}"}], "/.", 
   RowBox[{"{", 
    RowBox[{"\[Delta]", "\[Rule]", 
     FractionBox[
      RowBox[{"d", "+", "t", "+", 
       RowBox[{"d", " ", "t"}]}], "\[Xi]"]}], "}"}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.593457926703251*^9, 3.5934579456699343`*^9}, {
  3.593458353817506*^9, 3.593458369002164*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\[Alpha]", "\[Rule]", 
   FractionBox[
    RowBox[{"1", "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "d"}], ")"}], " ", 
      SuperscriptBox["t", "2"]}], "+", "\[Xi]"}], 
    RowBox[{"2", " ", "\[Xi]"}]]}], "}"}]], "Output",
 CellChangeTimes->{{3.593457927717144*^9, 3.593457946074719*^9}, 
   3.593458369987121*^9, 3.6041957055911503`*^9, 3.604257481425873*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"e3", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Alpha]", "+", 
       RowBox[{"\[Beta]", " ", "d"}], "+", "\[Delta]"}], "\[Equal]", "0"}], 
     ",", 
     RowBox[{
      RowBox[{"\[Alpha]", "+", "\[Gamma]", "+", 
       RowBox[{"\[Delta]", " ", "t"}]}], "\[Equal]", "0"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.593458213705757*^9, 3.593458244761486*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{"e3", ",", 
   RowBox[{"{", 
    RowBox[{"\[Beta]", ",", "\[Gamma]"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.593458245515295*^9, 3.593458253265279*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\[Beta]", "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "\[Alpha]"}], "-", "\[Delta]"}], "d"]}], ",", 
    RowBox[{"\[Gamma]", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "\[Alpha]"}], "-", 
      RowBox[{"t", " ", "\[Delta]"}]}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.593458373126534*^9, 3.60419570566669*^9, 
  3.60425748392964*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Beta]", "\[Rule]", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "\[Alpha]"}], "-", "\[Delta]"}], "d"]}], ",", 
       RowBox[{"\[Gamma]", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "\[Alpha]"}], "-", 
         RowBox[{"t", " ", "\[Delta]"}]}]}]}], "}"}], "}"}], "/.", 
    RowBox[{"{", 
     RowBox[{"\[Alpha]", "\[Rule]", 
      FractionBox[
       RowBox[{"1", "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "d"}], ")"}], " ", 
         SuperscriptBox["t", "2"]}], "+", "\[Xi]"}], 
       RowBox[{"2", " ", "\[Xi]"}]]}], "}"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{"\[Delta]", "\[Rule]", 
     FractionBox[
      RowBox[{"d", "+", "t", "+", 
       RowBox[{"d", " ", "t"}]}], "\[Xi]"]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.593458265071044*^9, 3.593458316688107*^9}, {
  3.5934583782533073`*^9, 3.593458384613813*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\[Beta]", "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       RowBox[{"2", " ", "t"}], "+", 
       SuperscriptBox["t", "2"], "+", 
       RowBox[{"d", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "-", 
          RowBox[{"2", " ", "t"}], "+", 
          SuperscriptBox["t", "2"]}], ")"}]}], "-", "\[Xi]"}], 
      RowBox[{"2", " ", "d", " ", "\[Xi]"}]]}], ",", 
    RowBox[{"\[Gamma]", "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"1", "+", 
        SuperscriptBox["t", "2"], "+", 
        RowBox[{"d", " ", "t", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "t"}], ")"}]}], "+", "\[Xi]"}], 
       RowBox[{"2", " ", "\[Xi]"}]]}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.59345827402243*^9, 3.593458287148574*^9}, 
   3.5934583171767693`*^9, 3.5934583859662533`*^9, 3.6041957057234917`*^9, 
   3.6042574867994213`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]", ",", "\[Delta]"}], 
   "}"}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\[Alpha]", "\[Rule]", 
     FractionBox[
      RowBox[{"1", "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "d"}], ")"}], " ", 
        SuperscriptBox["t", "2"]}], "+", "\[Xi]"}], 
      RowBox[{"2", " ", "\[Xi]"}]]}], ",", 
    RowBox[{"\[Delta]", "\[Rule]", 
     FractionBox[
      RowBox[{"d", "+", "t", "+", 
       RowBox[{"d", " ", "t"}]}], "\[Xi]"]}], ",", 
    RowBox[{"\[Beta]", "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       RowBox[{"2", " ", "t"}], "+", 
       SuperscriptBox["t", "2"], "+", 
       RowBox[{"d", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "-", 
          RowBox[{"2", " ", "t"}], "+", 
          SuperscriptBox["t", "2"]}], ")"}]}], "-", "\[Xi]"}], 
      RowBox[{"2", " ", "d", " ", "\[Xi]"}]]}], ",", 
    RowBox[{"\[Gamma]", "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"1", "+", 
        SuperscriptBox["t", "2"], "+", 
        RowBox[{"d", " ", "t", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "t"}], ")"}]}], "+", "\[Xi]"}], 
       RowBox[{"2", " ", "\[Xi]"}]]}]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.593458696834914*^9, 3.593458721878992*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{"1", "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "d"}], ")"}], " ", 
      SuperscriptBox["t", "2"]}], "+", "\[Xi]"}], 
    RowBox[{"2", " ", "\[Xi]"}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"-", "1"}], "-", 
     RowBox[{"2", " ", "t"}], "+", 
     SuperscriptBox["t", "2"], "+", 
     RowBox[{"d", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "-", 
        RowBox[{"2", " ", "t"}], "+", 
        SuperscriptBox["t", "2"]}], ")"}]}], "-", "\[Xi]"}], 
    RowBox[{"2", " ", "d", " ", "\[Xi]"}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"1", "+", 
      SuperscriptBox["t", "2"], "+", 
      RowBox[{"d", " ", "t", " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "t"}], ")"}]}], "+", "\[Xi]"}], 
     RowBox[{"2", " ", "\[Xi]"}]]}], ",", 
   FractionBox[
    RowBox[{"d", "+", "t", "+", 
     RowBox[{"d", " ", "t"}]}], "\[Xi]"]}], "}"}]], "Output",
 CellChangeTimes->{{3.5934587031189413`*^9, 3.5934587221198177`*^9}, 
   3.604195705761702*^9, 3.604257489804006*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"tr", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"d", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"d", " ", "\[Alpha]"}], "+", "\[Beta]", "+", "\[Gamma]"}], 
      ")"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Alpha]", "\[Rule]", 
       FractionBox[
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "d"}], ")"}], " ", 
          SuperscriptBox["t", "2"]}], "+", "\[Xi]"}], 
        RowBox[{"2", " ", "\[Xi]"}]]}], ",", 
      RowBox[{"\[Delta]", "\[Rule]", 
       FractionBox[
        RowBox[{"d", "+", "t", "+", 
         RowBox[{"d", " ", "t"}]}], "\[Xi]"]}], ",", 
      RowBox[{"\[Beta]", "\[Rule]", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{"2", " ", "t"}], "+", 
         SuperscriptBox["t", "2"], "+", 
         RowBox[{"d", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "-", 
            RowBox[{"2", " ", "t"}], "+", 
            SuperscriptBox["t", "2"]}], ")"}]}], "-", "\[Xi]"}], 
        RowBox[{"2", " ", "d", " ", "\[Xi]"}]]}], ",", 
      RowBox[{"\[Gamma]", "\[Rule]", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"1", "+", 
          SuperscriptBox["t", "2"], "+", 
          RowBox[{"d", " ", "t", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "t"}], ")"}]}], "+", "\[Xi]"}], 
         RowBox[{"2", " ", "\[Xi]"}]]}]}]}], "}"}]}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.593458696834914*^9, 3.593458721878992*^9}, {
  3.59345928142817*^9, 3.593459323295803*^9}, {3.593459658720986*^9, 
  3.593459662145488*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"1", "+", 
    RowBox[{"2", " ", "t"}], "-", 
    SuperscriptBox["t", "2"], "+", 
    RowBox[{
     SuperscriptBox["d", "3"], " ", 
     SuperscriptBox["t", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["d", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "t"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["t", "2"]}], "-", "\[Xi]"}], ")"}]}], "+", "\[Xi]", 
    "+", 
    RowBox[{"d", " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"2", " ", "t"}], "+", "\[Xi]"}], ")"}]}]}], 
   RowBox[{"2", " ", "\[Xi]"}]]}]], "Output",
 CellChangeTimes->{{3.593459300397169*^9, 3.5934593237743683`*^9}, 
   3.593459662816016*^9, 3.604195705822771*^9, 3.604196883242484*^9, 
   3.604257501469195*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{"tr", "\[Equal]", "0"}], ",", "\[Xi]"}], "]"}]], "Input",
 CellChangeTimes->{{3.6041957077693872`*^9, 3.604195711805135*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"\[Xi]", "\[Rule]", 
    FractionBox[
     RowBox[{"1", "+", 
      RowBox[{"3", " ", "d"}], "-", 
      SuperscriptBox["d", "2"], "+", 
      RowBox[{"2", " ", "t"}], "+", 
      RowBox[{"2", " ", "d", " ", "t"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["d", "2"], " ", "t"}], "-", 
      SuperscriptBox["t", "2"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["d", "2"], " ", 
       SuperscriptBox["t", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["d", "3"], " ", 
       SuperscriptBox["t", "2"]}]}], 
     RowBox[{
      RowBox[{"-", "1"}], "-", "d", "+", 
      SuperscriptBox["d", "2"]}]]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.604195712243578*^9, 3.604257505557242*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{
    SuperscriptBox["d", "2"], " ", 
    SuperscriptBox["t", "4"]}], "+", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", 
      RowBox[{"2", " ", "t"}], "+", 
      SuperscriptBox["t", "2"]}], ")"}], "2"], "+", 
   RowBox[{"2", " ", "d", " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{"4", " ", "t"}], "-", 
      SuperscriptBox["t", "2"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["t", "3"]}], "+", 
      SuperscriptBox["t", "4"]}], ")"}]}], "-", 
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox[
      RowBox[{"1", "+", 
       RowBox[{"3", " ", "d"}], "-", 
       SuperscriptBox["d", "2"], "+", 
       RowBox[{"2", " ", "t"}], "+", 
       RowBox[{"2", " ", "d", " ", "t"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["d", "2"], " ", "t"}], "-", 
       SuperscriptBox["t", "2"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["d", "2"], " ", 
        SuperscriptBox["t", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["d", "3"], " ", 
        SuperscriptBox["t", "2"]}]}], 
      RowBox[{
       RowBox[{"-", "1"}], "-", "d", "+", 
       SuperscriptBox["d", "2"]}]], ")"}], "2"]}], "]"}]], "Input",
 CellChangeTimes->{{3.604196022448784*^9, 3.6041960306053743`*^9}, {
  3.604196127431033*^9, 3.6041961281295156`*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"4", " ", "d", " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{"d", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "t"}], ")"}]}], "-", "t"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"d", "+", "t", "+", 
       RowBox[{"d", " ", "t"}]}], ")"}], "3"]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", "d", "-", 
      SuperscriptBox["d", "2"]}], ")"}], "2"]]}]], "Output",
 CellChangeTimes->{{3.604196026937908*^9, 3.604196031044237*^9}, 
   3.604196128594091*^9, 3.6042575108147707`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Idempotents for G2", "Section",
 CellChangeTimes->{{3.626627260945489*^9, 3.626627267225404*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"G2rules", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"d", "\[Rule]", 
     RowBox[{
      RowBox[{"q", "^", "5"}], "+", 
      RowBox[{"q", "^", "4"}], "+", "q", "+", "1", "+", 
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}]}], "+", 
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{"-", "4"}], ")"}]}], "+", 
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{"-", "5"}], ")"}]}]}]}], ",", "\n", 
    RowBox[{"t", "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"q", "^", "2"}], "+", "1", "+", 
        RowBox[{"q", "^", 
         RowBox[{"(", 
          RowBox[{"-", "2"}], ")"}]}]}], 
       RowBox[{
        RowBox[{"q", "^", "3"}], "+", 
        RowBox[{"q", "^", "2"}], "+", "q", "+", 
        RowBox[{"q", "^", 
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}]}], "+", 
        RowBox[{"q", "^", 
         RowBox[{"(", 
          RowBox[{"-", "2"}], ")"}]}], "+", 
        RowBox[{"q", "^", 
         RowBox[{"(", 
          RowBox[{"-", "3"}], ")"}]}]}]]}]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.5934595954126263`*^9, 3.59345967893544*^9}, 
   3.604196849899918*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"d", "\[Rule]", 
    RowBox[{"1", "+", 
     FractionBox["1", 
      SuperscriptBox["q", "5"]], "+", 
     FractionBox["1", 
      SuperscriptBox["q", "4"]], "+", 
     FractionBox["1", "q"], "+", "q", "+", 
     SuperscriptBox["q", "4"], "+", 
     SuperscriptBox["q", "5"]}]}], ",", 
   RowBox[{"t", "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"1", "+", 
       FractionBox["1", 
        SuperscriptBox["q", "2"]], "+", 
       SuperscriptBox["q", "2"]}], 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["q", "3"]], "+", 
       FractionBox["1", 
        SuperscriptBox["q", "2"]], "+", 
       FractionBox["1", "q"], "+", "q", "+", 
       SuperscriptBox["q", "2"], "+", 
       SuperscriptBox["q", "3"]}]]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.593459680450614*^9, 3.604196851483996*^9, 
  3.6042575184749126`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PowerExpand", "[", 
  RowBox[{"Simplify", "[", 
   RowBox[{"\[Xi]rule", "/.", "G2rules"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.604257656905994*^9, 3.604257670523773*^9}}],

Cell[BoxData[
 RowBox[{"\[Xi]", "\[Rule]", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "3"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "5"], "-", 
      SuperscriptBox["q", "7"], "+", 
      SuperscriptBox["q", "8"]}], ")"}]}], 
   RowBox[{
    SuperscriptBox["q", "3"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.604257661180526*^9, 3.6042576709740543`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Together", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]", ",", "\[Delta]"}], 
      "}"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Alpha]", "\[Rule]", 
        FractionBox[
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", "d"}], ")"}], " ", 
           SuperscriptBox["t", "2"]}], "+", "\[Xi]"}], 
         RowBox[{"2", " ", "\[Xi]"}]]}], ",", 
       RowBox[{"\[Delta]", "\[Rule]", 
        FractionBox[
         RowBox[{"d", "+", "t", "+", 
          RowBox[{"d", " ", "t"}]}], "\[Xi]"]}], ",", 
       RowBox[{"\[Beta]", "\[Rule]", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{"2", " ", "t"}], "+", 
          SuperscriptBox["t", "2"], "+", 
          RowBox[{"d", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "-", 
             RowBox[{"2", " ", "t"}], "+", 
             SuperscriptBox["t", "2"]}], ")"}]}], "-", "\[Xi]"}], 
         RowBox[{"2", " ", "d", " ", "\[Xi]"}]]}], ",", 
       RowBox[{"\[Gamma]", "\[Rule]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"1", "+", 
           SuperscriptBox["t", "2"], "+", 
           RowBox[{"d", " ", "t", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "t"}], ")"}]}], "+", "\[Xi]"}], 
          RowBox[{"2", " ", "\[Xi]"}]]}]}]}], "}"}]}], "/.", "G2rules"}], "/.", 
   RowBox[{"PowerExpand", "[", 
    RowBox[{"Simplify", "[", 
     RowBox[{"\[Xi]rule", "/.", "G2rules"}], "]"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.604257626580257*^9, 3.60425764165164*^9}, {
  3.604257679340102*^9, 3.604257687311121*^9}, {3.604257867738058*^9, 
  3.6042578698241377`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["q", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}]}], 
    RowBox[{
     SuperscriptBox["q", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "q"}], ")"}], "2"]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     SuperscriptBox["q", "3"], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SuperscriptBox["q", "2"], "+", 
        SuperscriptBox["q", "4"]}], ")"}]}]]}], ",", 
   FractionBox[
    RowBox[{"1", "+", 
     SuperscriptBox["q", "4"]}], 
    RowBox[{"q", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "q"}], ")"}], "2"]}]]}], "}"}]], "Output",
 CellChangeTimes->{
  3.6042576420267477`*^9, {3.604257682173429*^9, 3.604257687797187*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Together", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]", ",", "\[Delta]"}],
        "}"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Alpha]", "\[Rule]", 
         FractionBox[
          RowBox[{"1", "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", "d"}], ")"}], " ", 
            SuperscriptBox["t", "2"]}], "+", "\[Xi]"}], 
          RowBox[{"2", " ", "\[Xi]"}]]}], ",", 
        RowBox[{"\[Delta]", "\[Rule]", 
         FractionBox[
          RowBox[{"d", "+", "t", "+", 
           RowBox[{"d", " ", "t"}]}], "\[Xi]"]}], ",", 
        RowBox[{"\[Beta]", "\[Rule]", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"2", " ", "t"}], "+", 
           SuperscriptBox["t", "2"], "+", 
           RowBox[{"d", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "-", 
              RowBox[{"2", " ", "t"}], "+", 
              SuperscriptBox["t", "2"]}], ")"}]}], "-", "\[Xi]"}], 
          RowBox[{"2", " ", "d", " ", "\[Xi]"}]]}], ",", 
        RowBox[{"\[Gamma]", "\[Rule]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"1", "+", 
            SuperscriptBox["t", "2"], "+", 
            RowBox[{"d", " ", "t", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "t"}], ")"}]}], "+", "\[Xi]"}], 
           RowBox[{"2", " ", "\[Xi]"}]]}]}]}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{"\[Xi]", "\[Rule]", 
       RowBox[{"-", "\[Xi]"}]}], "}"}]}], "/.", "G2rules"}], "/.", 
   RowBox[{"PowerExpand", "[", 
    RowBox[{"Simplify", "[", 
     RowBox[{"\[Xi]rule", "/.", "G2rules"}], "]"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.604257626580257*^9, 3.60425764165164*^9}, {
  3.604257679340102*^9, 3.604257687311121*^9}, {3.6042577369898653`*^9, 
  3.604257740742646*^9}, {3.60425777198516*^9, 3.604257775211699*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{"1", "+", "q", "+", 
     SuperscriptBox["q", "2"]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox["q", "3"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"]}], ")"}]}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"], "+", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"], "+", 
       SuperscriptBox["q", "5"], "+", 
       SuperscriptBox["q", "6"]}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"-", "1"}], "-", "q", "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "2"]}], "-", 
     SuperscriptBox["q", "3"], "-", 
     SuperscriptBox["q", "4"]}], 
    RowBox[{"q", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "q"}], ")"}], "2"]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "q", "+", 
        SuperscriptBox["q", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["q", "4"]}], ")"}]}], 
     RowBox[{
      SuperscriptBox["q", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "q"}], ")"}], "2"]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.604257741634441*^9, 3.6042577758621807`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Factor", "[", 
  RowBox[{"Expand", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"tr", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Alpha]", "\[Rule]", 
         FractionBox[
          RowBox[{"1", "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", "d"}], ")"}], " ", 
            SuperscriptBox["t", "2"]}], "+", "\[Xi]"}], 
          RowBox[{"2", " ", "\[Xi]"}]]}], ",", 
        RowBox[{"\[Delta]", "\[Rule]", 
         FractionBox[
          RowBox[{"d", "+", "t", "+", 
           RowBox[{"d", " ", "t"}]}], "\[Xi]"]}], ",", 
        RowBox[{"\[Beta]", "\[Rule]", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"2", " ", "t"}], "+", 
           SuperscriptBox["t", "2"], "+", 
           RowBox[{"d", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "-", 
              RowBox[{"2", " ", "t"}], "+", 
              SuperscriptBox["t", "2"]}], ")"}]}], "-", "\[Xi]"}], 
          RowBox[{"2", " ", "d", " ", "\[Xi]"}]]}], ",", 
        RowBox[{"\[Gamma]", "\[Rule]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"1", "+", 
            SuperscriptBox["t", "2"], "+", 
            RowBox[{"d", " ", "t", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "t"}], ")"}]}], "+", "\[Xi]"}], 
           RowBox[{"2", " ", "\[Xi]"}]]}]}]}], "}"}]}], "/.", "G2rules"}], "/.", 
    RowBox[{"PowerExpand", "[", 
     RowBox[{"Simplify", "[", 
      RowBox[{"\[Xi]rule", "/.", "G2rules"}], "]"}], "]"}]}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.6042586407085867`*^9, 3.6042586544191513`*^9}, {
  3.60425868976781*^9, 3.604258694954821*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SuperscriptBox["q", "4"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "q", "+", 
     SuperscriptBox["q", "2"], "+", 
     SuperscriptBox["q", "3"], "+", 
     SuperscriptBox["q", "4"], "+", 
     SuperscriptBox["q", "5"], "+", 
     SuperscriptBox["q", "6"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "-", "q", "+", 
     SuperscriptBox["q", "3"], "-", 
     SuperscriptBox["q", "4"], "+", 
     SuperscriptBox["q", "5"], "-", 
     SuperscriptBox["q", "7"], "+", 
     SuperscriptBox["q", "8"]}], ")"}]}], 
  SuperscriptBox["q", "9"]]], "Output",
 CellChangeTimes->{{3.604258650026021*^9, 3.604258654895586*^9}, {
  3.60425869081523*^9, 3.604258695417025*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Factor", "[", 
  RowBox[{"Expand", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"tr", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Alpha]", "\[Rule]", 
          FractionBox[
           RowBox[{"1", "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "d"}], ")"}], " ", 
             SuperscriptBox["t", "2"]}], "+", "\[Xi]"}], 
           RowBox[{"2", " ", "\[Xi]"}]]}], ",", 
         RowBox[{"\[Delta]", "\[Rule]", 
          FractionBox[
           RowBox[{"d", "+", "t", "+", 
            RowBox[{"d", " ", "t"}]}], "\[Xi]"]}], ",", 
         RowBox[{"\[Beta]", "\[Rule]", 
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "-", 
            RowBox[{"2", " ", "t"}], "+", 
            SuperscriptBox["t", "2"], "+", 
            RowBox[{"d", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "-", 
               RowBox[{"2", " ", "t"}], "+", 
               SuperscriptBox["t", "2"]}], ")"}]}], "-", "\[Xi]"}], 
           RowBox[{"2", " ", "d", " ", "\[Xi]"}]]}], ",", 
         RowBox[{"\[Gamma]", "\[Rule]", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"1", "+", 
             SuperscriptBox["t", "2"], "+", 
             RowBox[{"d", " ", "t", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "t"}], ")"}]}], "+", "\[Xi]"}], 
            RowBox[{"2", " ", "\[Xi]"}]]}]}]}], "}"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{"\[Xi]", "\[Rule]", 
        RowBox[{"-", "\[Xi]"}]}], "}"}]}], "/.", "G2rules"}], "/.", 
    RowBox[{"PowerExpand", "[", 
     RowBox[{"Simplify", "[", 
      RowBox[{"\[Xi]rule", "/.", "G2rules"}], "]"}], "]"}]}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.6042586407085867`*^9, 3.6042586544191513`*^9}, {
  3.60425868976781*^9, 3.604258694954821*^9}, {3.604258837151791*^9, 
  3.604258838036723*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "-", "q", "+", 
     SuperscriptBox["q", "2"]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     SuperscriptBox["q", "2"], "+", 
     SuperscriptBox["q", "4"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "-", "q", "+", 
     SuperscriptBox["q", "3"], "-", 
     SuperscriptBox["q", "4"], "+", 
     SuperscriptBox["q", "5"], "-", 
     SuperscriptBox["q", "7"], "+", 
     SuperscriptBox["q", "8"]}], ")"}]}], 
  SuperscriptBox["q", "10"]]], "Output",
 CellChangeTimes->{{3.604258650026021*^9, 3.604258654895586*^9}, {
   3.60425869081523*^9, 3.604258695417025*^9}, 3.604258838502599*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Finally, the calculation that shows H3' can not be a G2 category.\
\>", "Section",
 CellChangeTimes->{{3.6266271881354227`*^9, 3.626627246049911*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"qs", "=", 
  RowBox[{"RootReduce", "[", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"q", "^", "5"}], "+", 
       RowBox[{"q", "^", "4"}], "+", "q", "+", "1", "+", 
       RowBox[{"q", "^", 
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}]}], "+", 
       RowBox[{"q", "^", 
        RowBox[{"(", 
         RowBox[{"-", "4"}], ")"}]}], "+", 
       RowBox[{"q", "^", 
        RowBox[{"(", 
         RowBox[{"-", "5"}], ")"}]}]}], "\[Equal]", 
      FractionBox[
       RowBox[{"3", "+", 
        SqrtBox["13"]}], "2"]}], ",", "q"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.593459888420393*^9, 3.593459910137888*^9}, {
  3.5934599838993073`*^9, 3.593459986027068*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "#1"}], "+", 
         SuperscriptBox["#1", "2"], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["#1", "4"]}], "+", 
         SuperscriptBox["#1", "5"], "+", 
         SuperscriptBox["#1", "6"], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["#1", "7"]}], "+", 
         SuperscriptBox["#1", "8"], "+", 
         SuperscriptBox["#1", "9"], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["#1", "10"]}], "+", 
         SuperscriptBox["#1", "11"], "+", 
         SuperscriptBox["#1", "12"], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["#1", "13"]}], "+", 
         SuperscriptBox["#1", "14"], "+", 
         SuperscriptBox["#1", "15"], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["#1", "16"]}], "+", 
         SuperscriptBox["#1", "18"], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["#1", "19"]}], "+", 
         SuperscriptBox["#1", "20"]}], "&"}], ",", "1"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "#1"}], "+", 
         SuperscriptBox["#1", "2"], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["#1", "4"]}], "+", 
         SuperscriptBox["#1", "5"], "+", 
         SuperscriptBox["#1", "6"], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["#1", "7"]}], "+", 
         SuperscriptBox["#1", "8"], "+", 
         SuperscriptBox["#1", "9"], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["#1", "10"]}], "+", 
         SuperscriptBox["#1", "11"], "+", 
         SuperscriptBox["#1", "12"], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["#1", "13"]}], "+", 
         SuperscriptBox["#1", "14"], "+", 
         SuperscriptBox["#1", "15"], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["#1", "16"]}], "+", 
         SuperscriptBox["#1", "18"], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["#1", "19"]}], "+", 
         SuperscriptBox["#1", "20"]}], "&"}], ",", "2"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "#1"}], "+", 
         SuperscriptBox["#1", "2"], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["#1", "4"]}], "+", 
         SuperscriptBox["#1", "5"], "+", 
         SuperscriptBox["#1", "6"], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["#1", "7"]}], "+", 
         SuperscriptBox["#1", "8"], "+", 
         SuperscriptBox["#1", "9"], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["#1", "10"]}], "+", 
         SuperscriptBox["#1", "11"], "+", 
         SuperscriptBox["#1", "12"], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["#1", "13"]}], "+", 
         SuperscriptBox["#1", "14"], "+", 
         SuperscriptBox["#1", "15"], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["#1", "16"]}], "+", 
         SuperscriptBox["#1", "18"], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["#1", "19"]}], "+", 
         SuperscriptBox["#1", "20"]}], "&"}], ",", "7"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "#1"}], "+", 
         SuperscriptBox["#1", "2"], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["#1", "4"]}], "+", 
         SuperscriptBox["#1", "5"], "+", 
         SuperscriptBox["#1", "6"], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["#1", "7"]}], "+", 
         SuperscriptBox["#1", "8"], "+", 
         SuperscriptBox["#1", "9"], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["#1", "10"]}], "+", 
         SuperscriptBox["#1", "11"], "+", 
         SuperscriptBox["#1", "12"], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["#1", "13"]}], "+", 
         SuperscriptBox["#1", "14"], "+", 
         SuperscriptBox["#1", "15"], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["#1", "16"]}], "+", 
         SuperscriptBox["#1", "18"], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["#1", "19"]}], "+", 
         SuperscriptBox["#1", "20"]}], "&"}], ",", "8"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "#1"}], "+", 
         SuperscriptBox["#1", "2"], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["#1", "4"]}], "+", 
         SuperscriptBox["#1", "5"], "+", 
         SuperscriptBox["#1", "6"], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["#1", "7"]}], "+", 
         SuperscriptBox["#1", "8"], "+", 
         SuperscriptBox["#1", "9"], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["#1", "10"]}], "+", 
         SuperscriptBox["#1", "11"], "+", 
         SuperscriptBox["#1", "12"], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["#1", "13"]}], "+", 
         SuperscriptBox["#1", "14"], "+", 
         SuperscriptBox["#1", "15"], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["#1", "16"]}], "+", 
         SuperscriptBox["#1", "18"], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["#1", "19"]}], "+", 
         SuperscriptBox["#1", "20"]}], "&"}], ",", "11"}], "]"}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "#1"}], "+", 
         SuperscriptBox["#1", "2"], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["#1", "4"]}], "+", 
         SuperscriptBox["#1", "5"], "+", 
         SuperscriptBox["#1", "6"], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["#1", "7"]}], "+", 
         SuperscriptBox["#1", "8"], "+", 
         SuperscriptBox["#1", "9"], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["#1", "10"]}], "+", 
         SuperscriptBox["#1", "11"], "+", 
         SuperscriptBox["#1", "12"], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["#1", "13"]}], "+", 
         SuperscriptBox["#1", "14"], "+", 
         SuperscriptBox["#1", "15"], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["#1", "16"]}], "+", 
         SuperscriptBox["#1", "18"], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["#1", "19"]}], "+", 
         SuperscriptBox["#1", "20"]}], "&"}], ",", "12"}], "]"}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "#1"}], "+", 
         SuperscriptBox["#1", "2"], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["#1", "4"]}], "+", 
         SuperscriptBox["#1", "5"], "+", 
         SuperscriptBox["#1", "6"], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["#1", "7"]}], "+", 
         SuperscriptBox["#1", "8"], "+", 
         SuperscriptBox["#1", "9"], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["#1", "10"]}], "+", 
         SuperscriptBox["#1", "11"], "+", 
         SuperscriptBox["#1", "12"], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["#1", "13"]}], "+", 
         SuperscriptBox["#1", "14"], "+", 
         SuperscriptBox["#1", "15"], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["#1", "16"]}], "+", 
         SuperscriptBox["#1", "18"], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["#1", "19"]}], "+", 
         SuperscriptBox["#1", "20"]}], "&"}], ",", "13"}], "]"}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "#1"}], "+", 
         SuperscriptBox["#1", "2"], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["#1", "4"]}], "+", 
         SuperscriptBox["#1", "5"], "+", 
         SuperscriptBox["#1", "6"], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["#1", "7"]}], "+", 
         SuperscriptBox["#1", "8"], "+", 
         SuperscriptBox["#1", "9"], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["#1", "10"]}], "+", 
         SuperscriptBox["#1", "11"], "+", 
         SuperscriptBox["#1", "12"], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["#1", "13"]}], "+", 
         SuperscriptBox["#1", "14"], "+", 
         SuperscriptBox["#1", "15"], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["#1", "16"]}], "+", 
         SuperscriptBox["#1", "18"], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["#1", "19"]}], "+", 
         SuperscriptBox["#1", "20"]}], "&"}], ",", "14"}], "]"}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "#1"}], "+", 
         SuperscriptBox["#1", "2"], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["#1", "4"]}], "+", 
         SuperscriptBox["#1", "5"], "+", 
         SuperscriptBox["#1", "6"], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["#1", "7"]}], "+", 
         SuperscriptBox["#1", "8"], "+", 
         SuperscriptBox["#1", "9"], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["#1", "10"]}], "+", 
         SuperscriptBox["#1", "11"], "+", 
         SuperscriptBox["#1", "12"], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["#1", "13"]}], "+", 
         SuperscriptBox["#1", "14"], "+", 
         SuperscriptBox["#1", "15"], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["#1", "16"]}], "+", 
         SuperscriptBox["#1", "18"], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["#1", "19"]}], "+", 
         SuperscriptBox["#1", "20"]}], "&"}], ",", "19"}], "]"}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "#1"}], "+", 
         SuperscriptBox["#1", "2"], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["#1", "4"]}], "+", 
         SuperscriptBox["#1", "5"], "+", 
         SuperscriptBox["#1", "6"], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["#1", "7"]}], "+", 
         SuperscriptBox["#1", "8"], "+", 
         SuperscriptBox["#1", "9"], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["#1", "10"]}], "+", 
         SuperscriptBox["#1", "11"], "+", 
         SuperscriptBox["#1", "12"], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["#1", "13"]}], "+", 
         SuperscriptBox["#1", "14"], "+", 
         SuperscriptBox["#1", "15"], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["#1", "16"]}], "+", 
         SuperscriptBox["#1", "18"], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["#1", "19"]}], "+", 
         SuperscriptBox["#1", "20"]}], "&"}], ",", "20"}], "]"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.593459900722273*^9, 3.5934599122473783`*^9}, 
   3.593459987068893*^9, 3.604196852992923*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"tr1", "=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"tr", "/.", "\[Xi]rule"}], "/.", "G2rules"}], "//", "Simplify"}],
    ")"}]}]], "Input",
 CellChangeTimes->{{3.593459685390999*^9, 3.593459741889732*^9}, {
  3.593459920433366*^9, 3.5934599346727448`*^9}, {3.5934599728207283`*^9, 
  3.593460004729752*^9}, {3.604196903649303*^9, 3.6041969079552183`*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "3"], "-", 
       SuperscriptBox["q", "4"], "+", 
       SuperscriptBox["q", "5"], "-", 
       SuperscriptBox["q", "7"], "+", 
       SuperscriptBox["q", "8"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "q"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "3"]}], "+", 
       SuperscriptBox["q", "4"], "+", 
       SuperscriptBox["q", "5"], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "6"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "7"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "8"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "9"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "10"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "11"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "13"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "14"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "15"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "16"]}], "+", 
       SuperscriptBox["q", "17"], "+", 
       SuperscriptBox["q", "18"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "19"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "20"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "21"]}], "+", 
       SuperscriptBox["q", "22"], "-", 
       RowBox[{
        SuperscriptBox["q", "3"], " ", 
        SqrtBox[
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "q"}], ")"}], "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", "q", "+", 
              SuperscriptBox["q", "3"], "-", 
              SuperscriptBox["q", "4"], "+", 
              SuperscriptBox["q", "5"], "-", 
              SuperscriptBox["q", "7"], "+", 
              SuperscriptBox["q", "8"]}], ")"}], "2"]}], 
          RowBox[{
           SuperscriptBox["q", "6"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["q", "4"]}], ")"}], "2"]}]]]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "4"], " ", 
        SqrtBox[
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "q"}], ")"}], "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", "q", "+", 
              SuperscriptBox["q", "3"], "-", 
              SuperscriptBox["q", "4"], "+", 
              SuperscriptBox["q", "5"], "-", 
              SuperscriptBox["q", "7"], "+", 
              SuperscriptBox["q", "8"]}], ")"}], "2"]}], 
          RowBox[{
           SuperscriptBox["q", "6"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["q", "4"]}], ")"}], "2"]}]]]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "5"], " ", 
        SqrtBox[
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "q"}], ")"}], "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", "q", "+", 
              SuperscriptBox["q", "3"], "-", 
              SuperscriptBox["q", "4"], "+", 
              SuperscriptBox["q", "5"], "-", 
              SuperscriptBox["q", "7"], "+", 
              SuperscriptBox["q", "8"]}], ")"}], "2"]}], 
          RowBox[{
           SuperscriptBox["q", "6"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["q", "4"]}], ")"}], "2"]}]]]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "6"], " ", 
        SqrtBox[
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "q"}], ")"}], "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", "q", "+", 
              SuperscriptBox["q", "3"], "-", 
              SuperscriptBox["q", "4"], "+", 
              SuperscriptBox["q", "5"], "-", 
              SuperscriptBox["q", "7"], "+", 
              SuperscriptBox["q", "8"]}], ")"}], "2"]}], 
          RowBox[{
           SuperscriptBox["q", "6"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["q", "4"]}], ")"}], "2"]}]]]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "7"], " ", 
        SqrtBox[
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "q"}], ")"}], "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", "q", "+", 
              SuperscriptBox["q", "3"], "-", 
              SuperscriptBox["q", "4"], "+", 
              SuperscriptBox["q", "5"], "-", 
              SuperscriptBox["q", "7"], "+", 
              SuperscriptBox["q", "8"]}], ")"}], "2"]}], 
          RowBox[{
           SuperscriptBox["q", "6"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["q", "4"]}], ")"}], "2"]}]]]}], "-", 
       RowBox[{"7", " ", 
        SuperscriptBox["q", "8"], " ", 
        SqrtBox[
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "q"}], ")"}], "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", "q", "+", 
              SuperscriptBox["q", "3"], "-", 
              SuperscriptBox["q", "4"], "+", 
              SuperscriptBox["q", "5"], "-", 
              SuperscriptBox["q", "7"], "+", 
              SuperscriptBox["q", "8"]}], ")"}], "2"]}], 
          RowBox[{
           SuperscriptBox["q", "6"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["q", "4"]}], ")"}], "2"]}]]]}], "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["q", "9"], " ", 
        SqrtBox[
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "q"}], ")"}], "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", "q", "+", 
              SuperscriptBox["q", "3"], "-", 
              SuperscriptBox["q", "4"], "+", 
              SuperscriptBox["q", "5"], "-", 
              SuperscriptBox["q", "7"], "+", 
              SuperscriptBox["q", "8"]}], ")"}], "2"]}], 
          RowBox[{
           SuperscriptBox["q", "6"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["q", "4"]}], ")"}], "2"]}]]]}], "-", 
       RowBox[{"7", " ", 
        SuperscriptBox["q", "10"], " ", 
        SqrtBox[
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "q"}], ")"}], "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", "q", "+", 
              SuperscriptBox["q", "3"], "-", 
              SuperscriptBox["q", "4"], "+", 
              SuperscriptBox["q", "5"], "-", 
              SuperscriptBox["q", "7"], "+", 
              SuperscriptBox["q", "8"]}], ")"}], "2"]}], 
          RowBox[{
           SuperscriptBox["q", "6"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["q", "4"]}], ")"}], "2"]}]]]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "11"], " ", 
        SqrtBox[
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "q"}], ")"}], "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", "q", "+", 
              SuperscriptBox["q", "3"], "-", 
              SuperscriptBox["q", "4"], "+", 
              SuperscriptBox["q", "5"], "-", 
              SuperscriptBox["q", "7"], "+", 
              SuperscriptBox["q", "8"]}], ")"}], "2"]}], 
          RowBox[{
           SuperscriptBox["q", "6"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["q", "4"]}], ")"}], "2"]}]]]}], "-", 
       RowBox[{"7", " ", 
        SuperscriptBox["q", "12"], " ", 
        SqrtBox[
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "q"}], ")"}], "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", "q", "+", 
              SuperscriptBox["q", "3"], "-", 
              SuperscriptBox["q", "4"], "+", 
              SuperscriptBox["q", "5"], "-", 
              SuperscriptBox["q", "7"], "+", 
              SuperscriptBox["q", "8"]}], ")"}], "2"]}], 
          RowBox[{
           SuperscriptBox["q", "6"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["q", "4"]}], ")"}], "2"]}]]]}], "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["q", "13"], " ", 
        SqrtBox[
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "q"}], ")"}], "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", "q", "+", 
              SuperscriptBox["q", "3"], "-", 
              SuperscriptBox["q", "4"], "+", 
              SuperscriptBox["q", "5"], "-", 
              SuperscriptBox["q", "7"], "+", 
              SuperscriptBox["q", "8"]}], ")"}], "2"]}], 
          RowBox[{
           SuperscriptBox["q", "6"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["q", "4"]}], ")"}], "2"]}]]]}], "-", 
       RowBox[{"7", " ", 
        SuperscriptBox["q", "14"], " ", 
        SqrtBox[
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "q"}], ")"}], "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", "q", "+", 
              SuperscriptBox["q", "3"], "-", 
              SuperscriptBox["q", "4"], "+", 
              SuperscriptBox["q", "5"], "-", 
              SuperscriptBox["q", "7"], "+", 
              SuperscriptBox["q", "8"]}], ")"}], "2"]}], 
          RowBox[{
           SuperscriptBox["q", "6"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["q", "4"]}], ")"}], "2"]}]]]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "15"], " ", 
        SqrtBox[
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "q"}], ")"}], "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", "q", "+", 
              SuperscriptBox["q", "3"], "-", 
              SuperscriptBox["q", "4"], "+", 
              SuperscriptBox["q", "5"], "-", 
              SuperscriptBox["q", "7"], "+", 
              SuperscriptBox["q", "8"]}], ")"}], "2"]}], 
          RowBox[{
           SuperscriptBox["q", "6"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["q", "4"]}], ")"}], "2"]}]]]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "16"], " ", 
        SqrtBox[
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "q"}], ")"}], "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", "q", "+", 
              SuperscriptBox["q", "3"], "-", 
              SuperscriptBox["q", "4"], "+", 
              SuperscriptBox["q", "5"], "-", 
              SuperscriptBox["q", "7"], "+", 
              SuperscriptBox["q", "8"]}], ")"}], "2"]}], 
          RowBox[{
           SuperscriptBox["q", "6"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["q", "4"]}], ")"}], "2"]}]]]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "17"], " ", 
        SqrtBox[
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "q"}], ")"}], "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", "q", "+", 
              SuperscriptBox["q", "3"], "-", 
              SuperscriptBox["q", "4"], "+", 
              SuperscriptBox["q", "5"], "-", 
              SuperscriptBox["q", "7"], "+", 
              SuperscriptBox["q", "8"]}], ")"}], "2"]}], 
          RowBox[{
           SuperscriptBox["q", "6"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["q", "4"]}], ")"}], "2"]}]]]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "18"], " ", 
        SqrtBox[
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "q"}], ")"}], "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", "q", "+", 
              SuperscriptBox["q", "3"], "-", 
              SuperscriptBox["q", "4"], "+", 
              SuperscriptBox["q", "5"], "-", 
              SuperscriptBox["q", "7"], "+", 
              SuperscriptBox["q", "8"]}], ")"}], "2"]}], 
          RowBox[{
           SuperscriptBox["q", "6"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["q", "4"]}], ")"}], "2"]}]]]}], "-", 
       RowBox[{
        SuperscriptBox["q", "19"], " ", 
        SqrtBox[
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "q"}], ")"}], "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", "q", "+", 
              SuperscriptBox["q", "3"], "-", 
              SuperscriptBox["q", "4"], "+", 
              SuperscriptBox["q", "5"], "-", 
              SuperscriptBox["q", "7"], "+", 
              SuperscriptBox["q", "8"]}], ")"}], "2"]}], 
          RowBox[{
           SuperscriptBox["q", "6"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["q", "4"]}], ")"}], "2"]}]]]}]}], ")"}]}], ")"}],
    "/", 
   RowBox[{"(", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "13"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     SqrtBox[
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "q"}], ")"}], "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "q", "+", 
           SuperscriptBox["q", "3"], "-", 
           SuperscriptBox["q", "4"], "+", 
           SuperscriptBox["q", "5"], "-", 
           SuperscriptBox["q", "7"], "+", 
           SuperscriptBox["q", "8"]}], ")"}], "2"]}], 
       RowBox[{
        SuperscriptBox["q", "6"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", "4"]}], ")"}], "2"]}]]]}], ")"}]}]}]], "Output",\

 CellChangeTimes->{{3.593459924462359*^9, 3.593459930994281*^9}, {
   3.5934599713733263`*^9, 3.593460005097714*^9}, 3.604196858069501*^9, {
   3.604196905183352*^9, 3.6041969083428164`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"tr2", "=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"tr", "/.", 
       RowBox[{"\[Xi]", "\[Rule]", 
        RowBox[{"-", "\[Xi]"}]}]}], "/.", "\[Xi]rule"}], "/.", "G2rules"}], "//",
     "Simplify"}], ")"}]}]], "Input",
 CellChangeTimes->{{3.5934597474494057`*^9, 3.5934597547996607`*^9}, {
   3.593459923433436*^9, 3.593459940633975*^9}, {3.593460011883481*^9, 
   3.593460016004218*^9}, 3.604196914711053*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "3"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "5"], "-", 
      SuperscriptBox["q", "7"], "+", 
      SuperscriptBox["q", "8"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "q"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "3"]}], "+", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "5"], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "6"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "7"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "8"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "9"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "10"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "11"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "13"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "14"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "15"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "16"]}], "+", 
      SuperscriptBox["q", "17"], "+", 
      SuperscriptBox["q", "18"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "19"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "20"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "21"]}], "+", 
      SuperscriptBox["q", "22"], "+", 
      RowBox[{
       SuperscriptBox["q", "3"], " ", 
       SqrtBox[
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "q"}], ")"}], "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", "q", "+", 
             SuperscriptBox["q", "3"], "-", 
             SuperscriptBox["q", "4"], "+", 
             SuperscriptBox["q", "5"], "-", 
             SuperscriptBox["q", "7"], "+", 
             SuperscriptBox["q", "8"]}], ")"}], "2"]}], 
         RowBox[{
          SuperscriptBox["q", "6"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "4"]}], ")"}], "2"]}]]]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "4"], " ", 
       SqrtBox[
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "q"}], ")"}], "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", "q", "+", 
             SuperscriptBox["q", "3"], "-", 
             SuperscriptBox["q", "4"], "+", 
             SuperscriptBox["q", "5"], "-", 
             SuperscriptBox["q", "7"], "+", 
             SuperscriptBox["q", "8"]}], ")"}], "2"]}], 
         RowBox[{
          SuperscriptBox["q", "6"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "4"]}], ")"}], "2"]}]]]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "5"], " ", 
       SqrtBox[
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "q"}], ")"}], "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", "q", "+", 
             SuperscriptBox["q", "3"], "-", 
             SuperscriptBox["q", "4"], "+", 
             SuperscriptBox["q", "5"], "-", 
             SuperscriptBox["q", "7"], "+", 
             SuperscriptBox["q", "8"]}], ")"}], "2"]}], 
         RowBox[{
          SuperscriptBox["q", "6"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "4"]}], ")"}], "2"]}]]]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "6"], " ", 
       SqrtBox[
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "q"}], ")"}], "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", "q", "+", 
             SuperscriptBox["q", "3"], "-", 
             SuperscriptBox["q", "4"], "+", 
             SuperscriptBox["q", "5"], "-", 
             SuperscriptBox["q", "7"], "+", 
             SuperscriptBox["q", "8"]}], ")"}], "2"]}], 
         RowBox[{
          SuperscriptBox["q", "6"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "4"]}], ")"}], "2"]}]]]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "7"], " ", 
       SqrtBox[
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "q"}], ")"}], "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", "q", "+", 
             SuperscriptBox["q", "3"], "-", 
             SuperscriptBox["q", "4"], "+", 
             SuperscriptBox["q", "5"], "-", 
             SuperscriptBox["q", "7"], "+", 
             SuperscriptBox["q", "8"]}], ")"}], "2"]}], 
         RowBox[{
          SuperscriptBox["q", "6"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "4"]}], ")"}], "2"]}]]]}], "+", 
      RowBox[{"7", " ", 
       SuperscriptBox["q", "8"], " ", 
       SqrtBox[
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "q"}], ")"}], "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", "q", "+", 
             SuperscriptBox["q", "3"], "-", 
             SuperscriptBox["q", "4"], "+", 
             SuperscriptBox["q", "5"], "-", 
             SuperscriptBox["q", "7"], "+", 
             SuperscriptBox["q", "8"]}], ")"}], "2"]}], 
         RowBox[{
          SuperscriptBox["q", "6"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "4"]}], ")"}], "2"]}]]]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["q", "9"], " ", 
       SqrtBox[
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "q"}], ")"}], "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", "q", "+", 
             SuperscriptBox["q", "3"], "-", 
             SuperscriptBox["q", "4"], "+", 
             SuperscriptBox["q", "5"], "-", 
             SuperscriptBox["q", "7"], "+", 
             SuperscriptBox["q", "8"]}], ")"}], "2"]}], 
         RowBox[{
          SuperscriptBox["q", "6"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "4"]}], ")"}], "2"]}]]]}], "+", 
      RowBox[{"7", " ", 
       SuperscriptBox["q", "10"], " ", 
       SqrtBox[
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "q"}], ")"}], "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", "q", "+", 
             SuperscriptBox["q", "3"], "-", 
             SuperscriptBox["q", "4"], "+", 
             SuperscriptBox["q", "5"], "-", 
             SuperscriptBox["q", "7"], "+", 
             SuperscriptBox["q", "8"]}], ")"}], "2"]}], 
         RowBox[{
          SuperscriptBox["q", "6"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "4"]}], ")"}], "2"]}]]]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["q", "11"], " ", 
       SqrtBox[
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "q"}], ")"}], "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", "q", "+", 
             SuperscriptBox["q", "3"], "-", 
             SuperscriptBox["q", "4"], "+", 
             SuperscriptBox["q", "5"], "-", 
             SuperscriptBox["q", "7"], "+", 
             SuperscriptBox["q", "8"]}], ")"}], "2"]}], 
         RowBox[{
          SuperscriptBox["q", "6"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "4"]}], ")"}], "2"]}]]]}], "+", 
      RowBox[{"7", " ", 
       SuperscriptBox["q", "12"], " ", 
       SqrtBox[
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "q"}], ")"}], "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", "q", "+", 
             SuperscriptBox["q", "3"], "-", 
             SuperscriptBox["q", "4"], "+", 
             SuperscriptBox["q", "5"], "-", 
             SuperscriptBox["q", "7"], "+", 
             SuperscriptBox["q", "8"]}], ")"}], "2"]}], 
         RowBox[{
          SuperscriptBox["q", "6"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "4"]}], ")"}], "2"]}]]]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["q", "13"], " ", 
       SqrtBox[
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "q"}], ")"}], "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", "q", "+", 
             SuperscriptBox["q", "3"], "-", 
             SuperscriptBox["q", "4"], "+", 
             SuperscriptBox["q", "5"], "-", 
             SuperscriptBox["q", "7"], "+", 
             SuperscriptBox["q", "8"]}], ")"}], "2"]}], 
         RowBox[{
          SuperscriptBox["q", "6"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "4"]}], ")"}], "2"]}]]]}], "+", 
      RowBox[{"7", " ", 
       SuperscriptBox["q", "14"], " ", 
       SqrtBox[
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "q"}], ")"}], "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", "q", "+", 
             SuperscriptBox["q", "3"], "-", 
             SuperscriptBox["q", "4"], "+", 
             SuperscriptBox["q", "5"], "-", 
             SuperscriptBox["q", "7"], "+", 
             SuperscriptBox["q", "8"]}], ")"}], "2"]}], 
         RowBox[{
          SuperscriptBox["q", "6"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "4"]}], ")"}], "2"]}]]]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "15"], " ", 
       SqrtBox[
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "q"}], ")"}], "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", "q", "+", 
             SuperscriptBox["q", "3"], "-", 
             SuperscriptBox["q", "4"], "+", 
             SuperscriptBox["q", "5"], "-", 
             SuperscriptBox["q", "7"], "+", 
             SuperscriptBox["q", "8"]}], ")"}], "2"]}], 
         RowBox[{
          SuperscriptBox["q", "6"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "4"]}], ")"}], "2"]}]]]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "16"], " ", 
       SqrtBox[
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "q"}], ")"}], "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", "q", "+", 
             SuperscriptBox["q", "3"], "-", 
             SuperscriptBox["q", "4"], "+", 
             SuperscriptBox["q", "5"], "-", 
             SuperscriptBox["q", "7"], "+", 
             SuperscriptBox["q", "8"]}], ")"}], "2"]}], 
         RowBox[{
          SuperscriptBox["q", "6"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "4"]}], ")"}], "2"]}]]]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "17"], " ", 
       SqrtBox[
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "q"}], ")"}], "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", "q", "+", 
             SuperscriptBox["q", "3"], "-", 
             SuperscriptBox["q", "4"], "+", 
             SuperscriptBox["q", "5"], "-", 
             SuperscriptBox["q", "7"], "+", 
             SuperscriptBox["q", "8"]}], ")"}], "2"]}], 
         RowBox[{
          SuperscriptBox["q", "6"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "4"]}], ")"}], "2"]}]]]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "18"], " ", 
       SqrtBox[
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "q"}], ")"}], "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", "q", "+", 
             SuperscriptBox["q", "3"], "-", 
             SuperscriptBox["q", "4"], "+", 
             SuperscriptBox["q", "5"], "-", 
             SuperscriptBox["q", "7"], "+", 
             SuperscriptBox["q", "8"]}], ")"}], "2"]}], 
         RowBox[{
          SuperscriptBox["q", "6"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "4"]}], ")"}], "2"]}]]]}], "+", 
      RowBox[{
       SuperscriptBox["q", "19"], " ", 
       SqrtBox[
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "q"}], ")"}], "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", "q", "+", 
             SuperscriptBox["q", "3"], "-", 
             SuperscriptBox["q", "4"], "+", 
             SuperscriptBox["q", "5"], "-", 
             SuperscriptBox["q", "7"], "+", 
             SuperscriptBox["q", "8"]}], ")"}], "2"]}], 
         RowBox[{
          SuperscriptBox["q", "6"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "4"]}], ")"}], "2"]}]]]}]}], ")"}]}], ")"}], 
  "/", 
  RowBox[{"(", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "13"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    SqrtBox[
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "q"}], ")"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", "q", "+", 
          SuperscriptBox["q", "3"], "-", 
          SuperscriptBox["q", "4"], "+", 
          SuperscriptBox["q", "5"], "-", 
          SuperscriptBox["q", "7"], "+", 
          SuperscriptBox["q", "8"]}], ")"}], "2"]}], 
      RowBox[{
       SuperscriptBox["q", "6"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["q", "4"]}], ")"}], "2"]}]]]}], ")"}]}]], "Output",
 CellChangeTimes->{3.593460018327393*^9, 3.6041968610525293`*^9, 
  3.604196915156651*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"q", "^", "5"}], "+", 
   RowBox[{"q", "^", "4"}], "+", "q", "+", "1", "+", 
   RowBox[{"q", "^", 
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}]}], "+", 
   RowBox[{"q", "^", 
    RowBox[{"(", 
     RowBox[{"-", "4"}], ")"}]}], "+", 
   RowBox[{"q", "^", 
    RowBox[{"(", 
     RowBox[{"-", "5"}], ")"}]}]}], "/.", 
  RowBox[{"NSolve", "[", 
   RowBox[{
    RowBox[{"tr1", "\[Equal]", "tr2"}], ",", "q"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.593459772272801*^9, 3.593459788886601*^9}, 
   3.593459837717293*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"0.8752641963070782`", "\[VeryThinSpace]", "+", 
    RowBox[{"3.1840657472109295`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.8752641963070782`", "\[VeryThinSpace]", "-", 
    RowBox[{"3.1840657472109295`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"2.7603678566951686`", "\[VeryThinSpace]", "+", 
    RowBox[{"1.4432899320127035`*^-14", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"2.7603678566951686`", "\[VeryThinSpace]", "-", 
    RowBox[{"1.4432899320127035`*^-14", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"1.6525513473850428`", "\[VeryThinSpace]", "-", 
    RowBox[{"4.884981308350689`*^-15", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"1.6525513473850428`", "\[VeryThinSpace]", "+", 
    RowBox[{"4.884981308350689`*^-15", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.017030209281890363`", "\[VeryThinSpace]", "+", 
    RowBox[{"1.1102230246251565`*^-16", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.017030209281890363`", "\[VeryThinSpace]", "-", 
    RowBox[{"1.1102230246251565`*^-16", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "1.1804778059763161`"}], "-", 
    RowBox[{"2.3314683517128287`*^-15", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "1.1804778059763161`"}], "+", 
    RowBox[{"2.3314683517128287`*^-15", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.8752641963071208`", "\[VeryThinSpace]", "-", 
    RowBox[{"3.184065747211024`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.8752641963071208`", "\[VeryThinSpace]", "+", 
    RowBox[{"3.184065747211024`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",\

 CellChangeTimes->{{3.593459781150824*^9, 3.59345979300977*^9}, 
   3.593459844254561*^9, 3.6041968660706472`*^9, 3.604196919030634*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"tr", "/.", "\[Xi]rule"}], "/.", 
     RowBox[{"t", "\[Rule]", 
      FractionBox[
       RowBox[{"1", "+", 
        SqrtBox["5"]}], "2"]}]}], "/.", 
    RowBox[{"d", "\[Rule]", 
     FractionBox[
      RowBox[{"3", "+", 
       SqrtBox["13"]}], "2"]}]}], "//", "RootReduce"}], "//", "N"}]], "Input",\

 CellChangeTimes->{{3.593460081508466*^9, 3.59346012355016*^9}, {
  3.5934604090853643`*^9, 3.593460418155254*^9}}],

Cell[BoxData[
 RowBox[{"-", "6.344003239065477`"}]], "Output",
 CellChangeTimes->{{3.593460103537569*^9, 3.5934601239392347`*^9}, {
  3.593460409463627*^9, 3.593460418516879*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"tr", "/.", 
       RowBox[{"\[Xi]", "\[Rule]", 
        RowBox[{"-", "\[Xi]"}]}]}], "/.", "\[Xi]rule"}], "/.", 
     RowBox[{"t", "\[Rule]", 
      FractionBox[
       RowBox[{"1", "+", 
        SqrtBox["5"]}], "2"]}]}], "/.", 
    RowBox[{"d", "\[Rule]", 
     FractionBox[
      RowBox[{"3", "+", 
       SqrtBox["13"]}], "2"]}]}], "//", "RootReduce"}], "//", "N"}]], "Input",\

 CellChangeTimes->{{3.5934601130083303`*^9, 3.5934601260220222`*^9}, {
  3.593460410980411*^9, 3.5934604201712847`*^9}}],

Cell[BoxData["12.949554514529467`"], "Output",
 CellChangeTimes->{{3.593460119915105*^9, 3.593460126389365*^9}, {
  3.593460411343582*^9, 3.593460420567996*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"tr", "/.", "\[Xi]rule"}], "/.", 
     RowBox[{"t", "\[Rule]", 
      FractionBox[
       RowBox[{"1", "-", 
        SqrtBox["5"]}], "2"]}]}], "/.", 
    RowBox[{"d", "\[Rule]", 
     FractionBox[
      RowBox[{"3", "+", 
       SqrtBox["13"]}], "2"]}]}], "//", "RootReduce"}], "//", "N"}]], "Input",\

 CellChangeTimes->{{3.593460081508466*^9, 3.59346012355016*^9}, 
   3.593460171780604*^9, {3.593460413323882*^9, 3.5934604231387777`*^9}}],

Cell[BoxData["1.0412276013334825`"], "Output",
 CellChangeTimes->{{3.593460103537569*^9, 3.5934601239392347`*^9}, 
   3.593460174099139*^9, {3.593460413821754*^9, 3.593460423607251*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"tr", "/.", 
       RowBox[{"\[Xi]", "\[Rule]", 
        RowBox[{"-", "\[Xi]"}]}]}], "/.", "\[Xi]rule"}], "/.", 
     RowBox[{"t", "\[Rule]", 
      FractionBox[
       RowBox[{"1", "-", 
        SqrtBox["5"]}], "2"]}]}], "/.", 
    RowBox[{"d", "\[Rule]", 
     FractionBox[
      RowBox[{"3", "+", 
       SqrtBox["13"]}], "2"]}]}], "//", "RootReduce"}], "//", "N"}]], "Input",\

 CellChangeTimes->{{3.5934601130083303`*^9, 3.5934601260220222`*^9}, 
   3.593460173314135*^9}],

Cell[BoxData["5.564323674130507`"], "Output",
 CellChangeTimes->{{3.593460119915105*^9, 3.593460126389365*^9}, 
   3.593460174848156*^9}]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1440, 852},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"9.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (January 25, \
2013)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 296, 6, 30, "Text"],
Cell[CellGroupData[{
Cell[878, 30, 104, 1, 80, "Section"],
Cell[CellGroupData[{
Cell[1007, 35, 573, 17, 54, "Input"],
Cell[1583, 54, 471, 14, 52, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2091, 73, 594, 17, 54, "Input"],
Cell[2688, 92, 570, 17, 52, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3295, 114, 89, 2, 28, "Input"],
Cell[3387, 118, 578, 16, 51, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4002, 139, 343, 10, 28, "Input"],
Cell[4348, 151, 7209, 205, 256, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11594, 361, 347, 9, 28, "Input"],
Cell[11944, 372, 1196, 35, 55, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13177, 412, 229, 6, 28, "Input"],
Cell[13409, 420, 1798, 54, 75, "Output"]
}, Open  ]],
Cell[15222, 477, 822, 24, 57, "Input"],
Cell[CellGroupData[{
Cell[16069, 505, 680, 21, 57, "Input"],
Cell[16752, 528, 200, 5, 29, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16989, 538, 808, 23, 53, "Input"],
Cell[17800, 563, 423, 11, 51, "Output"]
}, Open  ]],
Cell[18238, 577, 429, 13, 28, "Input"],
Cell[CellGroupData[{
Cell[18692, 594, 210, 5, 28, "Input"],
Cell[18905, 601, 436, 13, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19378, 619, 1020, 30, 52, "Input"],
Cell[20401, 651, 993, 28, 53, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21431, 684, 1390, 41, 54, "Input"],
Cell[22824, 727, 1109, 34, 53, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23970, 766, 1659, 48, 54, "Input"],
Cell[25632, 816, 829, 25, 53, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26498, 846, 185, 4, 28, "Input"],
Cell[26686, 852, 769, 22, 51, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27492, 879, 1382, 41, 54, "Input"],
Cell[28877, 922, 627, 19, 57, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[29553, 947, 103, 1, 80, "Section"],
Cell[CellGroupData[{
Cell[29681, 952, 1209, 38, 81, "Input"],
Cell[30893, 992, 910, 28, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[31840, 1025, 204, 4, 28, "Input"],
Cell[32047, 1031, 622, 19, 57, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32706, 1055, 1815, 49, 54, "Input"],
Cell[34524, 1106, 1128, 39, 57, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[35689, 1150, 2016, 53, 84, "Input"],
Cell[37708, 1205, 1543, 51, 57, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[39288, 1261, 1738, 47, 54, "Input"],
Cell[41029, 1310, 763, 22, 55, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[41829, 1337, 1944, 52, 84, "Input"],
Cell[43776, 1391, 800, 23, 57, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[44625, 1420, 160, 3, 80, "Section"],
Cell[CellGroupData[{
Cell[44810, 1427, 746, 22, 53, "Input"],
Cell[45559, 1451, 11388, 310, 233, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[56984, 1766, 394, 9, 28, "Input"],
Cell[57381, 1777, 16101, 456, 461, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[73519, 2238, 465, 12, 28, "Input"],
Cell[73987, 2252, 15530, 453, 461, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[89554, 2710, 566, 18, 28, "Input"],
Cell[90123, 2730, 1756, 31, 57, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[91916, 2766, 491, 16, 53, "Input"],
Cell[92410, 2784, 179, 3, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[92626, 2792, 590, 19, 53, "Input"],
Cell[93219, 2813, 161, 2, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[93417, 2820, 514, 16, 53, "Input"],
Cell[93934, 2838, 186, 2, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[94157, 2845, 565, 19, 53, "Input"],
Cell[94725, 2866, 137, 2, 28, "Output"]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> polynomials/Q_11,19.m <==
384 - 2624*d + 5928*d^2 - 6364*d^3 + 3038*d^4 + 507*d^5 - 1702*d^6 + 
 1191*d^7 - 470*d^8 + 114*d^9 - 16*d^10 + d^11 + 288*t - 4808*d*t + 
 16796*d^2*t - 26382*d^3*t + 19887*d^4*t - 3010*d^5*t - 7837*d^6*t + 
 7946*d^7*t - 3886*d^8*t + 1104*d^9*t - 175*d^10*t + 12*d^11*t - 3072*t^2 + 
 17732*d*t^2 - 20748*d^2*t^2 - 13699*d^3*t^2 + 47502*d^4*t^2 - 
 35155*d^5*t^2 - 259*d^6*t^2 + 17366*d^7*t^2 - 13007*d^8*t^2 + 4714*d^9*t^2 - 
 883*d^10*t^2 + 68*d^11*t^2 - 512*t^3 + 30816*d*t^3 - 90948*d^2*t^3 + 
 97544*d^3*t^3 + 1683*d^4*t^3 - 80655*d^5*t^3 + 57781*d^6*t^3 - 
 2103*d^7*t^3 - 18457*d^8*t^3 + 10877*d^9*t^3 - 2627*d^10*t^3 + 
 236*d^11*t^3 + 12220*t^4 - 58068*d*t^4 + 19987*d^2*t^4 + 152114*d^3*t^4 - 
 185177*d^4*t^4 + 9975*d^5*t^4 + 103715*d^6*t^4 - 72031*d^7*t^4 + 
 6832*d^8*t^4 + 11700*d^9*t^4 - 4764*d^10*t^4 + 539*d^11*t^4 - 4266*t^5 - 
 87619*d*t^5 + 221932*d^2*t^5 - 134692*d^3*t^5 - 209849*d^4*t^5 + 
 243095*d^5*t^5 - 40004*d^6*t^5 - 95344*d^7*t^5 + 63863*d^8*t^5 - 
 5381*d^9*t^5 - 4321*d^10*t^5 + 780*d^11*t^5 - 28775*t^6 + 118644*d*t^6 + 
 12285*d^2*t^6 - 414073*d^3*t^6 + 225939*d^4*t^6 + 169464*d^5*t^6 - 
 270715*d^6*t^6 + 68113*d^7*t^6 + 75353*d^8*t^6 - 34725*d^9*t^6 + 
 1675*d^10*t^6 + 487*d^11*t^6 + 21052*t^7 + 138992*d*t^7 - 328729*d^2*t^7 + 
 48573*d^3*t^7 + 443367*d^4*t^7 - 330674*d^5*t^7 - 94552*d^6*t^7 + 
 269612*d^7*t^7 - 30443*d^8*t^7 - 40121*d^9*t^7 + 9913*d^10*t^7 - 
 666*d^11*t^7 + 38169*t^8 - 168241*d*t^8 - 48561*d^2*t^8 + 565540*d^3*t^8 - 
 165727*d^4*t^8 - 351247*d^5*t^8 + 434332*d^6*t^8 + 132371*d^7*t^8 - 
 152630*d^8*t^8 + 733*d^9*t^8 + 9852*d^10*t^8 - 2120*d^11*t^8 - 43836*t^9 - 
 135781*d*t^9 + 293943*d^2*t^9 - 33749*d^3*t^9 - 511033*d^4*t^9 + 
 401051*d^5*t^9 + 402761*d^6*t^9 - 269142*d^7*t^9 - 106899*d^8*t^9 + 
 42100*d^9*t^9 - 3410*d^10*t^9 - 2430*d^11*t^9 - 22763*t^10 + 163472*d*t^10 + 
 16037*d^2*t^10 - 501794*d^3*t^10 + 195536*d^4*t^10 + 549170*d^5*t^10 - 
 324616*d^6*t^10 - 344481*d^7*t^10 + 56806*d^8*t^10 + 20996*d^9*t^10 - 
 16823*d^10*t^10 - 755*d^11*t^10 + 47802*t^11 + 77826*d*t^11 - 
 140984*d^2*t^11 + 203319*d^3*t^11 + 545699*d^4*t^11 - 288157*d^5*t^11 - 
 566416*d^6*t^11 + 18147*d^7*t^11 + 95163*d^8*t^11 - 35098*d^9*t^11 - 
 12858*d^10*t^11 + 1618*d^11*t^11 - 4787*t^12 - 106439*d*t^12 + 
 50436*d^2*t^12 + 331415*d^3*t^12 - 201952*d^4*t^12 - 557713*d^5*t^12 + 
 18835*d^6*t^12 + 222886*d^7*t^12 - 17226*d^8*t^12 - 41695*d^9*t^12 + 
 3858*d^10*t^12 + 2310*d^11*t^12 - 24528*t^13 - 16713*d*t^13 + 
 7560*d^2*t^13 - 301918*d^3*t^13 - 476774*d^4*t^13 + 48612*d^5*t^13 + 
 327823*d^6*t^13 + 39663*d^7*t^13 - 71683*d^8*t^13 + 1864*d^9*t^13 + 
 11338*d^10*t^13 + 824*d^11*t^13 + 13663*t^14 + 43612*d*t^14 - 
 48828*d^2*t^14 - 123279*d^3*t^14 + 144908*d^4*t^14 + 300300*d^5*t^14 + 
 33715*d^6*t^14 - 109673*d^7*t^14 - 14786*d^8*t^14 + 22154*d^9*t^14 + 
 3434*d^10*t^14 - 816*d^11*t^14 + 1776*t^15 - 8142*d*t^15 + 31550*d^2*t^15 + 
 196932*d^3*t^15 + 242134*d^4*t^15 + 15352*d^5*t^15 - 120254*d^6*t^15 - 
 32262*d^7*t^15 + 24208*d^8*t^15 + 4032*d^9*t^15 - 4470*d^10*t^15 - 
 968*d^11*t^15 - 4681*t^16 - 7492*d*t^16 + 7489*d^2*t^16 - 14294*d^3*t^16 - 
 99884*d^4*t^16 - 111623*d^5*t^16 - 16361*d^6*t^16 + 31458*d^7*t^16 + 
 5933*d^8*t^16 - 8813*d^9*t^16 - 3520*d^10*t^16 - 260*d^11*t^16 + 2168*t^17 + 
 4940*d*t^17 - 12664*d^2*t^17 - 50956*d^3*t^17 - 51594*d^4*t^17 - 
 3220*d^5*t^17 + 20296*d^6*t^17 + 1856*d^7*t^17 - 9598*d^8*t^17 - 
 4340*d^9*t^17 - 224*d^10*t^17 + 104*d^11*t^17 - 468*t^18 - 1276*d*t^18 + 
 3956*d^2*t^18 + 21544*d^3*t^18 + 35942*d^4*t^18 + 25180*d^5*t^18 + 
 1788*d^6*t^18 - 7232*d^7*t^18 - 2918*d^8*t^18 + 464*d^9*t^18 + 
 436*d^10*t^18 + 56*d^11*t^18 + 40*t^19 + 128*d*t^19 - 384*d^2*t^19 - 
 2608*d^3*t^19 - 5408*d^4*t^19 - 5184*d^5*t^19 - 1472*d^6*t^19 + 
 1616*d^7*t^19 + 1752*d^8*t^19 + 672*d^9*t^19 + 96*d^10*t^19


==> polynomials/Q_21,33.m <==
288 + 832*d - 10464*d^2 + 1272*d^3 + 33678*d^4 - 26834*d^5 + 47634*d^6 - 
 76436*d^7 + 37919*d^8 - 15966*d^9 + 35320*d^10 - 37599*d^11 + 24507*d^12 - 
 16399*d^13 + 10636*d^14 - 4878*d^15 + 1412*d^16 - 247*d^17 + 24*d^18 - 
 d^19 + 1056*t - 18468*d*t - 50804*d^2*t + 52887*d^3*t + 50760*d^4*t + 
 249466*d^5*t - 123960*d^6*t - 325447*d^7*t + 22803*d^8*t + 220738*d^9*t + 
 89528*d^10*t - 232847*d^11*t + 147351*d^12*t - 127036*d^13*t + 
 122537*d^14*t - 71617*d^15*t + 24112*d^16*t - 4694*d^17*t + 495*d^18*t - 
 22*d^19*t - 13534*t^2 - 97797*d*t^2 - 5650*d^2*t^2 - 26852*d^3*t^2 + 
 269077*d^4*t^2 + 815682*d^5*t^2 - 1291733*d^6*t^2 - 950868*d^7*t^2 + 
 135278*d^8*t^2 + 1898712*d^9*t^2 - 664618*d^10*t^2 - 395666*d^11*t^2 - 
 34393*d^12*t^2 - 63489*d^13*t^2 + 488893*d^14*t^2 - 441440*d^15*t^2 + 
 182777*d^16*t^2 - 40601*d^17*t^2 + 4716*d^18*t^2 - 226*d^19*t^2 - 
 46221*t^3 + 27046*d*t^3 + 128615*d^2*t^3 - 286447*d^3*t^3 + 775751*d^4*t^3 - 
 2655738*d^5*t^3 - 4108287*d^6*t^3 - 1702365*d^7*t^3 + 4926190*d^8*t^3 + 
 4086401*d^9*t^3 - 3475849*d^10*t^3 - 727021*d^11*t^3 - 1736506*d^12*t^3 + 
 2531630*d^13*t^3 + 140347*d^14*t^3 - 1349643*d^15*t^3 + 783681*d^16*t^3 - 
 207346*d^17*t^3 + 27110*d^18*t^3 - 1421*d^19*t^3 + 91238*t^4 + 
 632281*d*t^4 + 226778*d^2*t^4 + 924882*d^3*t^4 - 4069450*d^4*t^4 - 
 14539197*d^5*t^4 - 9869914*d^6*t^4 + 5867440*d^7*t^4 + 20145844*d^8*t^4 - 
 1588431*d^9*t^4 - 7139574*d^10*t^4 - 6966884*d^11*t^4 + 388237*d^12*t^4 + 
 10422568*d^13*t^4 - 5476381*d^14*t^4 - 1294653*d^15*t^4 + 1935423*d^16*t^4 - 
 669364*d^17*t^4 + 102153*d^18*t^4 - 5976*d^19*t^4 + 332396*t^5 + 
 350334*d*t^5 + 1320003*d^2*t^5 + 316119*d^3*t^5 - 16683493*d^4*t^5 - 
 19734031*d^5*t^5 - 2528715*d^6*t^5 + 37411741*d^7*t^5 + 21840341*d^8*t^5 - 
 18677882*d^9*t^5 - 17350825*d^10*t^5 - 18951819*d^11*t^5 + 
 28147637*d^12*t^5 + 9624466*d^13*t^5 - 19275838*d^14*t^5 + 
 4865333*d^15*t^5 + 2018763*d^16*t^5 - 1298368*d^17*t^5 + 250563*d^18*t^5 - 
 16920*d^19*t^5 - 366432*t^6 - 1619772*d*t^6 - 511821*d^2*t^6 - 
 10730200*d^3*t^6 - 7614291*d^4*t^6 + 25379132*d^5*t^6 + 71770117*d^6*t^6 + 
 66263191*d^7*t^6 - 30973380*d^8*t^6 - 39910192*d^9*t^6 - 49254602*d^10*t^6 + 
 19528805*d^11*t^6 + 72841191*d^12*t^6 - 38237746*d^13*t^6 - 
 20046032*d^14*t^6 + 18500157*d^15*t^6 - 2840920*d^16*t^6 - 941652*d^17*t^6 + 
 335952*d^18*t^6 - 28643*d^19*t^6 - d^20*t^6 - 1118504*t^7 - 1928518*d*t^7 - 
 11009237*d^2*t^7 - 11183074*d^3*t^7 + 48930362*d^4*t^7 + 133931680*d^5*t^7 + 
 172017961*d^6*t^7 + 13745269*d^7*t^7 - 83625517*d^8*t^7 - 76227385*d^9*t^7 - 
 31694138*d^10*t^7 + 158004700*d^11*t^7 + 5877510*d^12*t^7 - 
 110296624*d^13*t^7 + 35305263*d^14*t^7 + 18311914*d^15*t^7 - 
 12204485*d^16*t^7 + 2161499*d^17*t^7 - 74889*d^18*t^7 - 7095*d^19*t^7 - 
 17*d^20*t^7 + 1124744*t^8 + 1149312*d*t^8 - 3230236*d^2*t^8 + 
 33450642*d^3*t^8 + 91110724*d^4*t^8 + 136486851*d^5*t^8 + 23253749*d^6*t^8 - 
 113960893*d^7*t^8 - 53808149*d^8*t^8 - 61521430*d^9*t^8 + 
 192654914*d^10*t^8 + 152578655*d^11*t^8 - 247103605*d^12*t^8 - 
 26734148*d^13*t^8 + 112621670*d^14*t^8 - 28381943*d^15*t^8 - 
 10966757*d^16*t^8 + 6697633*d^17*t^8 - 1332355*d^18*t^8 + 109214*d^19*t^8 - 
 126*d^20*t^8 + 2003800*t^9 + 5138231*d*t^9 + 36700497*d^2*t^9 + 
 63969876*d^3*t^9 + 5137235*d^4*t^9 - 194973341*d^5*t^9 - 418129418*d^6*t^9 - 
 227908801*d^7*t^9 - 53210959*d^8*t^9 + 188430845*d^9*t^9 + 
 351478301*d^10*t^9 - 330451131*d^11*t^9 - 271353404*d^12*t^9 + 
 278485232*d^13*t^9 + 35523424*d^14*t^9 - 86810759*d^15*t^9 + 
 17857651*d^16*t^9 + 5053007*d^17*t^9 - 2534442*d^18*t^9 + 317335*d^19*t^9 - 
 500*d^20*t^9 - 2490239*t^10 + 3654612*d*t^10 + 18993515*d^2*t^10 - 
 30655817*d^3*t^10 - 198454191*d^4*t^10 - 499498785*d^5*t^10 - 
 479116395*d^6*t^10 - 266918369*d^7*t^10 - 79461443*d^8*t^10 + 
 357575027*d^9*t^10 - 275009991*d^10*t^10 - 645029072*d^11*t^10 + 
 397114857*d^12*t^10 + 317303715*d^13*t^10 - 235366366*d^14*t^10 - 
 32000049*d^15*t^10 + 48794572*d^16*t^10 - 8324703*d^17*t^10 - 
 1183415*d^18*t^10 + 381343*d^19*t^10 - 899*d^20*t^10 - 1491391*t^11 - 
 9279731*d*t^11 - 70529901*d^2*t^11 - 158329422*d^3*t^11 - 
 223896082*d^4*t^11 - 50656565*d^5*t^11 + 222264410*d^6*t^11 + 
 45764814*d^7*t^11 + 133291897*d^8*t^11 - 323514336*d^9*t^11 - 
 1031584291*d^10*t^11 + 348417574*d^11*t^11 + 865806895*d^12*t^11 - 
 340961031*d^13*t^11 - 278002257*d^14*t^11 + 144629975*d^15*t^11 + 
 16293497*d^16*t^11 - 19642985*d^17*t^11 + 3609935*d^18*t^11 - 
 120418*d^19*t^11 + 1081*d^20*t^11 + 3357932*t^12 - 11229393*d*t^12 - 
 43862753*d^2*t^12 - 37599874*d^3*t^12 + 174671774*d^4*t^12 + 
 665381727*d^5*t^12 + 757307781*d^6*t^12 + 687361200*d^7*t^12 + 
 233053625*d^8*t^12 - 960210684*d^9*t^12 + 112960166*d^10*t^12 + 
 1426619801*d^11*t^12 - 243873178*d^12*t^12 - 785061986*d^13*t^12 + 
 225125473*d^14*t^12 + 172056996*d^15*t^12 - 71761396*d^16*t^12 - 
 3394900*d^17*t^12 + 6721976*d^18*t^12 - 1180169*d^19*t^12 + 
 10690*d^20*t^12 - 1050408*t^13 + 12667825*d*t^13 + 90322656*d^2*t^13 + 
 237968106*d^3*t^13 + 451971055*d^4*t^13 + 380127518*d^5*t^13 + 
 276251433*d^6*t^13 + 432504462*d^7*t^13 - 216936837*d^8*t^13 + 
 376219713*d^9*t^13 + 1912782995*d^10*t^13 + 21940719*d^11*t^13 - 
 1476701770*d^12*t^13 + 157630991*d^13*t^13 + 577398132*d^14*t^13 - 
 112159679*d^15*t^13 - 78137474*d^16*t^13 + 31732257*d^17*t^13 + 
 1008709*d^18*t^13 - 1676239*d^19*t^13 + 27301*d^20*t^13 - d^21*t^13 - 
 1755003*t^14 + 15276241*d*t^14 + 59403217*d^2*t^14 + 121759787*d^3*t^14 - 
 45582056*d^4*t^14 - 470475918*d^5*t^14 - 568177708*d^6*t^14 - 
 825435412*d^7*t^14 - 195899686*d^8*t^14 + 1739069642*d^9*t^14 + 
 359240322*d^10*t^14 - 1987191382*d^11*t^14 - 108465231*d^12*t^14 + 
 1191421514*d^13*t^14 - 34410517*d^14*t^14 - 304611991*d^15*t^14 + 
 56125683*d^16*t^14 + 31699108*d^17*t^14 - 9356589*d^18*t^14 - 
 183066*d^19*t^14 + 25810*d^20*t^14 - 9*d^21*t^14 + 3007626*t^15 - 
 13148547*d*t^15 - 85713379*d^2*t^15 - 264457523*d^3*t^15 - 
 515374573*d^4*t^15 - 481262283*d^5*t^15 - 597106644*d^6*t^15 - 
 618799567*d^7*t^15 + 576779915*d^8*t^15 - 155435157*d^9*t^15 - 
 2349020650*d^10*t^15 - 360736806*d^11*t^15 + 1868206308*d^12*t^15 + 
 197870445*d^13*t^15 - 743660696*d^14*t^15 - 5253966*d^15*t^15 + 
 132336721*d^16*t^15 - 19987369*d^17*t^15 - 8049772*d^18*t^15 + 
 2548585*d^19*t^15 - 35160*d^20*t^15 - 20*d^21*t^15 - 1632262*t^16 - 
 13390808*d*t^16 - 54487947*d^2*t^16 - 136406219*d^3*t^16 - 
 32152480*d^4*t^16 + 170299382*d^5*t^16 + 300622644*d^6*t^16 + 
 948351069*d^7*t^16 + 287425473*d^8*t^16 - 1860869727*d^9*t^16 - 
 358019487*d^10*t^16 + 2338925517*d^11*t^16 + 524650436*d^12*t^16 - 
 1275960229*d^13*t^16 - 211419263*d^14*t^16 + 328533549*d^15*t^16 - 
 8750328*d^16*t^16 - 48168081*d^17*t^16 + 8301487*d^18*t^16 + 
 3077286*d^19*t^16 - 135913*d^20*t^16 + 61*d^21*t^16 - 1624461*t^17 + 
 10731407*d*t^17 + 66680782*d^2*t^17 + 237941769*d^3*t^17 + 
 423331991*d^4*t^17 + 428844187*d^5*t^17 + 720688245*d^6*t^17 + 
 579267625*d^7*t^17 - 629678358*d^8*t^17 + 414332501*d^9*t^17 + 
 2652304736*d^10*t^17 + 750393775*d^11*t^17 - 1663776789*d^12*t^17 - 
 393761129*d^13*t^17 + 681371282*d^14*t^17 + 90020974*d^15*t^17 - 
 148099703*d^16*t^17 - 288967*d^17*t^17 + 16137297*d^18*t^17 - 
 280227*d^19*t^17 - 135430*d^20*t^17 + 365*d^21*t^17 + 2936180*t^18 + 
 8948626*d*t^18 + 35913851*d^2*t^18 + 75987831*d^3*t^18 + 24963393*d^4*t^18 + 
 26775820*d^5*t^18 - 165132970*d^6*t^18 - 872115637*d^7*t^18 - 
 114983447*d^8*t^18 + 1677518127*d^9*t^18 + 257616195*d^10*t^18 - 
 1960474599*d^11*t^18 - 465937688*d^12*t^18 + 1137056929*d^13*t^18 + 
 319313958*d^14*t^18 - 285534872*d^15*t^18 - 44991259*d^16*t^18 + 
 44579692*d^17*t^18 - 569758*d^18*t^18 - 3538747*d^19*t^18 + 
 75129*d^20*t^18 + 414*d^21*t^18 - 976223*t^19 - 8172991*d*t^19 - 
 46813836*d^2*t^19 - 167688323*d^3*t^19 - 269618725*d^4*t^19 - 
 357791266*d^5*t^19 - 662277379*d^6*t^19 - 366338283*d^7*t^19 + 
 422992429*d^8*t^19 - 756578834*d^9*t^19 - 2314066679*d^10*t^19 - 
 620644227*d^11*t^19 + 1282764149*d^12*t^19 + 405926131*d^13*t^19 - 
 490711954*d^14*t^19 - 127335747*d^15*t^19 + 103031645*d^16*t^19 + 
 7412849*d^17*t^19 - 17789356*d^18*t^19 - 1948308*d^19*t^19 + 
 305865*d^20*t^19 - 1065*d^21*t^19 - 1165201*t^20 - 4039063*d*t^20 - 
 14356662*d^2*t^20 - 8809402*d^3*t^20 + 1683799*d^4*t^20 - 
 63461993*d^5*t^20 + 147776268*d^6*t^20 + 554026781*d^7*t^20 - 
 201089233*d^8*t^20 - 1202614127*d^9*t^20 + 14726704*d^10*t^20 + 
 1344212174*d^11*t^20 + 252755745*d^12*t^20 - 783665112*d^13*t^20 - 
 247306225*d^14*t^20 + 191257677*d^15*t^20 + 43820871*d^16*t^20 - 
 40160330*d^17*t^20 - 8236325*d^18*t^20 + 2074846*d^19*t^20 + 
 208275*d^20*t^20 - 3435*d^21*t^20 + 1284982*t^21 + 5810364*d*t^21 + 
 29099690*d^2*t^21 + 84008249*d^3*t^21 + 136326302*d^4*t^21 + 
 269370016*d^5*t^21 + 437310079*d^6*t^21 + 125574899*d^7*t^21 - 
 137188401*d^8*t^21 + 835519050*d^9*t^21 + 1533515681*d^10*t^21 + 
 303230093*d^11*t^21 - 745252527*d^12*t^21 - 181342687*d^13*t^21 + 
 334857334*d^14*t^21 + 109267078*d^15*t^21 - 59779048*d^16*t^21 - 
 13133475*d^17*t^21 + 10632092*d^18*t^21 + 2344037*d^19*t^21 - 
 160680*d^20*t^21 - 2120*d^21*t^21 - 347781*t^22 - 133696*d*t^22 - 
 1762644*d^2*t^22 - 17106945*d^3*t^22 - 11574625*d^4*t^22 + 
 5151263*d^5*t^22 - 147303386*d^6*t^22 - 210635809*d^7*t^22 + 
 320422371*d^8*t^22 + 598887297*d^9*t^22 - 211238260*d^10*t^22 - 
 695330936*d^11*t^22 + 12922154*d^12*t^22 + 491828005*d^13*t^22 + 
 165026836*d^14*t^22 - 82457415*d^15*t^22 - 16852454*d^16*t^22 + 
 28371429*d^17*t^22 + 8766494*d^18*t^22 - 823071*d^19*t^22 - 
 304081*d^20*t^22 + 4502*d^21*t^22 - 217903*t^23 - 2442818*d*t^23 - 
 11959938*d^2*t^23 - 26430381*d^3*t^23 - 57737333*d^4*t^23 - 
 149179853*d^5*t^23 - 182056666*d^6*t^23 - 15459345*d^7*t^23 - 
 76359578*d^8*t^23 - 610835987*d^9*t^23 - 718899177*d^10*t^23 - 
 38868126*d^11*t^23 + 335512343*d^12*t^23 + 28537133*d^13*t^23 - 
 168324792*d^14*t^23 - 41969721*d^15*t^23 + 38744279*d^16*t^23 + 
 12633845*d^17*t^23 - 4542515*d^18*t^23 - 1888803*d^19*t^23 - 
 54784*d^20*t^23 + 7992*d^21*t^23 + 235735*t^24 + 1246169*d*t^24 + 
 5816929*d^2*t^24 + 12817842*d^3*t^24 + 12834701*d^4*t^24 + 
 36476291*d^5*t^24 + 95972336*d^6*t^24 + 22945661*d^7*t^24 - 
 200341484*d^8*t^24 - 150588603*d^9*t^24 + 207946648*d^10*t^24 + 
 243297921*d^11*t^24 - 107365044*d^12*t^24 - 237154301*d^13*t^24 - 
 66540076*d^14*t^24 + 33302079*d^15*t^24 + 4799925*d^16*t^24 - 
 14224646*d^17*t^24 - 5411405*d^18*t^24 - 7967*d^19*t^24 + 163607*d^20*t^24 + 
 1426*d^21*t^24 - 102525*t^25 + 73138*d*t^25 + 922786*d^2*t^25 + 
 3484202*d^3*t^25 + 19241858*d^4*t^25 + 46128995*d^5*t^25 + 
 34657698*d^6*t^25 + 11565547*d^7*t^25 + 122426962*d^8*t^25 + 
 287411168*d^9*t^25 + 205670084*d^10*t^25 - 46448480*d^11*t^25 - 
 99971446*d^12*t^25 + 27724897*d^13*t^25 + 66691506*d^14*t^25 + 
 8190971*d^15*t^25 - 18139417*d^16*t^25 - 5854692*d^17*t^25 + 
 1797222*d^18*t^25 + 1009536*d^19*t^25 + 83992*d^20*t^25 - 6562*d^21*t^25 + 
 25701*t^26 - 340911*d*t^26 - 1944350*d^2*t^26 - 4158130*d^3*t^26 - 
 10168432*d^4*t^26 - 27248317*d^5*t^26 - 31825072*d^6*t^26 + 
 12779168*d^7*t^26 + 46192293*d^8*t^26 - 22881222*d^9*t^26 - 
 100889301*d^10*t^26 - 40245095*d^11*t^26 + 71938028*d^12*t^26 + 
 76546889*d^13*t^26 + 13769054*d^14*t^26 - 9846574*d^15*t^26 + 
 1653164*d^16*t^26 + 6495435*d^17*t^26 + 2613141*d^18*t^26 + 
 215319*d^19*t^26 - 52866*d^20*t^26 - 5202*d^21*t^26 - 3799*t^27 + 
 178806*d*t^27 + 877342*d^2*t^27 + 794032*d^3*t^27 - 1654825*d^4*t^27 - 
 1534262*d^5*t^27 + 1443714*d^6*t^27 - 16383345*d^7*t^27 - 
 60837808*d^8*t^27 - 74313872*d^9*t^27 - 22862398*d^10*t^27 + 
 24141945*d^11*t^27 + 8057824*d^12*t^27 - 23653762*d^13*t^27 - 
 18900914*d^14*t^27 + 1152129*d^15*t^27 + 6324087*d^16*t^27 + 
 1848686*d^17*t^27 - 505072*d^18*t^27 - 336217*d^19*t^27 - 43111*d^20*t^27 + 
 900*d^21*t^27 + 299*t^28 - 52026*d*t^28 - 204882*d^2*t^28 + 
 344153*d^3*t^28 + 3172879*d^4*t^28 + 6232342*d^5*t^28 + 3713305*d^6*t^28 - 
 79935*d^7*t^28 + 9684364*d^8*t^28 + 27026215*d^9*t^28 + 22565503*d^10*t^28 - 
 5614277*d^11*t^28 - 22479574*d^12*t^28 - 13235801*d^13*t^28 - 
 74177*d^14*t^28 + 1335571*d^15*t^28 - 1896603*d^16*t^28 - 
 2184521*d^17*t^28 - 811237*d^18*t^28 - 91688*d^19*t^28 + 12811*d^20*t^28 + 
 2655*d^21*t^28 - 9*t^29 + 9816*d*t^29 + 24796*d^2*t^29 - 228074*d^3*t^29 - 
 1341356*d^4*t^29 - 2630330*d^5*t^29 - 768012*d^6*t^29 + 5514728*d^7*t^29 + 
 9561367*d^8*t^29 + 4716635*d^9*t^29 - 2637662*d^10*t^29 - 
 1425202*d^11*t^29 + 5654323*d^12*t^29 + 7491541*d^13*t^29 + 
 2805088*d^14*t^29 - 1129980*d^15*t^29 - 1301134*d^16*t^29 - 
 236459*d^17*t^29 + 159950*d^18*t^29 + 89872*d^19*t^29 + 15961*d^20*t^29 + 
 765*d^21*t^29 - 1246*d*t^30 - 492*d^2*t^30 + 60362*d^3*t^30 + 
 311681*d^4*t^30 + 584817*d^5*t^30 - 114276*d^6*t^30 - 2657401*d^7*t^30 - 
 5445050*d^8*t^30 - 5035095*d^9*t^30 - 1029392*d^10*t^30 + 
 2389387*d^11*t^30 + 2148484*d^12*t^30 + 188279*d^13*t^30 - 
 441348*d^14*t^30 + 242205*d^15*t^30 + 682178*d^16*t^30 + 478393*d^17*t^30 + 
 161316*d^18*t^30 + 23303*d^19*t^30 - 461*d^20*t^30 - 364*d^21*t^30 + 
 101*d*t^31 - 351*d^2*t^31 - 9512*d^3*t^31 - 46616*d^4*t^31 - 
 88173*d^5*t^31 + 34359*d^6*t^31 + 524879*d^7*t^31 + 1163847*d^8*t^31 + 
 1186029*d^9*t^31 + 171509*d^10*t^31 - 1112397*d^11*t^31 - 
 1489189*d^12*t^31 - 845195*d^13*t^31 - 83619*d^14*t^31 + 167037*d^15*t^31 + 
 64133*d^16*t^31 - 36294*d^17*t^31 - 40554*d^18*t^31 - 15639*d^19*t^31 - 
 2895*d^20*t^31 - 212*d^21*t^31 - 4*d*t^32 + 62*d^2*t^32 + 948*d^3*t^32 + 
 4660*d^4*t^32 + 10286*d^5*t^32 + 3504*d^6*t^32 - 37864*d^7*t^32 - 
 98456*d^8*t^32 - 95160*d^9*t^32 + 40508*d^10*t^32 + 233376*d^11*t^32 + 
 305136*d^12*t^32 + 184444*d^13*t^32 - 6400*d^14*t^32 - 111192*d^15*t^32 - 
 102376*d^16*t^32 - 51188*d^17*t^32 - 15402*d^18*t^32 - 2580*d^19*t^32 - 
 164*d^20*t^32 + 6*d^21*t^32 - 4*d^2*t^33 - 48*d^3*t^33 - 248*d^4*t^33 - 
 692*d^5*t^33 - 1008*d^6*t^33 - 352*d^7*t^33 + 896*d^8*t^33 - 624*d^9*t^33 - 
 8216*d^10*t^33 - 18304*d^11*t^33 - 20592*d^12*t^33 - 9464*d^13*t^33 + 
 7696*d^14*t^33 + 18144*d^15*t^33 + 17216*d^16*t^33 + 10256*d^17*t^33 + 
 4092*d^18*t^33 + 1072*d^19*t^33 + 168*d^20*t^33 + 12*d^21*t^33


==> polynomials/Q_22,36.m <==
-992 - 18368*d - 114632*d^2 - 268300*d^3 - 206066*d^4 - 236224*d^5 + 
 43004*d^6 - 54948*d^7 + 90571*d^8 + 65767*d^9 - 1529*d^10 - 43061*d^11 + 
 6038*d^12 + 7355*d^13 - 2192*d^14 - 165*d^15 + 145*d^16 - 21*d^17 + d^18 - 
 17456*t - 250822*d*t - 1201080*d^2*t - 2531789*d^3*t - 3661809*d^4*t - 
 2940151*d^5*t - 1164841*d^6*t + 102172*d^7*t + 1517407*d^8*t + 
 1039324*d^9*t - 270938*d^10*t - 640845*d^11*t + 132015*d^12*t + 
 122898*d^13*t - 43168*d^14*t - 2942*d^15*t + 3257*d^16*t - 521*d^17*t + 
 27*d^18*t - 100862*t^2 - 1037290*d*t^2 - 3843080*d^2*t^2 - 9716652*d^3*t^2 - 
 17950813*d^4*t^2 - 17965065*d^5*t^2 - 11160409*d^6*t^2 + 3335781*d^7*t^2 + 
 11899351*d^8*t^2 + 5928299*d^9*t^2 - 4013141*d^10*t^2 - 3991903*d^11*t^2 + 
 1447631*d^12*t^2 + 846604*d^13*t^2 - 397427*d^14*t^2 - 16349*d^15*t^2 + 
 32709*d^16*t^2 - 5942*d^17*t^2 + 340*d^18*t^2 - 134920*t^3 - 320343*d*t^3 - 
 545340*d^2*t^3 - 9377006*d^3*t^3 - 25317370*d^4*t^3 - 39970636*d^5*t^3 - 
 24267404*d^6*t^3 + 27126485*d^7*t^3 + 46602715*d^8*t^3 + 9159331*d^9*t^3 - 
 26894741*d^10*t^3 - 11610447*d^11*t^3 + 9447585*d^12*t^3 + 
 2826429*d^13*t^3 - 2221447*d^14*t^3 + 17532*d^15*t^3 + 191214*d^16*t^3 - 
 40791*d^17*t^3 + 2616*d^18*t^3 + 646918*t^4 + 6960198*d*t^4 + 
 22239278*d^2*t^4 + 46474377*d^3*t^4 + 71309951*d^4*t^4 + 71761288*d^5*t^4 + 
 106023559*d^6*t^4 + 145894071*d^7*t^4 + 81542146*d^8*t^4 - 
 60553974*d^9*t^4 - 99009166*d^10*t^4 - 2310156*d^11*t^4 + 
 37863517*d^12*t^4 + 2303120*d^13*t^4 - 8056303*d^14*t^4 + 673619*d^15*t^4 + 
 700377*d^16*t^4 - 183986*d^17*t^4 + 13437*d^18*t^4 + 1729833*t^5 + 
 9678484*d*t^5 + 35925768*d^2*t^5 + 134672306*d^3*t^5 + 308765647*d^4*t^5 + 
 533862104*d^5*t^5 + 662845289*d^6*t^5 + 445444858*d^7*t^5 - 
 40397626*d^8*t^5 - 353510005*d^9*t^5 - 183501960*d^10*t^5 + 
 101597482*d^11*t^5 + 87980417*d^12*t^5 - 18581926*d^13*t^5 - 
 18287913*d^14*t^5 + 3820637*d^15*t^5 + 1558109*d^16*t^5 - 549824*d^17*t^5 + 
 46482*d^18*t^5 + d^19*t^5 - 1996017*t^6 - 21122490*d*t^6 - 
 41948448*d^2*t^6 + 2422598*d^3*t^6 + 249605387*d^4*t^6 + 770389529*d^5*t^6 + 
 994715232*d^6*t^6 + 366103838*d^7*t^6 - 581416046*d^8*t^6 - 
 698804208*d^9*t^6 + 24784332*d^10*t^6 + 356471885*d^11*t^6 + 
 78024136*d^12*t^6 - 81071556*d^13*t^6 - 20040504*d^14*t^6 + 
 10825500*d^15*t^6 + 1598931*d^16*t^6 - 988016*d^17*t^6 + 97681*d^18*t^6 + 
 26*d^19*t^6 - 7849629*t^7 - 42333379*d*t^7 - 140091404*d^2*t^7 - 
 391532470*d^3*t^7 - 660856048*d^4*t^7 - 924652949*d^5*t^7 - 
 1428825604*d^6*t^7 - 1948935218*d^7*t^7 - 1650525412*d^8*t^7 - 
 184076738*d^9*t^7 + 916775648*d^10*t^7 + 507952639*d^11*t^7 - 
 145978446*d^12*t^7 - 136724079*d^13*t^7 + 12415261*d^14*t^7 + 
 13749313*d^15*t^7 - 1032764*d^16*t^7 - 501144*d^17*t^7 + 49007*d^18*t^7 + 
 297*d^19*t^7 + 4955925*t^8 + 45938311*d*t^8 + 40328087*d^2*t^8 - 
 263340542*d^3*t^8 - 1396347350*d^4*t^8 - 3843765513*d^5*t^8 - 
 6280555968*d^6*t^8 - 6041127122*d^7*t^8 - 2425088692*d^8*t^8 + 
 1291374739*d^9*t^8 + 1538988087*d^10*t^8 - 76461386*d^11*t^8 - 
 451372557*d^12*t^8 - 13071172*d^13*t^8 + 63878401*d^14*t^8 - 
 8834052*d^15*t^8 - 3270727*d^16*t^8 + 2365544*d^17*t^8 - 425006*d^18*t^8 + 
 1926*d^19*t^8 + 21791274*t^9 + 108948871*d*t^9 + 322649647*d^2*t^9 + 
 609941544*d^3*t^9 + 49208448*d^4*t^9 - 2011373106*d^5*t^9 - 
 3934161814*d^6*t^9 - 3080637809*d^7*t^9 + 110375481*d^8*t^9 + 
 1160364623*d^9*t^9 - 809431281*d^10*t^9 - 1445975076*d^11*t^9 - 
 156899617*d^12*t^9 + 337020197*d^13*t^9 + 17434104*d^14*t^9 - 
 56688844*d^15*t^9 + 7610460*d^16*t^9 + 6481358*d^17*t^9 - 1518012*d^18*t^9 + 
 7350*d^19*t^9 - 12659985*t^10 - 89446109*d*t^10 - 60524928*d^2*t^10 + 
 462412043*d^3*t^10 + 2231629725*d^4*t^10 + 6205104455*d^5*t^10 + 
 11080204095*d^6*t^10 + 12751097644*d^7*t^10 + 7737283861*d^8*t^10 - 
 941067058*d^9*t^10 - 4492348224*d^10*t^10 - 1476951183*d^11*t^10 + 
 926245290*d^12*t^10 + 362506508*d^13*t^10 - 219443427*d^14*t^10 - 
 58893937*d^15*t^10 + 35359819*d^16*t^10 + 5865178*d^17*t^10 - 
 2153496*d^18*t^10 + 12977*d^19*t^10 - 41413709*t^11 - 200686071*d*t^11 - 
 587550124*d^2*t^11 - 855045206*d^3*t^11 + 1341941768*d^4*t^11 + 
 8371056193*d^5*t^11 + 17297385954*d^6*t^11 + 19630552788*d^7*t^11 + 
 11154117956*d^8*t^11 + 1541283190*d^9*t^11 + 717280634*d^10*t^11 + 
 2983828844*d^11*t^11 + 1457281389*d^12*t^11 - 554309503*d^13*t^11 - 
 428234967*d^14*t^11 + 34067126*d^15*t^11 + 36667343*d^16*t^11 - 
 2839309*d^17*t^11 + 433704*d^18*t^11 - 19483*d^19*t^11 + d^20*t^11 + 
 29707719*t^12 + 165026805*d*t^12 + 203514098*d^2*t^12 - 132892179*d^3*t^12 - 
 1106276654*d^4*t^12 - 3224955168*d^5*t^12 - 5875311512*d^6*t^12 - 
 6801246181*d^7*t^12 - 1899892660*d^8*t^12 + 9098132033*d^9*t^12 + 
 15158228049*d^10*t^12 + 9116927518*d^11*t^12 + 812118610*d^12*t^12 - 
 1137498491*d^13*t^12 - 155589875*d^14*t^12 + 48246671*d^15*t^12 - 
 52248805*d^16*t^12 - 8599497*d^17*t^12 + 6893005*d^18*t^12 - 
 179808*d^19*t^12 + 15*d^20*t^12 + 54270634*t^13 + 276092777*d*t^13 + 
 899531392*d^2*t^13 + 1474059518*d^3*t^13 - 1371191137*d^4*t^13 - 
 11649561926*d^5*t^13 - 26153369478*d^6*t^13 - 31149104781*d^7*t^13 - 
 15667971629*d^8*t^13 + 7077218397*d^9*t^13 + 13534001728*d^10*t^13 + 
 5762901537*d^11*t^13 + 901911459*d^12*t^13 + 1051039727*d^13*t^13 + 
 607159625*d^14*t^13 - 204050103*d^15*t^13 - 173746329*d^16*t^13 + 
 1923844*d^17*t^13 + 9861151*d^18*t^13 - 455517*d^19*t^13 + 25*d^20*t^13 - 
 53414489*t^14 - 267434949*d*t^14 - 506010722*d^2*t^14 - 743197585*d^3*t^14 - 
 1393188204*d^4*t^14 - 2793011425*d^5*t^14 - 4453354542*d^6*t^14 - 
 4102992258*d^7*t^14 - 3414978419*d^8*t^14 - 8470518191*d^9*t^14 - 
 13634926185*d^10*t^14 - 7822504862*d^11*t^14 + 2091233246*d^12*t^14 + 
 4036589117*d^13*t^14 + 995557113*d^14*t^14 - 331782787*d^15*t^14 - 
 112142715*d^16*t^14 + 13094650*d^17*t^14 - 328876*d^18*t^14 - 
 370930*d^19*t^14 - 807*d^20*t^14 - 45437258*t^15 - 273140213*d*t^15 - 
 1095982240*d^2*t^15 - 2342629925*d^3*t^15 - 792223131*d^4*t^15 + 
 8159924021*d^5*t^15 + 22767026979*d^6*t^15 + 29028329087*d^7*t^15 + 
 12027765029*d^8*t^15 - 16227467887*d^9*t^15 - 24559032642*d^10*t^15 - 
 10241347524*d^11*t^15 + 1621909560*d^12*t^15 + 2076904006*d^13*t^15 + 
 312987476*d^14*t^15 + 213807109*d^15*t^15 + 167407963*d^16*t^15 - 
 6318180*d^17*t^15 - 15799262*d^18*t^15 + 800430*d^19*t^15 - 7054*d^20*t^15 + 
 67623090*t^16 + 344099207*d*t^16 + 840867709*d^2*t^16 + 
 1687581944*d^3*t^16 + 3299499659*d^4*t^16 + 6014880039*d^5*t^16 + 
 8447201613*d^6*t^16 + 5568497803*d^7*t^16 - 2256387449*d^8*t^16 - 
 3356495640*d^9*t^16 + 3900912955*d^10*t^16 + 5259552422*d^11*t^16 - 
 893474839*d^12*t^16 - 3020799273*d^13*t^16 - 368928252*d^14*t^16 + 
 830084323*d^15*t^16 + 261819665*d^16*t^16 - 43208701*d^17*t^16 - 
 12610427*d^18*t^16 + 2360348*d^19*t^16 - 26340*d^20*t^16 + 16762322*t^17 + 
 167076168*d*t^17 + 960516818*d^2*t^17 + 2642205466*d^3*t^17 + 
 3011721386*d^4*t^17 - 2152486286*d^5*t^17 - 13602522861*d^6*t^17 - 
 21349105528*d^7*t^17 - 10153075981*d^8*t^17 + 14139703390*d^9*t^17 + 
 23165822896*d^10*t^17 + 9768066378*d^11*t^17 - 2747965931*d^12*t^17 - 
 2725711660*d^13*t^17 + 266219334*d^14*t^17 + 412471295*d^15*t^17 - 
 61296809*d^16*t^17 - 38809220*d^17*t^17 + 8766343*d^18*t^17 + 
 1446419*d^19*t^17 - 43485*d^20*t^17 - 6*d^21*t^17 - 57285027*t^18 - 
 325190482*d*t^18 - 983013231*d^2*t^18 - 2218549251*d^3*t^18 - 
 3936580417*d^4*t^18 - 5676519111*d^5*t^18 - 5701096737*d^6*t^18 + 
 319023359*d^7*t^18 + 10938868435*d^8*t^18 + 13007951363*d^9*t^18 + 
 2506971908*d^10*t^18 - 4913991352*d^11*t^18 - 1736342620*d^12*t^18 + 
 1802392141*d^13*t^18 + 699525537*d^14*t^18 - 534324941*d^15*t^18 - 
 259865516*d^16*t^18 + 27418831*d^17*t^18 + 14435379*d^18*t^18 - 
 2572423*d^19*t^18 + 12977*d^20*t^18 - 86*d^21*t^18 + 9540828*t^19 - 
 24306724*d*t^19 - 514505376*d^2*t^19 - 1917430015*d^3*t^19 - 
 3236982893*d^4*t^19 - 1413532510*d^5*t^19 + 5912259212*d^6*t^19 + 
 13527857983*d^7*t^19 + 8974254737*d^8*t^19 - 7622379609*d^9*t^19 - 
 16272755902*d^10*t^19 - 7962265747*d^11*t^19 + 1679824589*d^12*t^19 + 
 1996995875*d^13*t^19 - 490698793*d^14*t^19 - 535636840*d^15*t^19 + 
 67959278*d^16*t^19 + 80330400*d^17*t^19 - 3614393*d^18*t^19 - 
 4177209*d^19*t^19 + 173817*d^20*t^19 - 500*d^21*t^19 + 29571036*t^20 + 
 207870877*d*t^20 + 801474161*d^2*t^20 + 2057744570*d^3*t^20 + 
 3581064579*d^4*t^20 + 4229948528*d^5*t^20 + 2119265267*d^6*t^20 - 
 5220772405*d^7*t^20 - 14847150708*d^8*t^20 - 15693853385*d^9*t^20 - 
 4932067441*d^10*t^20 + 3805212688*d^11*t^20 + 2409229383*d^12*t^20 - 
 1179588597*d^13*t^20 - 914245428*d^14*t^20 + 313068811*d^15*t^20 + 
 317462911*d^16*t^20 + 33068026*d^17*t^20 - 11963759*d^18*t^20 + 
 159084*d^19*t^20 + 216863*d^20*t^20 - 1333*d^21*t^20 - 16049970*t^21 - 
 54361856*d*t^21 + 74335825*d^2*t^21 + 732843520*d^3*t^21 + 
 1784196436*d^4*t^21 + 1705025721*d^5*t^21 - 1689789077*d^6*t^21 - 
 6530599650*d^7*t^21 - 5205035098*d^8*t^21 + 3894697154*d^9*t^21 + 
 9508264997*d^10*t^21 + 4962974885*d^11*t^21 - 1072893332*d^12*t^21 - 
 1367035576*d^13*t^21 + 414227391*d^14*t^21 + 531896916*d^15*t^21 + 
 27920050*d^16*t^21 - 54156098*d^17*t^21 - 217728*d^18*t^21 + 
 3567049*d^19*t^21 - 108102*d^20*t^21 - 673*d^21*t^21 - 6580216*t^22 - 
 76936982*d*t^22 - 424238818*d^2*t^22 - 1310326107*d^3*t^22 - 
 2477067249*d^4*t^22 - 2816785681*d^5*t^22 - 533302125*d^6*t^22 + 
 5704825059*d^7*t^22 + 12769419719*d^8*t^22 + 12967946890*d^9*t^22 + 
 4952281102*d^10*t^22 - 1908438027*d^11*t^22 - 1720903443*d^12*t^22 + 
 658083579*d^13*t^22 + 699518067*d^14*t^22 - 154412735*d^15*t^22 - 
 247780231*d^16*t^22 - 45265998*d^17*t^22 + 8627446*d^18*t^22 + 
 867530*d^19*t^22 - 411884*d^20*t^22 + 4840*d^21*t^22 + 8626014*t^23 + 
 48435555*d*t^23 + 103332257*d^2*t^23 + 39480920*d^3*t^23 - 
 304806677*d^4*t^23 - 583975460*d^5*t^23 + 219522043*d^6*t^23 + 
 1685603502*d^7*t^23 + 734256211*d^8*t^23 - 3232634882*d^9*t^23 - 
 5139414419*d^10*t^23 - 2252937924*d^11*t^23 + 929891307*d^12*t^23 + 
 878457214*d^13*t^23 - 294010571*d^14*t^23 - 423582526*d^15*t^23 - 
 75974501*d^16*t^23 + 30030207*d^17*t^23 + 6033058*d^18*t^23 - 
 1540276*d^19*t^23 - 108546*d^20*t^23 + 9846*d^21*t^23 - 1400289*t^24 + 
 8088638*d*t^24 + 120559991*d^2*t^24 + 504820455*d^3*t^24 + 
 1140857118*d^4*t^24 + 1451599566*d^5*t^24 + 206219497*d^6*t^24 - 
 3427871743*d^7*t^24 - 7467218018*d^8*t^24 - 7673356110*d^9*t^24 - 
 3447419887*d^10*t^24 + 363088084*d^11*t^24 + 634672730*d^12*t^24 - 
 400412388*d^13*t^24 - 407446969*d^14*t^24 + 57617905*d^15*t^24 + 
 145457719*d^16*t^24 + 41049392*d^17*t^24 - 97440*d^18*t^24 - 
 138101*d^19*t^24 + 300532*d^20*t^24 - 706*d^21*t^24 + 8*d^22*t^24 - 
 1771185*t^25 - 16650828*d*t^25 - 73935218*d^2*t^25 - 181352887*d^3*t^25 - 
 241680046*d^4*t^25 - 165070958*d^5*t^25 - 50968433*d^6*t^25 + 
 274584282*d^7*t^25 + 1442316366*d^8*t^25 + 2968595503*d^9*t^25 + 
 2906841192*d^10*t^25 + 947854310*d^11*t^25 - 613967470*d^12*t^25 - 
 494104788*d^13*t^25 + 135668503*d^14*t^25 + 236757342*d^15*t^25 + 
 63371699*d^16*t^25 - 9548625*d^17*t^25 - 4499296*d^18*t^25 + 
 440929*d^19*t^25 + 110932*d^20*t^25 - 17176*d^21*t^25 + 60*d^22*t^25 + 
 1067362*t^26 + 4425315*d*t^26 - 4797244*d^2*t^26 - 78545218*d^3*t^26 - 
 264973705*d^4*t^26 - 428424163*d^5*t^26 - 68899102*d^6*t^26 + 
 1237075495*d^7*t^26 + 2771739078*d^8*t^26 + 2948763587*d^9*t^26 + 
 1541751023*d^10*t^26 + 233006925*d^11*t^26 + 75901603*d^12*t^26 + 
 320517735*d^13*t^26 + 214269578*d^14*t^26 - 17520775*d^15*t^26 - 
 71107802*d^16*t^26 - 27609186*d^17*t^26 - 3366881*d^18*t^26 - 
 217819*d^19*t^26 - 118568*d^20*t^26 - 6424*d^21*t^26 + 130*d^22*t^26 - 
 116186*t^27 + 1502829*d*t^27 + 17690771*d^2*t^27 + 71193274*d^3*t^27 + 
 155539000*d^4*t^27 + 199479133*d^5*t^27 + 68415806*d^6*t^27 - 
 416788723*d^7*t^27 - 1246091646*d^8*t^27 - 1854585102*d^9*t^27 - 
 1540101363*d^10*t^27 - 527771424*d^11*t^27 + 183499919*d^12*t^27 + 
 187572351*d^13*t^27 - 36880274*d^14*t^27 - 88553299*d^15*t^27 - 
 31145470*d^16*t^27 + 650691*d^17*t^27 + 2116346*d^18*t^27 + 
 238428*d^19*t^27 + 25183*d^20*t^27 + 13906*d^21*t^27 - 22*d^22*t^27 - 
 117755*t^28 - 1257878*d*t^28 - 5719786*d^2*t^28 - 11672153*d^3*t^28 - 
 3325304*d^4*t^28 + 19445913*d^5*t^28 - 28429808*d^6*t^28 - 
 246144412*d^7*t^28 - 508713851*d^8*t^28 - 526154179*d^9*t^28 - 
 294370598*d^10*t^28 - 137590900*d^11*t^28 - 178730659*d^12*t^28 - 
 207595623*d^13*t^28 - 110435556*d^14*t^28 - 3626240*d^15*t^28 + 
 26073422*d^16*t^28 + 13489489*d^17*t^28 + 2989900*d^18*t^28 + 
 375369*d^19*t^28 + 54051*d^20*t^28 + 4342*d^21*t^28 - 328*d^22*t^28 + 
 65916*t^29 + 298116*d*t^29 - 362591*d^2*t^29 - 6546085*d^3*t^29 - 
 24720337*d^4*t^29 - 45583865*d^5*t^29 - 12416379*d^6*t^29 + 
 161037956*d^7*t^29 + 457980711*d^8*t^29 + 666097352*d^9*t^29 + 
 577079805*d^10*t^29 + 276096914*d^11*t^29 + 42382697*d^12*t^29 - 
 7385178*d^13*t^29 + 20866465*d^14*t^29 + 25795524*d^15*t^29 + 
 9782369*d^16*t^29 + 123852*d^17*t^29 - 1002274*d^18*t^29 - 
 330549*d^19*t^29 - 59612*d^20*t^29 - 7365*d^21*t^29 - 98*d^22*t^29 - 
 17122*t^30 - 1135*d*t^30 + 757355*d^2*t^30 + 3961554*d^3*t^30 + 
 10297401*d^4*t^30 + 17440499*d^5*t^30 + 21392338*d^6*t^30 + 
 14294720*d^7*t^30 - 15639456*d^8*t^30 - 59240122*d^9*t^30 - 
 70144342*d^10*t^30 - 18353860*d^11*t^30 + 52502910*d^12*t^30 + 
 75307226*d^13*t^30 + 45742568*d^14*t^30 + 9909376*d^15*t^30 - 
 4472854*d^16*t^30 - 4017255*d^17*t^30 - 1330989*d^18*t^30 - 
 233934*d^19*t^30 - 20511*d^20*t^30 + 579*d^21*t^30 + 350*d^22*t^30 + 
 2568*t^31 - 15192*d*t^31 - 240823*d^2*t^31 - 943693*d^3*t^31 - 
 1707975*d^4*t^31 - 2429950*d^5*t^31 - 8934168*d^6*t^31 - 33419986*d^7*t^31 - 
 76480490*d^8*t^31 - 111838260*d^9*t^31 - 110064422*d^10*t^31 - 
 76403184*d^11*t^31 - 42479372*d^12*t^31 - 25288516*d^13*t^31 - 
 17293180*d^14*t^31 - 9556662*d^15*t^31 - 2932342*d^16*t^31 + 
 60532*d^17*t^31 + 446781*d^18*t^31 + 185605*d^19*t^31 + 37867*d^20*t^31 + 
 3866*d^21*t^31 + 116*d^22*t^31 - 216*t^32 + 3624*d*t^32 + 38476*d^2*t^32 + 
 107092*d^3*t^32 - 32236*d^4*t^32 - 624692*d^5*t^32 - 51534*d^6*t^32 + 
 6533022*d^7*t^32 + 22287116*d^8*t^32 + 39911082*d^9*t^32 + 
 44076240*d^10*t^32 + 28580214*d^11*t^32 + 5630300*d^12*t^32 - 
 7990094*d^13*t^32 - 8441228*d^14*t^32 - 3515958*d^15*t^32 - 
 207924*d^16*t^32 + 496838*d^17*t^32 + 252132*d^18*t^32 + 53454*d^19*t^32 + 
 2576*d^20*t^32 - 1046*d^21*t^32 - 166*d^22*t^32 + 8*t^33 - 380*d*t^33 - 
 3216*d^2*t^33 - 1810*d^3*t^33 + 77508*d^4*t^33 + 450402*d^5*t^33 + 
 1336260*d^6*t^33 + 2503014*d^7*t^33 + 3153810*d^8*t^33 + 2884414*d^9*t^33 + 
 2658578*d^10*t^33 + 3834090*d^11*t^33 + 6057298*d^12*t^33 + 
 7270050*d^13*t^33 + 6168354*d^14*t^33 + 3630882*d^15*t^33 + 
 1398030*d^16*t^33 + 273990*d^17*t^33 - 28570*d^18*t^33 - 35552*d^19*t^33 - 
 10302*d^20*t^33 - 1420*d^21*t^33 - 78*d^22*t^33 + 16*d*t^34 + 112*d^2*t^34 - 
 1076*d^3*t^34 - 18724*d^4*t^34 - 124142*d^5*t^34 - 503832*d^6*t^34 - 
 1417984*d^7*t^34 - 2923408*d^8*t^34 - 4534152*d^9*t^34 - 5343936*d^10*t^34 - 
 4770792*d^11*t^34 - 3171064*d^12*t^34 - 1516788*d^13*t^34 - 
 500432*d^14*t^34 - 124896*d^15*t^34 - 47824*d^16*t^34 - 27928*d^17*t^34 - 
 9456*d^18*t^34 - 4*d^19*t^34 + 1148*d^20*t^34 + 370*d^21*t^34 + 
 40*d^22*t^34 + 148*d^3*t^35 + 2380*d^4*t^35 + 17832*d^5*t^35 + 
 82416*d^6*t^35 + 261936*d^7*t^35 + 603024*d^8*t^35 + 1028160*d^9*t^35 + 
 1294176*d^10*t^35 + 1150968*d^11*t^35 + 602888*d^12*t^35 - 38896*d^13*t^35 - 
 424320*d^14*t^35 - 456144*d^15*t^35 - 291312*d^16*t^35 - 124032*d^17*t^35 - 
 34272*d^18*t^35 - 5100*d^19*t^35 + 12*d^20*t^35 + 136*d^21*t^35 + 
 16*d^22*t^35 - 8*d^3*t^36 - 136*d^4*t^36 - 1080*d^5*t^36 - 5304*d^6*t^36 - 
 17952*d^7*t^36 - 44064*d^8*t^36 - 79968*d^9*t^36 - 106080*d^10*t^36 - 
 95472*d^11*t^36 - 38896*d^12*t^36 + 38896*d^13*t^36 + 95472*d^14*t^36 + 
 106080*d^15*t^36 + 79968*d^16*t^36 + 44064*d^17*t^36 + 17952*d^18*t^36 + 
 5304*d^19*t^36 + 1080*d^20*t^36 + 136*d^21*t^36 + 8*d^22*t^36


==> polynomials/Q_36,60.m <==
-4096 - 53248*d - 67584*d^2 + 675840*d^3 - 1332992*d^4 - 3217664*d^5 + 
 14268160*d^6 + 210688*d^7 - 59625968*d^8 + 63133456*d^9 + 97321912*d^10 - 
 254827824*d^11 + 84853751*d^12 + 365027941*d^13 - 567884394*d^14 + 
 151010431*d^15 + 559284938*d^16 - 855178509*d^17 + 449614796*d^18 + 
 232673008*d^19 - 581472408*d^20 + 431554920*d^21 - 83301912*d^22 - 
 133688022*d^23 + 148179087*d^24 - 71788902*d^25 + 9745926*d^26 + 
 11714264*d^27 - 10501243*d^28 + 4963590*d^29 - 1615550*d^30 + 384414*d^31 - 
 67445*d^32 + 8553*d^33 - 745*d^34 + 40*d^35 - d^36 - 75776*t - 547840*d*t + 
 1162752*d^2*t + 1777408*d^3*t - 34759168*d^4*t + 37525632*d^5*t + 
 232435136*d^6*t - 430994720*d^7*t - 582227176*d^8*t + 2042645620*d^9*t - 
 424686330*d^10*t - 4475114541*d^11*t + 5777653579*d^12*t + 
 1735800914*d^13*t - 11475420104*d^14*t + 10859812011*d^15*t + 
 2400285263*d^16*t - 15603328152*d^17*t + 15293454189*d^18*t - 
 2608151081*d^19*t - 9328730969*d^20*t + 11002249559*d^21*t - 
 4783660837*d^22*t - 1378420852*d^23*t + 3276168215*d^24*t - 
 2114849993*d^25*t + 560464970*d^26*t + 175149168*d^27*t - 256820817*d^28*t + 
 140678488*d^29*t - 50174320*d^30*t + 12800780*d^31*t - 2379989*d^32*t + 
 317443*d^33*t - 28926*d^34*t + 1618*d^35*t - 42*d^36*t - 251904*t^2 + 
 1910784*d*t^2 + 14274048*d^2*t^2 - 87720960*d^3*t^2 - 148168704*d^4*t^2 + 
 1051148288*d^5*t^2 + 266851776*d^6*t^2 - 5817992448*d^7*t^2 + 
 3781950184*d^8*t^2 + 16317004488*d^9*t^2 - 26373627450*d^10*t^2 - 
 12866025964*d^11*t^2 + 69245666719*d^12*t^2 - 51866877403*d^13*t^2 - 
 56724420479*d^14*t^2 + 141436490395*d^15*t^2 - 84352156607*d^16*t^2 - 
 75164969726*d^17*t^2 + 172145506094*d^18*t^2 - 110845687739*d^19*t^2 - 
 30025129249*d^20*t^2 + 108601906639*d^21*t^2 - 80754087845*d^22*t^2 + 
 11741410869*d^23*t^2 + 27902387173*d^24*t^2 - 26879896664*d^25*t^2 + 
 10852896464*d^26*t^2 - 34845599*d^27*t^2 - 2681646953*d^28*t^2 + 
 1828725264*d^29*t^2 - 731933055*d^30*t^2 + 202737104*d^31*t^2 - 
 40264838*d^32*t^2 + 5680446*d^33*t^2 - 543765*d^34*t^2 + 31790*d^35*t^2 - 
 859*d^36*t^2 + 3117568*t^3 + 39989504*d*t^3 - 18266368*d^2*t^3 - 
 663706624*d^3*t^3 + 1216817088*d^4*t^3 + 5406059488*d^5*t^3 - 
 12939415296*d^6*t^3 - 18692748880*d^7*t^3 + 69202519506*d^8*t^3 + 
 3342499577*d^9*t^3 - 199885759123*d^10*t^3 + 187953816151*d^11*t^3 + 
 231313037561*d^12*t^3 - 598941315688*d^13*t^3 + 263018398834*d^14*t^3 + 
 614946290125*d^15*t^3 - 1028327009717*d^16*t^3 + 352957632126*d^17*t^3 + 
 752514196296*d^18*t^3 - 1098232300521*d^19*t^3 + 417805442477*d^20*t^3 + 
 434985383145*d^21*t^3 - 655155862116*d^22*t^3 + 305526155612*d^23*t^3 + 
 74156218099*d^24*t^3 - 185890669759*d^25*t^3 + 111127132443*d^26*t^3 - 
 22080314384*d^27*t^3 - 13854708105*d^28*t^3 + 14120246991*d^29*t^3 - 
 6599675316*d^30*t^3 + 2020337935*d^31*t^3 - 433101025*d^32*t^3 + 
 65075661*d^33*t^3 - 6576624*d^34*t^3 + 403341*d^35*t^3 - 11377*d^36*t^3 + 
 26209536*t^4 + 122244352*d*t^4 - 581549824*d^2*t^4 - 340266496*d^3*t^4 + 
 10681165280*d^4*t^4 - 6730557792*d^5*t^4 - 76127042640*d^6*t^4 + 
 90559605856*d^7*t^4 + 256342988669*d^8*t^4 - 522471661343*d^9*t^4 - 
 271459333174*d^10*t^4 + 1541126087006*d^11*t^4 - 955085831678*d^12*t^4 - 
 1940500083299*d^13*t^4 + 3666222149266*d^14*t^4 - 905639468902*d^15*t^4 - 
 4111309320174*d^16*t^4 + 5333773893283*d^17*t^4 - 727446256596*d^18*t^4 - 
 4561542406405*d^19*t^4 + 4787837630586*d^20*t^4 - 680573141076*d^21*t^4 - 
 2633607797767*d^22*t^4 + 2494869763905*d^23*t^4 - 579584767153*d^24*t^4 - 
 660458658827*d^25*t^4 + 686072371703*d^26*t^4 - 259574722369*d^27*t^4 - 
 13944518537*d^28*t^4 + 68580110760*d^29*t^4 - 40522190045*d^30*t^4 + 
 14094763956*d^31*t^4 - 3308419705*d^32*t^4 + 534160119*d^33*t^4 - 
 57335590*d^34*t^4 + 3704706*d^35*t^4 - 109431*d^36*t^4 + 41820928*t^5 - 
 269862528*d*t^5 - 1368177088*d^2*t^5 + 10664425248*d^3*t^5 + 
 10474605616*d^4*t^5 - 129582529064*d^5*t^5 - 13217378324*d^6*t^5 + 
 722649427398*d^7*t^5 - 425257458178*d^8*t^5 - 2160035346053*d^9*t^5 + 
 3045802006034*d^10*t^5 + 2547006140936*d^11*t^5 - 9040835124844*d^12*t^5 + 
 4144232745426*d^13*t^5 + 11375328670167*d^14*t^5 - 17993713825617*d^15*t^5 + 
 2067489841612*d^16*t^5 + 20621084147032*d^17*t^5 - 21640771314244*d^18*t^5 - 
 1167793092299*d^19*t^5 + 20048719744748*d^20*t^5 - 15430313738600*d^21*t^5 - 
 1561100004122*d^22*t^5 + 10256300644124*d^23*t^5 - 6530960188637*d^24*t^5 - 
 43041423485*d^25*t^5 + 2520127752992*d^26*t^5 - 1615285111481*d^27*t^5 + 
 314795395121*d^28*t^5 + 186565861217*d^29*t^5 - 173957121436*d^30*t^5 + 
 72208319618*d^31*t^5 - 18957829656*d^32*t^5 + 3328414190*d^33*t^5 - 
 382341897*d^34*t^5 + 26162982*d^35*t^5 - 812260*d^36*t^5 - 221588416*t^6 - 
 1910213952*d*t^6 + 4604618224*d^2*t^6 + 23967447424*d^3*t^6 - 
 129946955684*d^4*t^6 - 221704126372*d^5*t^6 + 1087030581489*d^6*t^6 + 
 694109154318*d^7*t^6 - 5022197165810*d^8*t^6 + 1235664476074*d^9*t^6 + 
 13423731392667*d^10*t^6 - 14971826893304*d^11*t^6 - 
 15268982859000*d^12*t^6 + 43963475568406*d^13*t^6 - 
 16292683711255*d^14*t^6 - 53525334139792*d^15*t^6 + 
 74057877050525*d^16*t^6 - 27626695300*d^17*t^6 - 84009851855956*d^18*t^6 + 
 70655314343658*d^19*t^6 + 18016076671965*d^20*t^6 - 
 68625199787767*d^21*t^6 + 37395380228868*d^22*t^6 + 
 14728039186383*d^23*t^6 - 28921261464425*d^24*t^6 + 
 11909350247938*d^25*t^6 + 3698401043513*d^26*t^6 - 6109990083069*d^27*t^6 + 
 2532150333081*d^28*t^6 - 3399777177*d^29*t^6 - 498207466980*d^30*t^6 + 
 275092292418*d^31*t^6 - 83673049470*d^32*t^6 + 16250601365*d^33*t^6 - 
 2017866121*d^34*t^6 + 147171979*d^35*t^6 - 4823217*d^36*t^6 - 
 833863104*t^7 - 729998528*d*t^7 + 17831173296*d^2*t^7 - 
 81617636384*d^3*t^7 - 348385493908*d^4*t^7 + 1052757074068*d^5*t^7 + 
 2467741708469*d^6*t^7 - 6695257420296*d^7*t^7 - 6717186699089*d^8*t^7 + 
 27434821944798*d^9*t^7 - 2259008439456*d^10*t^7 - 66859255138313*d^11*t^7 + 
 65984849940779*d^12*t^7 + 71005639461983*d^13*t^7 - 
 184156481685969*d^14*t^7 + 56574379971615*d^15*t^7 + 
 213798063508485*d^16*t^7 - 257953746684894*d^17*t^7 - 
 31170108539027*d^18*t^7 + 285552765622753*d^19*t^7 - 
 184791376975533*d^20*t^7 - 92274450635835*d^21*t^7 + 
 187434374481727*d^22*t^7 - 65282540533321*d^23*t^7 - 
 55781037560138*d^24*t^7 + 61497777540934*d^25*t^7 - 
 13784885001860*d^26*t^7 - 12289308203512*d^27*t^7 + 
 10350186927140*d^28*t^7 - 2555082535009*d^29*t^7 - 695692893277*d^30*t^7 + 
 757481798164*d^31*t^7 - 285922809489*d^32*t^7 + 63108998553*d^33*t^7 - 
 8590558100*d^34*t^7 + 673410260*d^35*t^7 - 23420768*d^36*t^7 + 
 393040704*t^8 + 11192856320*d*t^8 - 25369966736*d^2*t^8 - 
 300372321872*d^3*t^8 + 727478950476*d^4*t^8 + 3737474292024*d^5*t^8 - 
 5749174437695*d^6*t^8 - 18301059508589*d^7*t^8 + 33114458562102*d^8*t^8 + 
 40467019225570*d^9*t^8 - 127557878429353*d^10*t^8 + 4353153586069*d^11*t^8 + 
 285033679394996*d^12*t^8 - 263774233626059*d^13*t^8 - 
 281464504738781*d^14*t^8 + 673741938784152*d^15*t^8 - 
 161496294435526*d^16*t^8 - 741794834219300*d^17*t^8 + 
 758748281782371*d^18*t^8 + 199543726679787*d^19*t^8 - 
 815244760672307*d^20*t^8 + 376076662348253*d^21*t^8 + 
 320717515556002*d^22*t^8 - 409585229853745*d^23*t^8 + 
 67539695384170*d^24*t^8 + 141996041181764*d^25*t^8 - 
 98988653037723*d^26*t^8 + 4780148409845*d^27*t^8 + 24180246268365*d^28*t^8 - 
 12555379586192*d^29*t^8 + 1315009391668*d^30*t^8 + 1313220666159*d^31*t^8 - 
 740049008315*d^32*t^8 + 194959530068*d^33*t^8 - 29723866904*d^34*t^8 + 
 2533373198*d^35*t^8 - 94142874*d^36*t^8 + 5419601152*t^9 + 
 11808000224*d*t^9 - 134180569488*d^2*t^9 + 386981821120*d^3*t^9 + 
 3604682649192*d^4*t^9 - 3188019163458*d^5*t^9 - 26852981951133*d^6*t^9 + 
 23499367378941*d^7*t^9 + 99339136047146*d^8*t^9 - 144948153790557*d^9*t^9 - 
 184223619711161*d^10*t^9 + 528717333119036*d^11*t^9 - 
 18991813147029*d^12*t^9 - 1073311679860885*d^13*t^9 + 
 934102686398896*d^14*t^9 + 994184214975785*d^15*t^9 - 
 2154429367093441*d^16*t^9 + 335515428640164*d^17*t^9 + 
 2250928163329458*d^18*t^9 - 1865915244561923*d^19*t^9 - 
 824424917550924*d^20*t^9 + 1948768447090684*d^21*t^9 - 
 547181624069487*d^22*t^9 - 843355086283154*d^23*t^9 + 
 707904044860208*d^24*t^9 + 13936376737003*d^25*t^9 - 
 265998171093352*d^26*t^9 + 117774635384743*d^27*t^9 + 
 16927593531517*d^28*t^9 - 32852621146436*d^29*t^9 + 
 10779081711766*d^30*t^9 + 318078322406*d^31*t^9 - 1332171078444*d^32*t^9 + 
 469327604104*d^33*t^9 - 83193917771*d^34*t^9 + 7844568367*d^35*t^9 - 
 314395153*d^36*t^9 + 2807934112*t^10 - 39230836976*d*t^10 + 
 146544478560*d^2*t^10 + 2341261229992*d^3*t^10 - 1290724140934*d^4*t^10 - 
 27862239742995*d^5*t^10 + 5235641578305*d^6*t^10 + 
 142899947597818*d^7*t^10 - 89374664727928*d^8*t^10 - 
 438968932817352*d^9*t^10 + 595464947937014*d^10*t^10 + 
 710152263620004*d^11*t^10 - 1971553772088291*d^12*t^10 + 
 76596052186502*d^13*t^10 + 3598407939049968*d^14*t^10 - 
 2877911044626116*d^15*t^10 - 3178490635910406*d^16*t^10 + 
 6012044024875299*d^17*t^10 - 301084487486024*d^18*t^10 - 
 5961558606262205*d^19*t^10 + 3749699524914665*d^20*t^10 + 
 2581739657652745*d^21*t^10 - 3854819728052304*d^22*t^10 + 
 391564581543236*d^23*t^10 + 1730404698760547*d^24*t^10 - 
 939999741333523*d^25*t^10 - 216558460604678*d^26*t^10 + 
 375088006143833*d^27*t^10 - 96917673802712*d^28*t^10 - 
 40385663687325*d^29*t^10 + 31879513578041*d^30*t^10 - 
 6285880237658*d^31*t^10 - 1085028979336*d^32*t^10 + 822922341588*d^33*t^10 - 
 183896725680*d^34*t^10 + 19767530573*d^35*t^10 - 866606917*d^36*t^10 - 
 20275946592*t^11 - 35920917136*d*t^11 + 856853562608*d^2*t^11 - 
 793586692840*d^3*t^11 - 21877687667502*d^4*t^11 - 8277198974597*d^5*t^11 + 
 150380346109166*d^6*t^11 + 10337007203890*d^7*t^11 - 
 628063435599778*d^8*t^11 + 363810619933223*d^9*t^11 + 
 1707773835552584*d^10*t^11 - 2245394341388784*d^11*t^11 - 
 2454670344035727*d^12*t^11 + 6547647331108761*d^13*t^11 - 
 169403316499856*d^14*t^11 - 10776991233645130*d^15*t^11 + 
 7635761821479771*d^16*t^11 + 9253665230725018*d^17*t^11 - 
 14562567597085168*d^18*t^11 - 1187990952154425*d^19*t^11 + 
 13649500118147004*d^20*t^11 - 5853586493649205*d^21*t^11 - 
 6387649425044076*d^22*t^11 + 6176025289584456*d^23*t^11 + 
 527561874516284*d^24*t^11 - 2783150293472878*d^25*t^11 + 
 898947511164481*d^26*t^11 + 481956447671912*d^27*t^11 - 
 397289864801204*d^28*t^11 + 44593974545487*d^29*t^11 + 
 49128465749256*d^30*t^11 - 22147942658187*d^31*t^11 + 
 2343531495373*d^32*t^11 + 802064003098*d^33*t^11 - 299223664864*d^34*t^11 + 
 39143110229*d^35*t^11 - 1925412493*d^36*t^11 - 18861067632*t^12 + 
 133842099496*d*t^12 - 637913378556*d^2*t^12 - 12717575466462*d^3*t^12 - 
 9547773761258*d^4*t^12 + 126491570468059*d^5*t^12 + 
 91811106447311*d^6*t^12 - 661794960371327*d^7*t^12 - 
 61151348405277*d^8*t^12 + 2483357568683765*d^9*t^12 - 
 1432426181654640*d^10*t^12 - 5995859352919526*d^11*t^12 + 
 7514507220979272*d^12*t^12 + 7681136385758428*d^13*t^12 - 
 19332609463805629*d^14*t^12 - 144173575022506*d^15*t^12 + 
 28991333084729720*d^16*t^12 - 17109614280520420*d^17*t^12 - 
 24447635742431883*d^18*t^12 + 30172904693839227*d^19*t^12 + 
 7391937564858721*d^20*t^12 - 26558820391655007*d^21*t^12 + 
 6190027410298398*d^22*t^12 + 12602959666252068*d^23*t^12 - 
 7731812257764971*d^24*t^12 - 2345343054153502*d^25*t^12 + 
 3478171974895845*d^26*t^12 - 511094981349103*d^27*t^12 - 
 656103861510639*d^28*t^12 + 311537917702254*d^29*t^12 + 
 3575290465082*d^30*t^12 - 38835903157918*d^31*t^12 + 
 11069840272103*d^32*t^12 - 591699959379*d^33*t^12 - 271747425833*d^34*t^12 + 
 54913614043*d^35*t^12 - 3227423288*d^36*t^12 + 53813384120*t^13 - 
 27596734756*d*t^13 - 4457664317878*d^2*t^13 - 2933079748863*d^3*t^13 + 
 88693941291988*d^4*t^13 + 114341693008907*d^5*t^13 - 
 557803831306695*d^6*t^13 - 436268243354033*d^7*t^13 + 
 2670795029456851*d^8*t^13 + 146633920748901*d^9*t^13 - 
 8927338031956771*d^10*t^13 + 4903245438368759*d^11*t^13 + 
 18844130649306520*d^12*t^13 - 22261361411229483*d^13*t^13 - 
 21955811659636203*d^14*t^13 + 50997471414206142*d^15*t^13 + 
 3587665554926999*d^16*t^13 - 70041743829385835*d^17*t^13 + 
 30916742939277310*d^18*t^13 + 57634591243883428*d^19*t^13 - 
 52048440514411342*d^20*t^13 - 23642116814620626*d^21*t^13 + 
 42890816678144975*d^22*t^13 - 1761993329314548*d^23*t^13 - 
 19743651851547647*d^24*t^13 + 7064840026857913*d^25*t^13 + 
 4405002002103138*d^26*t^13 - 3318031323224889*d^27*t^13 - 
 15272916673162*d^28*t^13 + 623375555284162*d^29*t^13 - 
 178000868410953*d^30*t^13 - 21670595478966*d^31*t^13 + 
 21217926648180*d^32*t^13 - 4188933144031*d^33*t^13 + 
 201043133890*d^34*t^13 + 31336713240*d^35*t^13 - 3178111810*d^36*t^13 + 
 52419042752*t^14 - 584510048112*d*t^14 + 1600604339060*d^2*t^14 + 
 49757291202420*d^3*t^14 + 81727733592053*d^4*t^14 - 
 400904174156087*d^5*t^14 - 588092370160847*d^6*t^14 + 
 2286851111202934*d^7*t^14 + 1621480063204834*d^8*t^14 - 
 9928258370152805*d^9*t^14 - 467553540742160*d^10*t^14 + 
 28524919919293070*d^11*t^14 - 14735770947284520*d^12*t^14 - 
 53276868999533353*d^13*t^14 + 58717575148947381*d^14*t^14 + 
 58663451041189243*d^15*t^14 - 119761130014334709*d^16*t^14 - 
 20528012778555135*d^17*t^14 + 150239974153305739*d^18*t^14 - 
 40214605019397231*d^19*t^14 - 118238716169888033*d^20*t^14 + 
 71335249767114738*d^21*t^14 + 53808340319149499*d^22*t^14 - 
 55706550256300229*d^23*t^14 - 8732765860101288*d^24*t^14 + 
 24260452416889106*d^25*t^14 - 3903616645376497*d^26*t^14 - 
 5493402331203013*d^27*t^14 + 2359588260684182*d^28*t^14 + 
 352029639224870*d^29*t^14 - 431368166753088*d^30*t^14 + 
 74614942409733*d^31*t^14 + 16514740896376*d^32*t^14 - 
 8468267103950*d^33*t^14 + 1327503164522*d^34*t^14 - 88392026493*d^35*t^14 + 
 1900453106*d^36*t^14 - 119980455460*t^15 + 570228535712*d*t^15 + 
 17677985935139*d^2*t^15 + 29426280737307*d^3*t^15 - 
 260113281944970*d^4*t^15 - 516383305743675*d^5*t^15 + 
 1629864721936228*d^6*t^15 + 2294624658385937*d^7*t^15 - 
 8893269802319378*d^8*t^15 - 5849637884568385*d^9*t^15 + 
 32519776789882237*d^10*t^15 + 1491957650757011*d^11*t^15 - 
 81421881830500186*d^12*t^15 + 39375819075498866*d^13*t^15 + 
 138129527013285349*d^14*t^15 - 136138732839884098*d^15*t^15 - 
 147667877262339603*d^16*t^15 + 246691377640293629*d^17*t^15 + 
 77646705170703987*d^18*t^15 - 280409602770095021*d^19*t^15 + 
 21486755186604779*d^20*t^15 + 205346392780548932*d^21*t^15 - 
 70270403207645360*d^22*t^15 - 92899685125054298*d^23*t^15 + 
 55562299566448174*d^24*t^15 + 21653767102776854*d^25*t^15 - 
 22989516297892062*d^26*t^15 - 30893024790614*d^27*t^15 + 
 4950519138828044*d^28*t^15 - 1220518577282619*d^29*t^15 - 
 381763780028047*d^30*t^15 + 226107319655058*d^31*t^15 - 
 24470416793623*d^32*t^15 - 7426595227323*d^33*t^15 + 
 2618898136348*d^34*t^15 - 328119364305*d^35*t^15 + 16360633072*d^36*t^15 - 
 63142755326*t^16 + 2415228969693*d*t^16 - 1348690300965*d^2*t^16 - 
 146000157144189*d^3*t^16 - 322730232551932*d^4*t^16 + 
 1016202286765960*d^5*t^16 + 2107005391775480*d^6*t^16 - 
 6683608061180725*d^7*t^16 - 8677798421450855*d^8*t^16 + 
 30163786810503313*d^9*t^16 + 18894330735023450*d^10*t^16 - 
 94392405797371917*d^11*t^16 - 3724116870659149*d^12*t^16 + 
 212128541974621168*d^13*t^16 - 89050448407821346*d^14*t^16 - 
 329968856630379637*d^15*t^16 + 270537847577331444*d^16*t^16 + 
 344327882520854019*d^17*t^16 - 435697147876862486*d^18*t^16 - 
 221827935105727772*d^19*t^16 + 442485453025331675*d^20*t^16 + 
 57405874801933066*d^21*t^16 - 292895629061179988*d^22*t^16 + 
 33890803764425744*d^23*t^16 + 123296793005331293*d^24*t^16 - 
 39163668716897103*d^25*t^16 - 29599667140331316*d^26*t^16 + 
 16519428742706809*d^27*t^16 + 2463827134454175*d^28*t^16 - 
 3355768733266932*d^29*t^16 + 448243139747794*d^30*t^16 + 
 249611008743422*d^31*t^16 - 94399886224245*d^32*t^16 + 
 6622158866625*d^33*t^16 + 2401944111774*d^34*t^16 - 569180101984*d^35*t^16 + 
 39099452643*d^36*t^16 + 255954194008*t^17 - 2396779723174*d*t^17 - 
 53460262384655*d^2*t^17 - 117670436223297*d^3*t^17 + 
 604406560829852*d^4*t^17 + 1487268970418559*d^5*t^17 - 
 4289689746370119*d^6*t^17 - 8247787312110157*d^7*t^17 + 
 23957949193015364*d^8*t^17 + 29696566255838037*d^9*t^17 - 
 89155074198783587*d^10*t^17 - 51972091853574150*d^11*t^17 + 
 250472894792580098*d^12*t^17 + 16125288113736724*d^13*t^17 - 
 504069631934024959*d^14*t^17 + 158741463919803106*d^15*t^17 + 
 719159156552735727*d^16*t^17 - 444922306232350933*d^17*t^17 - 
 726340872220431135*d^18*t^17 + 633383798702759238*d^19*t^17 + 
 497608341894786273*d^20*t^17 - 565429785256889630*d^21*t^17 - 
 205122761786640395*d^22*t^17 + 331659301131576296*d^23*t^17 + 
 29280760775667678*d^24*t^17 - 125690289400549184*d^25*t^17 + 
 15233772686123253*d^26*t^17 + 28171127970201958*d^27*t^17 - 
 8899821029951793*d^28*t^17 - 2760428832711546*d^29*t^17 + 
 1783270199729859*d^30*t^17 - 105640716193130*d^31*t^17 - 
 120185748892803*d^32*t^17 + 31637740522392*d^33*t^17 - 
 1332366626612*d^34*t^17 - 484658508887*d^35*t^17 + 53911898828*d^36*t^17 - 
 86855690493*t^18 - 7713349055215*d*t^18 - 4369267318785*d^2*t^18 + 
 338966375258193*d^3*t^18 + 835711282573852*d^4*t^18 - 
 2373029234883753*d^5*t^18 - 5790236459050120*d^6*t^18 + 
 16874554568650978*d^7*t^18 + 30621306699688598*d^8*t^18 - 
 72062363739608741*d^9*t^18 - 84807744973366695*d^10*t^18 + 
 242467016570243254*d^11*t^18 + 137070319205864512*d^12*t^18 - 
 603451188116570446*d^13*t^18 - 81553185886088005*d^14*t^18 + 
 1078688675879105983*d^15*t^18 - 194166035098544122*d^16*t^18 - 
 1417816237526306567*d^17*t^18 + 550720007603256584*d^18*t^18 + 
 1343546634320314948*d^19*t^18 - 694469939157159982*d^20*t^18 - 
 876622720804139792*d^21*t^18 + 547670438351597938*d^22*t^18 + 
 368253699855879565*d^23*t^18 - 287588843094981789*d^24*t^18 - 
 84657281326441794*d^25*t^18 + 98579835162417405*d^26*t^18 + 
 2867230919248254*d^27*t^18 - 20185884686959804*d^28*t^18 + 
 3528540333861897*d^29*t^18 + 1927598290166907*d^30*t^18 - 
 765581109582534*d^31*t^18 + 2639684256817*d^32*t^18 + 
 44122339592229*d^33*t^18 - 8027292186017*d^34*t^18 + 
 279051453009*d^35*t^18 + 26979762337*d^36*t^18 - 520719584796*t^19 + 
 6735603949684*d*t^19 + 126993217985473*d^2*t^19 + 299173253847000*d^3*t^19 - 
 1238923874021251*d^4*t^19 - 3236065154195905*d^5*t^19 + 
 10469852614859370*d^6*t^19 + 23546524952531361*d^7*t^19 - 
 52509270316060045*d^8*t^19 - 92711265327711746*d^9*t^19 + 
 199990234281164805*d^10*t^19 + 222540358404629881*d^11*t^19 - 
 601234383245087516*d^12*t^19 - 364994130804550824*d^13*t^19 + 
 1290554794437811814*d^14*t^19 + 304924065725719599*d^15*t^19 - 
 2078743503502108413*d^16*t^19 + 17015600318503669*d^17*t^19 + 
 2475827794668835649*d^18*t^19 - 338840831901902612*d^19*t^19 - 
 2082031101446095044*d^20*t^19 + 450228936822274355*d^21*t^19 + 
 1197101857753246874*d^22*t^19 - 354667460940250330*d^23*t^19 - 
 453093498732110386*d^24*t^19 + 183163995180694151*d^25*t^19 + 
 102747672838645616*d^26*t^19 - 60139452261897091*d^27*t^19 - 
 9728978020168445*d^28*t^19 + 11447532526394590*d^29*t^19 - 
 901645654916219*d^30*t^19 - 1006998413087346*d^31*t^19 + 
 262320269761278*d^32*t^19 + 9830693101893*d^33*t^19 - 
 11807036217370*d^34*t^19 + 1591362999911*d^35*t^19 - 71019762599*d^36*t^19 + 
 634964877248*t^20 + 18668387630852*d*t^20 + 16288265948606*d^2*t^20 - 
 659462505510857*d^3*t^20 - 1567652767448255*d^4*t^20 + 
 5410640818318211*d^5*t^20 + 13508438585475771*d^6*t^20 - 
 36043420067421778*d^7*t^20 - 79088281216995564*d^8*t^20 + 
 145594700728107586*d^9*t^20 + 245328096022600535*d^10*t^20 - 
 518079417551909395*d^11*t^20 - 577876916523110540*d^12*t^20 + 
 1299646357769213587*d^13*t^20 + 898341332997206477*d^14*t^20 - 
 2468882830144278025*d^15*t^20 - 934059484158636188*d^16*t^20 + 
 3560738092298159903*d^17*t^20 + 752116250642115018*d^18*t^20 - 
 3643145398885334305*d^19*t^20 - 431238716452858278*d^20*t^20 + 
 2577677964185523400*d^21*t^20 + 84972680370287824*d^22*t^20 - 
 1257840352276669065*d^23*t^20 + 85982874553420998*d^24*t^20 + 
 414748183318598781*d^25*t^20 - 78061603240202360*d^26*t^20 - 
 85781730873522608*d^27*t^20 + 28670311548152742*d^28*t^20 + 
 8852861060359536*d^29*t^20 - 5234624580625725*d^30*t^20 + 
 24538090810682*d^31*t^20 + 404813696873672*d^32*t^20 - 
 71694314413519*d^33*t^20 - 4133377323123*d^34*t^20 + 
 2398431864828*d^35*t^20 - 215079153064*d^36*t^20 + 901192937907*t^21 - 
 15341889890629*d*t^21 - 244514252496380*d^2*t^21 - 
 530658787123259*d^3*t^21 + 2417334163853275*d^4*t^21 + 
 5802616892886684*d^5*t^21 - 22627184542143533*d^6*t^21 - 
 53461140100358851*d^7*t^21 + 98610693198350421*d^8*t^21 + 
 213983384262939947*d^9*t^21 - 396088166284163785*d^10*t^21 - 
 644462489442822457*d^11*t^21 + 1150443070686149522*d^12*t^21 + 
 1374299287930652971*d^13*t^21 - 2476994734983928289*d^14*t^21 - 
 2031392913195583310*d^15*t^21 + 4223115367396133032*d^16*t^21 + 
 2496191641754773502*d^17*t^21 - 5115981716587776536*d^18*t^21 - 
 2433163821394212729*d^19*t^21 + 4241281958050242492*d^20*t^21 + 
 1603315866528990135*d^21*t^21 - 2464451259447935832*d^22*t^21 - 
 631965943266482300*d^23*t^21 + 1022226917538746310*d^24*t^21 + 
 113541975485165807*d^25*t^21 - 296064226528398413*d^26*t^21 + 
 11812211858070682*d^27*t^21 + 55137130508163311*d^28*t^21 - 
 10250876193205596*d^29*t^21 - 5397378755028110*d^30*t^21 + 
 1923882957916833*d^31*t^21 + 100912770441598*d^32*t^21 - 
 128410174861806*d^33*t^21 + 15830719245786*d^34*t^21 + 
 1196361699688*d^35*t^21 - 288351255944*d^36*t^21 - 1795764528947*t^22 - 
 34833875009941*d*t^22 - 18923545798830*d^2*t^22 + 
 1123249320312559*d^3*t^22 + 2190607645494613*d^4*t^22 - 
 11431369778752395*d^5*t^22 - 26617257779360273*d^6*t^22 + 
 66078900469361251*d^7*t^22 + 156564508883223988*d^8*t^22 - 
 272471254585940428*d^9*t^22 - 564701787782610322*d^10*t^22 + 
 931640545950972903*d^11*t^22 + 1574899614546784558*d^12*t^22 - 
 2180354310312672771*d^13*t^22 - 2913248085907886216*d^14*t^22 + 
 4266333251413478952*d^15*t^22 + 4427742081881772004*d^16*t^22 - 
 6028186397654824245*d^17*t^22 - 5432166175741656352*d^18*t^22 + 
 5644858952408197773*d^19*t^22 + 4613494657441402303*d^20*t^22 - 
 3676359822354936820*d^21*t^22 - 2554748530522300558*d^22*t^22 + 
 1777350294641158603*d^23*t^22 + 899501346702190055*d^24*t^22 - 
 647524290914007126*d^25*t^22 - 184481638693417979*d^26*t^22 + 
 168806508326828972*d^27*t^22 + 13733498272711951*d^28*t^22 - 
 28249599855518715*d^29*t^22 + 2404137234080738*d^30*t^22 + 
 2484752284509534*d^31*t^22 - 575321033610577*d^32*t^22 - 
 59432473812804*d^33*t^22 + 32094665764623*d^34*t^22 - 
 2264384225684*d^35*t^22 - 131959161001*d^36*t^22 - 1148417849264*t^23 + 
 30243568683979*d*t^23 + 389384066855039*d^2*t^23 + 
 648706327293503*d^3*t^23 - 4448036679844156*d^4*t^23 - 
 8725233080686904*d^5*t^23 + 42064411502964603*d^6*t^23 + 
 95291743680607451*d^7*t^23 - 173381118921479065*d^8*t^23 - 
 405703493153987126*d^9*t^23 + 703819021576444940*d^10*t^23 + 
 1457519003420893987*d^11*t^23 - 1769870119970594230*d^12*t^23 - 
 3324247169904495561*d^13*t^23 + 3769219777842604997*d^14*t^23 + 
 5919287830922310747*d^15*t^23 - 6157329047068377982*d^16*t^23 - 
 8746191883508301679*d^17*t^23 + 6298946277169170946*d^18*t^23 + 
 9003600286340587420*d^19*t^23 - 4241537375038619232*d^20*t^23 - 
 6104299620395167592*d^21*t^23 + 2162840395469908356*d^22*t^23 + 
 2766093722528617030*d^23*t^23 - 918968686780943632*d^24*t^23 - 
 837783658776258937*d^25*t^23 + 314088453021755338*d^26*t^23 + 
 159431316244565125*d^27*t^23 - 76904032461143428*d^28*t^23 - 
 15166908803258403*d^29*t^23 + 11764053648877933*d^30*t^23 - 
 114849798901849*d^31*t^23 - 916744653166713*d^32*t^23 + 
 131836911890211*d^33*t^23 + 20586815022337*d^34*t^23 - 
 5453578632494*d^35*t^23 + 290189851631*d^36*t^23 + 3504304817909*t^24 + 
 50413875189217*d*t^24 - 22031644163502*d^2*t^24 - 
 1693996150619988*d^3*t^24 - 2127240210385911*d^4*t^24 + 
 20960688003352597*d^5*t^24 + 42349920436123802*d^6*t^24 - 
 109586843633412771*d^7*t^24 - 249562113713924516*d^8*t^24 + 
 485389120033535166*d^9*t^24 + 1099499384361235526*d^10*t^24 - 
 1402645154177126444*d^11*t^24 - 3203700744790852304*d^12*t^24 + 
 3012121558982364680*d^13*t^24 + 6526670028973690716*d^14*t^24 - 
 5613800579284612509*d^15*t^24 - 11383122239620731697*d^16*t^24 + 
 6123152960390157275*d^17*t^24 + 14003226008694682510*d^18*t^24 - 
 3673603656154221871*d^19*t^24 - 11204260102702659458*d^20*t^24 + 
 1424586785463416998*d^21*t^24 + 6038702538456339087*d^22*t^24 - 
 548240141859828754*d^23*t^24 - 2270112810866564054*d^24*t^24 + 
 264291256352190763*d^25*t^24 + 591192213039668030*d^26*t^24 - 
 107281747334462255*d^27*t^24 - 100098215692197470*d^28*t^24 + 
 27758008286893190*d^29*t^24 + 9329643272689418*d^30*t^24 - 
 4001869244378612*d^31*t^24 - 231651593103062*d^32*t^24 + 
 262249778324356*d^33*t^24 - 22067377390536*d^34*t^24 - 
 4285463170626*d^35*t^24 + 732085261624*d^36*t^24 + 775354296291*t^25 - 
 51667126474640*d*t^25 - 513884020507799*d^2*t^25 - 
 430966687577834*d^3*t^25 + 7252980330502863*d^4*t^25 + 
 10309956182627299*d^5*t^25 - 67707872381446273*d^6*t^25 - 
 133064077689817938*d^7*t^25 + 297276763221440138*d^8*t^25 + 
 668350729792325814*d^9*t^25 - 1099356637285391336*d^10*t^25 - 
 2637801889466232619*d^11*t^25 + 2309917103702878517*d^12*t^25 + 
 6201519139031217996*d^13*t^25 - 4693082024990161289*d^14*t^25 - 
 12503776052242534782*d^15*t^25 + 5493795318863308672*d^16*t^25 + 
 18399254645834377630*d^17*t^25 - 2115861230520864541*d^18*t^25 - 
 17176223468770641458*d^19*t^25 - 967875523743777140*d^20*t^25 + 
 10624947395996892637*d^21*t^25 + 1243952508611979248*d^22*t^25 - 
 4642676409181753787*d^23*t^25 - 482640208308570218*d^24*t^25 + 
 1471371215271331856*d^25*t^25 + 59947539116213060*d^26*t^25 - 
 332052649560321232*d^27*t^25 + 16682856196960179*d^28*t^25 + 
 49814885820163892*d^29*t^25 - 7404641997838627*d^30*t^25 - 
 4226100415925156*d^31*t^25 + 1065244327882571*d^32*t^25 + 
 123193064308493*d^33*t^25 - 59487296523511*d^34*t^25 + 
 2414376531677*d^35*t^25 + 742795203959*d^36*t^25 - 5183474679679*t^26 - 
 55225062463015*d*t^26 + 133798465099636*d^2*t^26 + 
 2207194377724674*d^3*t^26 + 758689120384964*d^4*t^26 - 
 32357946428911599*d^5*t^26 - 51608544722399858*d^6*t^26 + 
 170658165854245399*d^7*t^26 + 333404195163104131*d^8*t^26 - 
 791177155664146081*d^9*t^26 - 1800264341809988702*d^10*t^26 + 
 1835984209688647045*d^11*t^26 + 5214397547305029679*d^12*t^26 - 
 3690842856050349802*d^13*t^26 - 11834727252277485490*d^14*t^26 + 
 4900551419951435376*d^15*t^26 + 20965465410500195188*d^16*t^26 - 
 433839927175073604*d^17*t^26 - 22941305332460089342*d^18*t^26 - 
 4779989699458040001*d^19*t^26 + 15996028367690527485*d^20*t^26 + 
 5036903151440891365*d^21*t^26 - 7785254801664075739*d^22*t^26 - 
 2611146331995877766*d^23*t^26 + 2809977529631644915*d^24*t^26 + 
 795725973423079520*d^25*t^26 - 765157184470011273*d^26*t^26 - 
 136926462658851593*d^27*t^26 + 152017006338608245*d^28*t^26 + 
 8682962494205980*d^29*t^26 - 20000373570307800*d^30*t^26 + 
 1119698533302988*d^31*t^26 + 1463195415930485*d^32*t^26 - 
 226882218975225*d^33*t^26 - 43060687594746*d^34*t^26 + 
 9437169298635*d^35*t^26 + 66314566075*d^36*t^26 + 558221441057*t^27 + 
 74401867695765*d*t^27 + 549798962340830*d^2*t^27 - 
 227147358306394*d^3*t^27 - 9896799563003951*d^4*t^27 - 
 7668178537899638*d^5*t^27 + 95555368011736417*d^6*t^27 + 
 143698522468077787*d^7*t^27 - 476865663444797589*d^8*t^27 - 
 955863051353808869*d^9*t^27 + 1515826132175082276*d^10*t^27 + 
 3884555912251177728*d^11*t^27 - 2842256329475665515*d^12*t^27 - 
 9796793223873607034*d^13*t^27 + 4517905056290200359*d^14*t^27 + 
 20900268620088933041*d^15*t^27 + 260539066386735899*d^16*t^27 - 
 27332771409289394178*d^17*t^27 - 8801829620823319044*d^18*t^27 + 
 21437807643863878857*d^19*t^27 + 10691468157012440290*d^20*t^27 - 
 11259059461923513597*d^21*t^27 - 6672984556044701486*d^22*t^27 + 
 4358175717444019736*d^23*t^27 + 2602581886219923828*d^24*t^27 - 
 1324032667182983457*d^25*t^27 - 661967409196334801*d^26*t^27 + 
 317609567146448811*d^27*t^27 + 105803972135470545*d^28*t^27 - 
 56174510679780384*d^29*t^27 - 8838769280521651*d^30*t^27 + 
 6524216065679842*d^31*t^27 + 101189544161748*d^32*t^27 - 
 415254122429899*d^33*t^27 + 27103156076935*d^34*t^27 + 
 8508331342823*d^35*t^27 - 943176898726*d^36*t^27 + 5872989410539*t^28 + 
 41368349157516*d*t^28 - 294502379629090*d^2*t^28 - 
 2361700629962815*d^3*t^28 + 2117073832515934*d^4*t^28 + 
 41521142850993842*d^5*t^28 + 43324833726840719*d^6*t^28 - 
 245465131287774313*d^7*t^28 - 375036194367667157*d^8*t^28 + 
 1139581479140756626*d^9*t^28 + 2438034871094792767*d^10*t^28 - 
 2284878717342687104*d^11*t^28 - 7221870436177397577*d^12*t^28 + 
 4137577486040016728*d^13*t^28 + 18171889368528107448*d^14*t^28 - 
 590753092896847435*d^15*t^28 - 29305911115213899111*d^16*t^28 - 
 11237331340781619375*d^17*t^28 + 26312817626477446981*d^18*t^28 + 
 17062758674619910966*d^19*t^28 - 14669415358611128059*d^20*t^28 - 
 12684161541981207029*d^21*t^28 + 5706025937267125460*d^22*t^28 + 
 5910971525244543486*d^23*t^28 - 1736645078963487908*d^24*t^28 - 
 1864082971312350883*d^25*t^28 + 453196255361629962*d^26*t^28 + 
 401612944261621087*d^27*t^28 - 100083460134289872*d^28*t^28 - 
 56310025024496364*d^29*t^28 + 16624652019531190*d^30*t^28 + 
 4592818218512920*d^31*t^28 - 1704239115159709*d^32*t^28 - 
 154140804159693*d^33*t^28 + 81705341369584*d^34*t^28 - 
 2387528781118*d^35*t^28 - 1423620327259*d^36*t^28 - 2500490294041*t^29 - 
 87182423636496*d*t^29 - 448503733629761*d^2*t^29 + 
 1138234875353051*d^3*t^29 + 10793977428001849*d^4*t^29 - 
 1081494633972022*d^5*t^29 - 117532535201240018*d^6*t^29 - 
 110464904925190347*d^7*t^29 + 675164527160910285*d^8*t^29 + 
 1146640348701448909*d^9*t^29 - 1916508064327974508*d^10*t^29 - 
 4786134299032763088*d^11*t^29 + 3558235015729478907*d^12*t^29 + 
 13673835290284285057*d^13*t^29 - 2461224053400395422*d^14*t^29 - 
 28100533458051923307*d^15*t^29 - 10611908364279670346*d^16*t^29 + 
 30037318283925247141*d^17*t^29 + 22182895699026827461*d^18*t^29 - 
 17961106129947173977*d^19*t^29 - 19861299394056161254*d^20*t^29 + 
 6606892911914138334*d^21*t^29 + 10823295233270299710*d^22*t^29 - 
 1621679858908340505*d^23*t^29 - 4009189218759699631*d^24*t^29 + 
 327815676690866067*d^25*t^29 + 1047998669222219662*d^26*t^29 - 
 79903570908567298*d^27*t^29 - 192129473919563960*d^28*t^29 + 
 20727385260254322*d^29*t^29 + 23687898108623325*d^30*t^29 - 
 3483825651437371*d^31*t^29 - 1668710321905729*d^32*t^29 + 
 331149595911466*d^33*t^29 + 51296185856644*d^34*t^29 - 
 13823403609234*d^35*t^29 - 762378752079*d^36*t^29 - 4895049623560*t^30 - 
 11717508246266*d*t^30 + 422675349427221*d^2*t^30 + 
 1906811378596211*d^3*t^30 - 5727501749587289*d^4*t^30 - 
 43449775614453320*d^5*t^30 - 13830169473658728*d^6*t^30 + 
 310703970819028488*d^7*t^30 + 336232243842907674*d^8*t^30 - 
 1441532436447533293*d^9*t^30 - 2708824891866789459*d^10*t^30 + 
 2899012903352764150*d^11*t^30 + 8910480458712779205*d^12*t^30 - 
 4046736005465252240*d^13*t^30 - 23599458899991507615*d^14*t^30 - 
 6766786482811452116*d^15*t^30 + 31817273769873298084*d^16*t^30 + 
 23931951112758067241*d^17*t^30 - 21342004107246563612*d^18*t^30 - 
 26647693709329875149*d^19*t^30 + 7311708133607141397*d^20*t^30 + 
 16946073056706643415*d^21*t^30 - 759587702298389927*d^22*t^30 - 
 7189335336273515034*d^23*t^30 - 369784405608548346*d^24*t^30 + 
 2170889438411763529*d^25*t^30 + 162391809962366868*d^26*t^30 - 
 476970568368963693*d^27*t^30 - 23979671618464229*d^28*t^30 + 
 75373833381630894*d^29*t^30 + 474281062665188*d^30*t^30 - 
 7674765663127034*d^31*t^30 + 446557143345708*d^32*t^30 + 
 479501130545190*d^33*t^30 - 41399623481209*d^34*t^30 - 
 12892441298055*d^35*t^30 + 653125030315*d^36*t^30 + 3983361379473*t^31 + 
 79634901734351*d*t^31 + 232000142820903*d^2*t^31 - 
 1844982606716281*d^3*t^31 - 8822232438802076*d^4*t^31 + 
 13793938961605424*d^5*t^31 + 122302646684047670*d^6*t^31 + 
 34693693346599164*d^7*t^31 - 815595903558377561*d^8*t^31 - 
 1099138743233473307*d^9*t^31 + 2300420769626037043*d^10*t^31 + 
 5091381188190113755*d^11*t^31 - 4374837197467011037*d^12*t^31 - 
 16832240284055997171*d^13*t^31 - 1291451567092746983*d^14*t^31 + 
 30603316016703047176*d^15*t^31 + 21017525735131641276*d^16*t^31 - 
 24757707064091955345*d^17*t^31 - 31044539037504620168*d^18*t^31 + 
 8576023545527220473*d^19*t^31 + 23371536052378861492*d^20*t^31 + 
 592961921503389202*d^21*t^31 - 11254523321657271449*d^22*t^31 - 
 1845661615369212507*d^23*t^31 + 3813226455599931204*d^24*t^31 + 
 844523178869261515*d^25*t^31 - 949558780130890439*d^26*t^31 - 
 206775896216774826*d^27*t^31 + 177120195870804145*d^28*t^31 + 
 30487668335853822*d^29*t^31 - 23255004389195437*d^30*t^31 - 
 2155606391606791*d^31*t^31 + 2130949705819489*d^32*t^31 + 
 87615120357668*d^33*t^31 - 91359848105347*d^34*t^31 + 
 1784603922318*d^35*t^31 + 1609335846170*d^36*t^31 + 2585296324286*t^32 - 
 18820317968954*d*t^32 - 431243109841290*d^2*t^32 - 
 926317790227284*d^3*t^32 + 8345986947526837*d^4*t^32 + 
 35416073464827988*d^5*t^32 - 26982534044709223*d^6*t^32 - 
 330006063371502811*d^7*t^32 - 197987689077635626*d^8*t^32 + 
 1608632872402512879*d^9*t^32 + 2453833575631438863*d^10*t^32 - 
 3638546217273671946*d^11*t^32 - 9914411147494907313*d^12*t^32 + 
 3199674660954815454*d^13*t^32 + 25714504295935064664*d^14*t^32 + 
 13894668292210115627*d^15*t^32 - 27323105265293362863*d^16*t^32 - 
 31215322864045370777*d^17*t^32 + 11161962844265254304*d^18*t^32 + 
 28770162087468044763*d^19*t^32 + 1596658389373069942*d^20*t^32 - 
 15822874984064050435*d^21*t^32 - 3962699104899859667*d^22*t^32 + 
 5929857193856857274*d^23*t^32 + 2140918968392694164*d^24*t^32 - 
 1603673608433904846*d^25*t^32 - 652555782820868613*d^26*t^32 + 
 330195777375105465*d^27*t^32 + 127783430305825143*d^28*t^32 - 
 51588343350282693*d^29*t^32 - 15832738008348015*d^30*t^32 + 
 5947916182329374*d^31*t^32 + 1264714832186197*d^32*t^32 - 
 378356449487396*d^33*t^32 - 35187839393353*d^34*t^32 + 
 16007495837614*d^35*t^32 + 1207926684251*d^36*t^32 - 4040875497616*t^33 - 
 52628269428192*d*t^33 - 352724864727*d^2*t^33 + 1924093146108899*d^3*t^33 + 
 4513582239882325*d^4*t^33 - 24201373079317594*d^5*t^33 - 
 102061005543033838*d^6*t^33 + 59476428686024995*d^7*t^33 + 
 825448145982412851*d^8*t^33 + 773023360605908933*d^9*t^33 - 
 2601595382667651736*d^10*t^33 - 4766499281286868122*d^11*t^33 + 
 4892844410572252086*d^12*t^33 + 17921326455274557220*d^13*t^33 + 
 5050159971286514097*d^14*t^33 - 27385020412578156710*d^15*t^33 - 
 26309648958733804393*d^16*t^33 + 15045566287231421197*d^17*t^33 + 
 31584287820617043728*d^18*t^33 + 1125693829379480756*d^19*t^33 - 
 20295290823880097979*d^20*t^33 - 6108049014149287836*d^21*t^33 + 
 8423439440665085849*d^22*t^33 + 4029531246463825590*d^23*t^33 - 
 2409727997328529375*d^24*t^33 - 1475590866455364672*d^25*t^33 + 
 510646226206049566*d^26*t^33 + 351556589204115908*d^27*t^33 - 
 86285319495653992*d^28*t^33 - 57756799008618365*d^29*t^33 + 
 10790769797095646*d^30*t^33 + 6002299049657018*d^31*t^33 - 
 993126157576957*d^32*t^33 - 359178853001083*d^33*t^33 + 
 62504026336343*d^34*t^33 + 14655762010202*d^35*t^33 - 
 172817079206*d^36*t^33 - 216631299912*t^34 + 33859324661805*d*t^34 + 
 307306685455106*d^2*t^34 - 109684848252583*d^3*t^34 - 
 8401371203050857*d^4*t^34 - 19850312617956837*d^5*t^34 + 
 59699495041015107*d^6*t^34 + 280923575010115544*d^7*t^34 - 
 5197095519784769*d^8*t^34 - 1576450336098979663*d^9*t^34 - 
 1769486040841821485*d^10*t^34 + 4168590891563711070*d^11*t^34 + 
 9767462599247538810*d^12*t^34 - 1964871425101175429*d^13*t^34 - 
 23562029818230100382*d^14*t^34 - 17245626450754971979*d^15*t^34 + 
 18918963858763064667*d^16*t^34 + 30436407246358196081*d^17*t^34 - 
 1561336124320299116*d^18*t^34 - 23822444834539564735*d^19*t^34 - 
 7309380390947163953*d^20*t^34 + 11144426157491892942*d^21*t^34 + 
 6165049173221765373*d^22*t^34 - 3377377593839824837*d^23*t^34 - 
 2710478430727528748*d^24*t^34 + 685369758056022555*d^25*t^34 + 
 761404477153215831*d^26*t^34 - 106103682084229338*d^27*t^34 - 
 152377002928718951*d^28*t^34 + 10167754431299315*d^29*t^34 + 
 19290680625269914*d^30*t^34 - 1362076459665349*d^31*t^34 - 
 1784023010366798*d^32*t^34 + 68441167592787*d^33*t^34 + 
 84626991518860*d^34*t^34 - 811494051381*d^35*t^34 - 
 1227808568921*d^36*t^34 + 2731291126003*t^35 + 20199197108331*d*t^35 - 
 135751625359508*d^2*t^35 - 1352989097961284*d^3*t^35 - 
 9525816643212*d^4*t^35 + 26295472967325144*d^5*t^35 + 
 61495362534560245*d^6*t^35 - 133050130639344817*d^7*t^35 - 
 685188131201111718*d^8*t^35 - 290008891325621467*d^9*t^35 + 
 2654676420905329895*d^10*t^35 + 3897738164160932889*d^11*t^35 - 
 4807813518446954302*d^12*t^35 - 16277720394879051687*d^13*t^35 - 
 6880948755135923845*d^14*t^35 + 20598281026180161320*d^15*t^35 + 
 24834331578573683930*d^16*t^35 - 6100462082633277434*d^17*t^35 - 
 25319985576011558930*d^18*t^35 - 6626593487159941932*d^19*t^35 + 
 13806815668175216505*d^20*t^35 + 7885305829432657964*d^21*t^35 - 
 4583124250664966849*d^22*t^35 - 4240830244487184861*d^23*t^35 + 
 857162479157100533*d^24*t^35 + 1389409459820987727*d^25*t^35 - 
 82852373146469433*d^26*t^35 - 323638892757993057*d^27*t^35 - 
 8615463110368406*d^28*t^35 + 49024971986481258*d^29*t^35 + 
 1469364943128675*d^30*t^35 - 5860586046703553*d^31*t^35 - 
 417915302735170*d^32*t^35 + 326756157543900*d^33*t^35 + 
 9118094200666*d^34*t^35 - 13789308925961*d^35*t^35 - 
 1071648818887*d^36*t^35 - 1033885837760*t^36 - 29131127975308*d*t^36 - 
 130922701552308*d^2*t^36 + 687050466631547*d^3*t^36 + 
 5893656964534169*d^4*t^36 + 3812964329825395*d^5*t^36 - 
 68439207228782861*d^6*t^36 - 178217915074623075*d^7*t^36 + 
 188163625964532291*d^8*t^36 + 1327559886369013932*d^9*t^36 + 
 924308071288974541*d^10*t^36 - 4134258922138754476*d^11*t^36 - 
 8290008038084156438*d^12*t^36 + 1024303204745861921*d^13*t^36 + 
 18370857705008902557*d^14*t^36 + 15871712603316883748*d^15*t^36 - 
 10805949082474993810*d^16*t^36 - 23758137963276208567*d^17*t^36 - 
 3696045101287553905*d^18*t^36 + 15885103619207657086*d^19*t^36 + 
 8427439571880463039*d^20*t^36 - 6069927809279369084*d^21*t^36 - 
 5743225567983816533*d^22*t^36 + 1114870045376013296*d^23*t^36 + 
 2213974700868324993*d^24*t^36 - 6654010524661542*d^25*t^36 - 
 585232629047761289*d^26*t^36 - 59442866696682267*d^27*t^36 + 
 105487120689261812*d^28*t^36 + 14881846155969606*d^29*t^36 - 
 14164607508787743*d^30*t^36 - 2511498088585249*d^31*t^36 + 
 1012658263607578*d^32*t^36 + 133868182832519*d^33*t^36 - 
 67633268751483*d^34*t^36 - 11762931682922*d^35*t^36 - 
 78443671810*d^36*t^36 - 1073509368726*t^37 + 1635877247676*d*t^37 + 
 142373064519290*d^2*t^37 + 547790367067468*d^3*t^37 - 
 2526103239341990*d^4*t^37 - 19507178008614918*d^5*t^37 - 
 18111434133388081*d^6*t^37 + 154687121834574290*d^7*t^37 + 
 446216667803301466*d^8*t^37 - 140983606697881054*d^9*t^37 - 
 2334172691097106698*d^10*t^37 - 2684537869182943526*d^11*t^37 + 
 4156314775018161181*d^12*t^37 + 12560429856928202248*d^13*t^37 + 
 6269364568096992334*d^14*t^37 - 13394306198988096665*d^15*t^37 - 
 18827258733841004212*d^16*t^37 + 820126918317979492*d^17*t^37 + 
 16627393120956848488*d^18*t^37 + 7290507070678181700*d^19*t^37 - 
 7660729875773249401*d^20*t^37 - 6704021726456818544*d^21*t^37 + 
 1627306610562306277*d^22*t^37 + 3140986839316864381*d^23*t^37 + 
 84437798054843320*d^24*t^37 - 934010328650639644*d^25*t^37 - 
 147169237613517412*d^26*t^37 + 198443257610502951*d^27*t^37 + 
 49683259002672922*d^28*t^37 - 27265515710215458*d^29*t^37 - 
 8018931779091090*d^30*t^37 + 2711185364168566*d^31*t^37 + 
 820515751207802*d^32*t^37 - 176769565385222*d^33*t^37 - 
 59367988707788*d^34*t^37 + 435267391155*d^35*t^37 + 678965623950*d^36*t^37 + 
 1022529869310*t^38 + 14532368145477*d*t^38 + 3292231431058*d^2*t^38 - 
 670968313787502*d^3*t^38 - 2520185089639734*d^4*t^38 + 
 5798196685141064*d^5*t^38 + 52643227422990665*d^6*t^38 + 
 67724444376142886*d^7*t^38 - 271373077359991002*d^8*t^38 - 
 923597808141602309*d^9*t^38 - 201633796409121340*d^10*t^38 + 
 3474287094964466925*d^11*t^38 + 5918475337393648518*d^12*t^38 - 
 674807947414197675*d^13*t^38 - 12370983798224221994*d^14*t^38 - 
 11567397470285173697*d^15*t^38 + 5253427333008196060*d^16*t^38 + 
 15308267959018282983*d^17*t^38 + 4540883587590547224*d^18*t^38 - 
 8899739474369654409*d^19*t^38 - 6616307159465274171*d^20*t^38 + 
 2504161683767310832*d^21*t^38 + 3975837602651576705*d^22*t^38 + 
 90026714672281920*d^23*t^38 - 1346842626298750153*d^24*t^38 - 
 256770959943604652*d^25*t^38 + 331351537349272670*d^26*t^38 + 
 112264545708952883*d^27*t^38 - 46132390968922491*d^28*t^38 - 
 19821765927573959*d^29*t^38 + 6034727069078796*d^30*t^38 + 
 3096146210338655*d^31*t^38 - 225850788453315*d^32*t^38 - 
 196160173814201*d^33*t^38 + 8010567184856*d^34*t^38 + 
 8647785775563*d^35*t^38 + 617777959970*d^36*t^38 + 36207929759*t^39 - 
 7787709672846*d*t^39 - 76485230993450*d^2*t^39 + 13251492429979*d^3*t^39 + 
 2589042638545688*d^4*t^39 + 9150019907356869*d^5*t^39 - 
 9831634750372910*d^6*t^39 - 123199455341930053*d^7*t^39 - 
 202834133197708049*d^8*t^39 + 365369696334444896*d^9*t^39 + 
 1705612157383813610*d^10*t^39 + 1453235932751924111*d^11*t^39 - 
 3182873915780231131*d^12*t^39 - 8232673892939276898*d^13*t^39 - 
 4247800299108462018*d^14*t^39 + 7715964404895533093*d^15*t^39 + 
 11761237486491740496*d^16*t^39 + 919777245433698792*d^17*t^39 - 
 9234170137324234813*d^18*t^39 - 5316691386939450313*d^19*t^39 + 
 3576669643366665267*d^20*t^39 + 4401167626609099247*d^21*t^39 - 
 134694683144573171*d^22*t^39 - 1779634531933913209*d^23*t^39 - 
 349615901232152227*d^24*t^39 + 495612756802372498*d^25*t^39 + 
 193302796083254400*d^26*t^39 - 76260045506363056*d^27*t^39 - 
 42849861848343955*d^28*t^39 + 10406928173457386*d^29*t^39 + 
 8074489333288277*d^30*t^39 - 35607633940441*d^31*t^39 - 
 562026346869351*d^32*t^39 + 23209688983984*d^33*t^39 + 
 48087435330995*d^34*t^39 + 6376169345161*d^35*t^39 + 79277475879*d^36*t^39 - 
 471128283103*t^40 - 2787394531558*d*t^40 + 37737318522648*d^2*t^40 + 
 347253424129269*d^3*t^40 + 171771676719685*d^4*t^40 - 
 7262211274238147*d^5*t^40 - 26464397758710276*d^6*t^40 + 
 6431266252073386*d^7*t^40 + 240101268973440191*d^8*t^40 + 
 497097707806511108*d^9*t^40 - 223999869721974371*d^10*t^40 - 
 2447927612784859925*d^11*t^40 - 3476280341526634729*d^12*t^40 + 
 664649451647274244*d^13*t^40 + 7256151914507914767*d^14*t^40 + 
 6837725269131082814*d^15*t^40 - 2319294311838860208*d^16*t^40 - 
 8281810435781640624*d^17*t^40 - 3148071905002830594*d^18*t^40 + 
 4382113271653015193*d^19*t^40 + 4091322808313743477*d^20*t^40 - 
 682985703690952563*d^21*t^40 - 2154350444575363193*d^22*t^40 - 
 370650694622872038*d^23*t^40 + 669093124759792019*d^24*t^40 + 
 264639120621692047*d^25*t^40 - 127420558853815946*d^26*t^40 - 
 81942579417463960*d^27*t^40 + 13669049403363775*d^28*t^40 + 
 15816919558182048*d^29*t^40 + 131861530835322*d^30*t^40 - 
 1628267228403524*d^31*t^40 - 64754056843191*d^32*t^40 + 
 150576968033141*d^33*t^40 + 27807558373819*d^34*t^40 - 
 539187529087*d^35*t^40 - 283899888268*d^36*t^40 + 219429050918*t^41 + 
 4789683056345*d*t^41 + 16092192208318*d^2*t^41 - 176371261302679*d^3*t^41 - 
 1373881502395929*d^4*t^41 - 1456891914087680*d^5*t^41 + 
 16745675068718991*d^6*t^41 + 67399472877316814*d^7*t^41 + 
 35266336575510915*d^8*t^41 - 367840789025996242*d^9*t^41 - 
 1000189755417105547*d^10*t^41 - 526129635822055269*d^11*t^41 + 
 2141714552529754409*d^12*t^41 + 4563398046901087960*d^13*t^41 + 
 2184472870986779616*d^14*t^41 - 3987980217489610586*d^15*t^41 - 
 6085036192246408605*d^16*t^41 - 785087157244311722*d^17*t^41 + 
 4492109657936282184*d^18*t^41 + 3011676428330448657*d^19*t^41 - 
 1419147660239735245*d^20*t^41 - 2319137418374010219*d^21*t^41 - 
 254822728131154323*d^22*t^41 + 824699795151899051*d^23*t^41 + 
 293099779609412009*d^24*t^41 - 202671308582919670*d^25*t^41 - 
 132872136646841197*d^26*t^41 + 16163530893191681*d^27*t^41 + 
 25868921756527725*d^28*t^41 - 435053584512323*d^29*t^41 - 
 4245170747744252*d^30*t^41 - 593561970977853*d^31*t^41 + 
 302596319323479*d^32*t^41 + 68497135214031*d^33*t^41 - 
 10655441456894*d^34*t^41 - 3872289101912*d^35*t^41 - 
 238617398188*d^36*t^41 + 67166206650*t^42 - 1419629500220*d*t^42 - 
 25260112337619*d^2*t^42 - 72236509805104*d^3*t^42 + 
 568688853242160*d^4*t^42 + 4183111237226906*d^5*t^42 + 
 6053954406118832*d^6*t^42 - 31013465462800271*d^7*t^42 - 
 146799707990752299*d^8*t^42 - 177862439072414720*d^9*t^42 + 
 340221547433649508*d^10*t^42 + 1424630653557634109*d^11*t^42 + 
 1627679653062919354*d^12*t^42 - 634489293271480830*d^13*t^42 - 
 3687226690078556104*d^14*t^42 - 3268267133270742027*d^15*t^42 + 
 1045626507457040370*d^16*t^42 + 3814831606853595348*d^17*t^42 + 
 1558602595390009925*d^18*t^42 - 1953738095564391583*d^19*t^42 - 
 2077710159409703208*d^20*t^42 + 47809016149678672*d^21*t^42 + 
 941812617284167870*d^22*t^42 + 263881042087494148*d^23*t^42 - 
 284558063926030568*d^24*t^42 - 174251408388720206*d^25*t^42 + 
 26058563281584246*d^26*t^42 + 39807081537048740*d^27*t^42 - 
 1387837044247625*d^28*t^42 - 8631589914332732*d^29*t^42 - 
 1751958641015842*d^30*t^42 + 517694538098498*d^31*t^42 + 
 134884814686199*d^32*t^42 - 53338513962074*d^33*t^42 - 
 21809644217168*d^34*t^42 - 2216420093534*d^35*t^42 - 22360231561*d^36*t^42 - 
 113625066709*t^43 - 1056340788638*d*t^43 + 6832388480909*d^2*t^43 + 
 110628908946091*d^3*t^43 + 316387832498809*d^4*t^43 - 
 1343329571870871*d^5*t^43 - 10831473378936458*d^6*t^43 - 
 21256901231760313*d^7*t^43 + 33950919385756491*d^8*t^43 + 
 245524269405244362*d^9*t^43 + 446102432572107876*d^10*t^43 + 
 36390298391860305*d^11*t^43 - 1233344963720663831*d^12*t^43 - 
 2104671244143147524*d^13*t^43 - 818345107789993394*d^14*t^43 + 
 1844948170871042288*d^15*t^43 + 2585698980555696868*d^16*t^43 + 
 271232623044234626*d^17*t^43 - 1968312447997716656*d^18*t^43 - 
 1403881394713252463*d^19*t^43 + 471044311282723556*d^20*t^43 + 
 981140579622249464*d^21*t^43 + 181456135398066144*d^22*t^43 - 
 340788032278107828*d^23*t^43 - 177114933032385974*d^24*t^43 + 
 54136874351386503*d^25*t^43 + 59622647639323854*d^26*t^43 - 
 1075700673591638*d^27*t^43 - 13315353656021144*d^28*t^43 - 
 2799270076392109*d^29*t^43 + 1155694668293164*d^30*t^43 + 
 355010702095117*d^31*t^43 - 126702063315240*d^32*t^43 - 
 66041148449925*d^33*t^43 - 7401682781919*d^34*t^43 + 
 449253942745*d^35*t^43 + 89597573846*d^36*t^43 + 39986339023*t^44 + 
 1108066726984*d*t^44 + 6187920386560*d^2*t^44 - 26694515107650*d^3*t^44 - 
 380724794451901*d^4*t^44 - 1103950497858671*d^5*t^44 + 
 2325891078487450*d^6*t^44 + 23642937053618712*d^7*t^44 + 
 59294965941529665*d^8*t^44 + 15520678740170792*d^9*t^44 - 
 262945180666528581*d^10*t^44 - 665407407060966188*d^11*t^44 - 
 569267179101073003*d^12*t^44 + 470143546599563019*d^13*t^44 + 
 1588900792576938735*d^14*t^44 + 1225344545672207574*d^15*t^44 - 
 517793471430068528*d^16*t^44 - 1513766534053181358*d^17*t^44 - 
 587726296989986983*d^18*t^44 + 778493912345047900*d^19*t^44 + 
 856505183884633672*d^20*t^44 + 42700750608722267*d^21*t^44 - 
 356182127146525161*d^22*t^44 - 134062465776300252*d^23*t^44 + 
 96070665677839759*d^24*t^44 + 79093775077149180*d^25*t^44 - 
 770818229600658*d^26*t^44 - 16864652527492200*d^27*t^44 - 
 2571364688320007*d^28*t^44 + 2788226590613377*d^29*t^44 + 
 985353741789960*d^30*t^44 - 155320068246586*d^31*t^44 - 
 121291384092307*d^32*t^44 - 7148543643062*d^33*t^44 + 
 5803820231286*d^34*t^44 + 1182618869026*d^35*t^44 + 60132363883*d^36*t^44 + 
 12853221061*t^45 - 271775921347*d*t^45 - 5825546862691*d^2*t^45 - 
 26623695123375*d^3*t^45 + 73933694412286*d^4*t^45 + 
 1085038805410687*d^5*t^45 + 3503898370929724*d^6*t^45 - 
 496275190656173*d^7*t^45 - 36366408833925051*d^8*t^45 - 
 114072814981594551*d^9*t^45 - 133358812993681574*d^10*t^45 + 
 106305605901722088*d^11*t^45 + 584602145162456883*d^12*t^45 + 
 779543808244326874*d^13*t^45 + 183324986229321945*d^14*t^45 - 
 750573489593661411*d^15*t^45 - 884630449703205187*d^16*t^45 + 
 5313825922087310*d^17*t^45 + 770143161671608866*d^18*t^45 + 
 536871328699347919*d^19*t^45 - 138027561349205904*d^20*t^45 - 
 339238399437890710*d^21*t^45 - 71177590454194268*d^22*t^45 + 
 125837186442771483*d^23*t^45 + 81263715635099558*d^24*t^45 - 
 7159809966078586*d^25*t^45 - 20583352774555370*d^26*t^45 - 
 1426337859919254*d^27*t^45 + 5073870534755552*d^28*t^45 + 
 1892555037189413*d^29*t^45 - 148781357077013*d^30*t^45 - 
 173434216317695*d^31*t^45 + 15456552343339*d^32*t^45 + 
 26030027104030*d^33*t^45 + 5971420622797*d^34*t^45 + 
 446345655650*d^35*t^45 - 403612601*d^36*t^45 - 19318183045*t^46 - 
 201888039320*d*t^46 + 1048345594171*d^2*t^46 + 22299265951301*d^3*t^46 + 
 91995173927610*d^4*t^46 - 145732396009681*d^5*t^46 - 
 2589536003881731*d^6*t^46 - 9478063377384095*d^7*t^46 - 
 11448232399744411*d^8*t^46 + 27536971418640756*d^9*t^46 + 
 136882476731337728*d^10*t^46 + 236124379760602935*d^11*t^46 + 
 122616488671648331*d^12*t^46 - 260663628497964107*d^13*t^46 - 
 559571847536517062*d^14*t^46 - 334850644347333934*d^15*t^46 + 
 253257203864777296*d^16*t^46 + 513940194084376511*d^17*t^46 + 
 167822096927665824*d^18*t^46 - 268701929820079902*d^19*t^46 - 
 279278301479249902*d^20*t^46 - 11870420372952974*d^21*t^46 + 
 123480157632775411*d^22*t^46 + 56574747916174004*d^23*t^46 - 
 23411255545222887*d^24*t^46 - 25628930698658269*d^25*t^46 - 
 805011078896542*d^26*t^46 + 6518323186152710*d^27*t^46 + 
 2214002240260843*d^28*t^46 - 424631816855250*d^29*t^46 - 
 314772026884450*d^30*t^46 + 40218143584717*d^31*t^46 + 
 60180619341663*d^32*t^46 + 14578481303358*d^33*t^46 + 
 681233715643*d^34*t^46 - 193016215960*d^35*t^46 - 20027171690*d^36*t^46 + 
 7973281214*t^47 + 201047400681*d*t^47 + 1255575413398*d^2*t^47 - 
 3220899178282*d^3*t^47 - 71058776766097*d^4*t^47 - 
 299622919758700*d^5*t^47 - 57681909736955*d^6*t^47 + 
 4145301999079875*d^7*t^47 + 17775017972056875*d^8*t^47 + 
 33959735201727907*d^9*t^47 + 14033868257130659*d^10*t^47 - 
 85238536478977594*d^11*t^47 - 216918776795111680*d^12*t^47 - 
 216540408741369245*d^13*t^47 + 6590133151401136*d^14*t^47 + 
 258265793354655163*d^15*t^47 + 233046244873764319*d^16*t^47 - 
 56363601216973967*d^17*t^47 - 256761040841963427*d^18*t^47 - 
 160232019548726868*d^19*t^47 + 43518705283899877*d^20*t^47 + 
 100061708321239907*d^21*t^47 + 21047596736653511*d^22*t^47 - 
 38313228646957980*d^23*t^47 - 27044066158914051*d^24*t^47 + 
 271174402895994*d^25*t^47 + 6595623216165475*d^26*t^47 + 
 1427420582668737*d^27*t^47 - 1201489256116474*d^28*t^47 - 
 635325677981926*d^29*t^47 + 15417074781564*d^30*t^47 + 
 82599447495362*d^31*t^47 + 16485088320251*d^32*t^47 - 
 3189975443179*d^33*t^47 - 1678123385265*d^34*t^47 - 225972711853*d^35*t^47 - 
 9061790298*d^36*t^47 + 273243876*t^48 - 60266213274*d*t^48 - 
 978503717151*d^2*t^48 - 4582327907036*d^3*t^48 + 10419372590500*d^4*t^48 + 
 201579634952078*d^5*t^48 + 901059486357232*d^6*t^48 + 
 1517812662505067*d^7*t^48 - 2514696607541830*d^8*t^48 - 
 19686381241038223*d^9*t^48 - 48363844486955296*d^10*t^48 - 
 56418119740390341*d^11*t^48 + 734266632276326*d^12*t^48 + 
 106408806303062833*d^13*t^48 + 151802923655334150*d^14*t^48 + 
 53565904726038133*d^15*t^48 - 103372670826693446*d^16*t^48 - 
 142686427165202074*d^17*t^48 - 31212236359520125*d^18*t^48 + 
 79266319200559507*d^19*t^48 + 70806546323375103*d^20*t^48 - 
 3250693899453192*d^21*t^48 - 37706353471266900*d^22*t^48 - 
 18534695144429819*d^23*t^48 + 4406250157029566*d^24*t^48 + 
 6616630796451373*d^25*t^48 + 380585562007458*d^26*t^48 - 
 1934711933940367*d^27*t^48 - 886004422297780*d^28*t^48 + 
 1456847347449*d^29*t^48 + 92112590171702*d^30*t^48 + 
 4372415839371*d^31*t^48 - 15184621960974*d^32*t^48 - 
 5849084986138*d^33*t^48 - 873381447358*d^34*t^48 - 38838322899*d^35*t^48 + 
 1573887395*d^36*t^48 - 2178528207*t^49 - 17954935384*d*t^49 + 
 196941663147*d^2*t^49 + 3190177868385*d^3*t^49 + 13694940899043*d^4*t^49 - 
 15516493912679*d^5*t^49 - 405233849316968*d^6*t^49 - 
 1914306136412934*d^7*t^49 - 4541928473178210*d^8*t^49 - 
 4066519747793321*d^9*t^49 + 8754207133484797*d^10*t^49 + 
 36696288927755312*d^11*t^49 + 58493230610000529*d^12*t^49 + 
 38517037167583860*d^13*t^49 - 24103804930939187*d^14*t^49 - 
 69942078046629913*d^15*t^49 - 41653577768331377*d^16*t^49 + 
 33071931323603514*d^17*t^49 + 68860609726986818*d^18*t^49 + 
 34502725973556468*d^19*t^49 - 15171351440572290*d^20*t^49 - 
 25314949455709487*d^21*t^49 - 4877247372354818*d^22*t^49 + 
 9335254053185916*d^23*t^49 + 6571589736349340*d^24*t^49 - 
 155957389046685*d^25*t^49 - 1929461131359799*d^26*t^49 - 
 675431627045040*d^27*t^49 + 155747734047013*d^28*t^49 + 
 141794945199586*d^29*t^49 - 1781224416707*d^30*t^49 - 
 27322992628325*d^31*t^49 - 10007932901418*d^32*t^49 - 
 1157904402140*d^33*t^49 + 123771608237*d^34*t^49 + 42286703795*d^35*t^49 + 
 2813800985*d^36*t^49 + 1287976099*t^50 + 25205842799*d*t^50 + 
 129191190764*d^2*t^50 - 582999292545*d^3*t^50 - 9826785128516*d^4*t^50 - 
 45972637286598*d^5*t^50 - 59760741215632*d^6*t^50 + 
 376654101046626*d^7*t^50 + 2358496227996557*d^8*t^50 + 
 6599029486663341*d^9*t^50 + 10247300739578767*d^10*t^50 + 
 5655891448314520*d^11*t^50 - 11703760212490351*d^12*t^50 - 
 30617695566782830*d^13*t^50 - 28292615852688633*d^14*t^50 + 
 1462147098024739*d^15*t^50 + 31393325921186993*d^16*t^50 + 
 29537097648838927*d^17*t^50 + 910071152389497*d^18*t^50 - 
 19526286792931648*d^19*t^50 - 13430685630232094*d^20*t^50 + 
 3215949360267310*d^21*t^50 + 9380488633579234*d^22*t^50 + 
 4372904235917844*d^23*t^50 - 875816124757393*d^24*t^50 - 
 1498107043874641*d^25*t^50 - 170856665611315*d^26*t^50 + 
 403733747286512*d^27*t^50 + 215904373413057*d^28*t^50 + 
 8109862405670*d^29*t^50 - 27750315497425*d^30*t^50 - 
 8017357599873*d^31*t^50 + 1093016386968*d^32*t^50 + 
 1081802372742*d^33*t^50 + 246050537655*d^34*t^50 + 23331406497*d^35*t^50 + 
 664005160*d^36*t^50 - 320437416*t^51 - 10677597195*d*t^51 - 
 112854124690*d^2*t^51 - 375287267286*d^3*t^51 + 2077751011868*d^4*t^51 + 
 26797712848000*d^5*t^51 + 126687863072062*d^6*t^51 + 
 312135865408644*d^7*t^51 + 225714975709118*d^8*t^51 - 
 1189181418568975*d^9*t^51 - 4927297233789232*d^10*t^51 - 
 9512142858246847*d^11*t^51 - 9843230145958738*d^12*t^51 - 
 1863148526441130*d^13*t^51 + 9783149273113379*d^14*t^51 + 
 13091140215457008*d^15*t^51 + 2646164770251866*d^16*t^51 - 
 11213405808179444*d^17*t^51 - 13866198093749176*d^18*t^51 - 
 4525533282080449*d^19*t^51 + 4575291786230037*d^20*t^51 + 
 5133414926937896*d^21*t^51 + 702377773626320*d^22*t^51 - 
 1868274821301476*d^23*t^51 - 1192595449212386*d^24*t^51 + 
 117728056691897*d^25*t^51 + 450401607144420*d^26*t^51 + 
 186803156672935*d^27*t^51 - 8117328282180*d^28*t^51 - 
 26902675487766*d^29*t^51 - 2184320458953*d^30*t^51 + 
 5198727495808*d^31*t^51 + 2626235617818*d^32*t^51 + 562216942829*d^33*t^51 + 
 48471465774*d^34*t^51 - 1087603169*d^35*t^51 - 325548611*d^36*t^51 - 
 60696618*t^52 + 1104956562*d*t^52 + 35286233319*d^2*t^52 + 
 303744841881*d^3*t^52 + 886586866283*d^4*t^52 - 3592376455685*d^5*t^52 - 
 45201813117636*d^6*t^52 - 210915806220217*d^7*t^52 - 
 584808963957529*d^8*t^52 - 974577884555184*d^9*t^52 - 
 623757304468530*d^10*t^52 + 1324644712327116*d^11*t^52 + 
 4313280117045276*d^12*t^52 + 5583067028820761*d^13*t^52 + 
 2555238605298889*d^14*t^52 - 3228105568160609*d^15*t^52 - 
 6396246801701635*d^16*t^52 - 3755478903514269*d^17*t^52 + 
 1495079270195778*d^18*t^52 + 3714858746371533*d^19*t^52 + 
 1648615867060525*d^20*t^52 - 1176650616223967*d^21*t^52 - 
 1787766979309694*d^22*t^52 - 698639644655295*d^23*t^52 + 
 209936916074637*d^24*t^52 + 289116846994690*d^25*t^52 + 
 49116214658466*d^26*t^52 - 60748522359738*d^27*t^52 - 
 36219949906314*d^28*t^52 - 1032303332861*d^29*t^52 + 
 6459065227345*d^30*t^52 + 2831896385953*d^31*t^52 + 402096488625*d^32*t^52 - 
 61635932287*d^33*t^52 - 31514750321*d^34*t^52 - 4391727424*d^35*t^52 - 
 209679906*d^36*t^52 + 94621123*t^53 + 1290446480*d*t^53 + 
 1055965572*d^2*t^53 - 89418058365*d^3*t^53 - 799950881936*d^4*t^53 - 
 3076981716490*d^5*t^53 - 2696904736791*d^6*t^53 + 30964177882407*d^7*t^53 + 
 181935088861330*d^8*t^53 + 547315736095540*d^9*t^53 + 
 1047592252404622*d^10*t^53 + 1233841567769595*d^11*t^53 + 
 536987807641465*d^12*t^53 - 927391156165317*d^13*t^53 - 
 1934060162145273*d^14*t^53 - 1197554391232815*d^15*t^53 + 
 913432580410172*d^16*t^53 + 2396834300022274*d^17*t^53 + 
 1852208312530117*d^18*t^53 + 106254255732392*d^19*t^53 - 
 977142196725680*d^20*t^53 - 730222984778512*d^21*t^53 - 
 484194312613*d^22*t^53 + 306970576205733*d^23*t^53 + 
 156832971137354*d^24*t^53 - 38712306257172*d^25*t^53 - 
 78087871782308*d^26*t^53 - 32868683225941*d^27*t^53 - 
 60302255043*d^28*t^53 + 4755338612599*d^29*t^53 + 1179294700525*d^30*t^53 - 
 463569275973*d^31*t^53 - 372121451059*d^32*t^53 - 106303432522*d^33*t^53 - 
 15255781739*d^34*t^53 - 958747433*d^35*t^53 - 8323358*d^36*t^53 - 
 47299744*t^54 - 913514425*d*t^54 - 6082394591*d^2*t^54 - 
 617981867*d^3*t^54 + 258639939158*d^4*t^54 + 1998692789748*d^5*t^54 + 
 8173051383223*d^6*t^54 + 19674314194117*d^7*t^54 + 19806213209824*d^8*t^54 - 
 44321988460661*d^9*t^54 - 237587713046743*d^10*t^54 - 
 531116810815332*d^11*t^54 - 704844709690124*d^12*t^54 - 
 470165174925435*d^13*t^54 + 169451417364834*d^14*t^54 + 
 739605835551194*d^15*t^54 + 702074535637471*d^16*t^54 + 
 92089881926742*d^17*t^54 - 463426381632243*d^18*t^54 - 
 461263430003663*d^19*t^54 - 53034337574542*d^20*t^54 + 
 258665762092742*d^21*t^54 + 241938401887695*d^22*t^54 + 
 65333725528321*d^23*t^54 - 43315601271398*d^24*t^54 - 
 41923797769909*d^25*t^54 - 7562074289605*d^26*t^54 + 
 7171899942362*d^27*t^54 + 4470381551884*d^28*t^54 + 64488582657*d^29*t^54 - 
 987658463680*d^30*t^54 - 516569419504*d^31*t^54 - 125737673009*d^32*t^54 - 
 12328576179*d^33*t^54 + 1003692614*d^34*t^54 + 356999508*d^35*t^54 + 
 24809392*d^36*t^54 + 15099955*t^55 + 339339001*d*t^55 + 
 3052540388*d^2*t^55 + 11094130330*d^3*t^55 - 28845909615*d^4*t^55 - 
 560067498666*d^5*t^55 - 3342423303479*d^6*t^55 - 12331621607477*d^7*t^55 - 
 31155803581076*d^8*t^55 - 53335072035503*d^9*t^55 - 
 51852280793371*d^10*t^55 + 8340043369779*d^11*t^55 + 
 121911581376237*d^12*t^55 + 204399157836550*d^13*t^55 + 
 144163000626986*d^14*t^55 - 65151057633907*d^15*t^55 - 
 268407523023459*d^16*t^55 - 286811317991056*d^17*t^55 - 
 115178714497427*d^18*t^55 + 72883442010016*d^19*t^55 + 
 124374632424699*d^20*t^55 + 54023978398206*d^21*t^55 - 
 22422785680735*d^22*t^55 - 37353662367431*d^23*t^55 - 
 12332851723058*d^24*t^55 + 7942085518929*d^25*t^55 + 
 9695712421123*d^26*t^55 + 3726885438759*d^27*t^55 - 83846974821*d^28*t^55 - 
 667068805570*d^29*t^55 - 248192874668*d^30*t^55 - 4006745609*d^31*t^55 + 
 27181707086*d^32*t^55 + 10521744477*d^33*t^55 + 1938604255*d^34*t^55 + 
 179686884*d^35*t^55 + 6348692*d^36*t^55 - 3376929*t^56 - 83771470*d*t^56 - 
 885279077*d^2*t^56 - 4770274781*d^3*t^56 - 8064711401*d^4*t^56 + 
 73990776367*d^5*t^56 + 701834183905*d^6*t^56 + 3308632964301*d^7*t^56 + 
 10568158232276*d^8*t^56 + 24535567182131*d^9*t^56 + 
 41652227193316*d^10*t^56 + 48926720626610*d^11*t^56 + 
 30680082879280*d^12*t^56 - 12566022213546*d^13*t^56 - 
 52273997201154*d^14*t^56 - 51318587896526*d^15*t^56 - 
 4500646996031*d^16*t^56 + 47771294921796*d^17*t^56 + 
 58405873133597*d^18*t^56 + 23238419833503*d^19*t^56 - 
 19060238455305*d^20*t^56 - 33180077046549*d^21*t^56 - 
 19647440481547*d^22*t^56 - 1527021990743*d^23*t^56 + 
 5729930543098*d^24*t^56 + 3802084071867*d^25*t^56 + 451728787394*d^26*t^56 - 
 698877751804*d^27*t^56 - 389722809302*d^28*t^56 + 3458620160*d^29*t^56 + 
 97049677020*d^30*t^56 + 54817433256*d^31*t^56 + 16163993762*d^32*t^56 + 
 2722297516*d^33*t^56 + 218544626*d^34*t^56 - 934856*d^35*t^56 - 
 1010296*d^36*t^56 + 530653*t^57 + 14190486*d*t^57 + 167584468*d^2*t^57 + 
 1105564220*d^3*t^57 + 3890304267*d^4*t^57 + 648793908*d^5*t^57 - 
 75749436141*d^6*t^57 - 490836789256*d^7*t^57 - 1891271014581*d^8*t^57 - 
 5192727624381*d^9*t^57 - 10637890210993*d^10*t^57 - 
 16189579382437*d^11*t^57 - 17117993169495*d^12*t^57 - 
 9100888361080*d^13*t^57 + 6315720629176*d^14*t^57 + 
 19985570889055*d^15*t^57 + 21821354328833*d^16*t^57 + 
 10772703036149*d^17*t^57 - 3347399926556*d^18*t^57 - 
 9504511559138*d^19*t^57 - 5799736761755*d^20*t^57 + 931742116404*d^21*t^57 + 
 3962694177067*d^22*t^57 + 2591560133822*d^23*t^57 + 108977640545*d^24*t^57 - 
 1014336471587*d^25*t^57 - 788455877705*d^26*t^57 - 247724544705*d^27*t^57 + 
 27878395967*d^28*t^57 + 60678483840*d^29*t^57 + 25721164778*d^30*t^57 + 
 4226063147*d^31*t^57 - 671328602*d^32*t^57 - 514196507*d^33*t^57 - 
 119760542*d^34*t^57 - 13718068*d^35*t^57 - 645512*d^36*t^57 - 56054*t^58 - 
 1593608*d*t^58 - 20482106*d^2*t^58 - 154178562*d^3*t^58 - 
 714896586*d^4*t^58 - 1714471606*d^5*t^58 + 1924527444*d^6*t^58 + 
 37555395052*d^7*t^58 + 187438146282*d^8*t^58 + 604316135624*d^9*t^58 + 
 1423243246346*d^10*t^58 + 2512245599932*d^11*t^58 + 
 3227953522924*d^12*t^58 + 2598808196706*d^13*t^58 + 155129944340*d^14*t^58 - 
 3196259567198*d^15*t^58 - 5400660305244*d^16*t^58 - 
 4864431295564*d^17*t^58 - 2001692090206*d^18*t^58 + 
 1049177754310*d^19*t^58 + 2370651954878*d^20*t^58 + 
 1792060458014*d^21*t^58 + 532902274524*d^22*t^58 - 256493313104*d^23*t^58 - 
 346294407430*d^24*t^58 - 131509412112*d^25*t^58 + 24755450998*d^26*t^58 + 
 48433441040*d^27*t^58 + 18462305952*d^28*t^58 - 2698537066*d^29*t^58 - 
 6247972388*d^30*t^58 - 3381107262*d^31*t^58 - 1067967314*d^32*t^58 - 
 215363012*d^33*t^58 - 26792456*d^34*t^58 - 1777552*d^35*t^58 - 
 39872*d^36*t^58 + 3576*t^59 + 107064*d*t^59 + 1472456*d^2*t^59 + 
 12192280*d^3*t^59 + 66134432*d^4*t^59 + 231228916*d^5*t^59 + 
 392149516*d^6*t^59 - 847751268*d^7*t^59 - 8893882888*d^8*t^59 - 
 36160441556*d^9*t^59 - 98801504192*d^10*t^59 - 198382884692*d^11*t^59 - 
 293083356536*d^12*t^59 - 291306580064*d^13*t^59 - 107434672572*d^14*t^59 + 
 236849326632*d^15*t^59 + 566430831632*d^16*t^59 + 654862330416*d^17*t^59 + 
 418769941864*d^18*t^59 + 11848435952*d^19*t^59 - 298859095312*d^20*t^59 - 
 357153883852*d^21*t^59 - 216513936556*d^22*t^59 - 40844522004*d^23*t^59 + 
 54148859448*d^24*t^59 + 61147871308*d^25*t^59 + 31358592336*d^26*t^59 + 
 6674514572*d^27*t^59 - 2452963736*d^28*t^59 - 2704682376*d^29*t^59 - 
 1137880996*d^30*t^59 - 256865136*d^31*t^59 - 16313144*d^32*t^59 + 
 8482528*d^33*t^59 + 2875712*d^34*t^59 + 398720*d^35*t^59 + 22400*d^36*t^59 - 
 104*t^60 - 3256*d*t^60 - 47352*d^2*t^60 - 421808*d^3*t^60 - 
 2540544*d^4*t^60 - 10635152*d^5*t^60 - 29401832*d^6*t^60 - 
 36596432*d^7*t^60 + 107163712*d^8*t^60 + 805000032*d^9*t^60 + 
 2738396136*d^10*t^60 + 6358027712*d^11*t^60 + 10713004264*d^12*t^60 + 
 12538226280*d^13*t^60 + 7470724744*d^14*t^60 - 5942554800*d^15*t^60 - 
 22441109928*d^16*t^60 - 31557012664*d^17*t^60 - 25494992680*d^18*t^60 - 
 6789973104*d^19*t^60 + 12667756240*d^20*t^60 + 21322106048*d^21*t^60 + 
 16910994984*d^22*t^60 + 6282930320*d^23*t^60 - 2163680496*d^24*t^60 - 
 4918325424*d^25*t^60 - 3621781064*d^26*t^60 - 1413979936*d^27*t^60 - 
 66407608*d^28*t^60 + 308640872*d^29*t^60 + 235293368*d^30*t^60 + 
 103430256*d^31*t^60 + 31259072*d^32*t^60 + 6653632*d^33*t^60 + 
 964096*d^34*t^60 + 86016*d^35*t^60 + 3584*d^36*t^60


==> polynomials/Q_51,69.m <==
-7232 - 104576*d - 908528*d^2 - 4112144*d^3 - 7680428*d^4 + 11888144*d^5 + 
 109029511*d^6 + 316272243*d^7 + 572476349*d^8 + 704272531*d^9 + 
 338745665*d^10 - 971741540*d^11 - 2931304593*d^12 - 3970055160*d^13 - 
 2499431936*d^14 + 1250052034*d^15 + 4723351408*d^16 + 4944966389*d^17 + 
 1451668067*d^18 - 2876443576*d^19 - 4291410666*d^20 - 1873779098*d^21 + 
 1448278747*d^22 + 2410502066*d^23 + 909132602*d^24 - 740132620*d^25 - 
 924211309*d^26 - 182023047*d^27 + 305062633*d^28 + 224550572*d^29 - 
 11356853*d^30 - 83397747*d^31 - 29956777*d^32 + 16010198*d^33 + 
 13277360*d^34 - 400718*d^35 - 3317745*d^36 - 774000*d^37 + 637682*d^38 + 
 253852*d^39 - 79439*d^40 - 81415*d^41 + 29577*d^42 + 10072*d^43 - 
 8794*d^44 + 2519*d^45 - 378*d^46 + 30*d^47 - d^48 - 96320*t - 1986624*d*t - 
 15969104*d^2*t - 59536592*d^3*t - 45696348*d^4*t + 552799396*d^5*t + 
 2872505945*d^6*t + 7857999933*d^7*t + 14509435577*d^8*t + 
 17211643906*d^9*t + 3443292331*d^10*t - 38764128988*d^11*t - 
 97630893961*d^12*t - 125057332162*d^13*t - 69978290935*d^14*t + 
 59718774445*d^15*t + 175023346571*d^16*t + 171603579180*d^17*t + 
 35015845711*d^18*t - 124000882230*d^19*t - 164184053362*d^20*t - 
 60211658842*d^21*t + 68900898253*d^22*t + 98359584331*d^23*t + 
 30828189363*d^24*t - 35892746558*d^25*t - 39233329192*d^26*t - 
 5449170619*d^27*t + 14831605261*d^28*t + 9748600199*d^29*t - 
 1249787156*d^30*t - 4093515290*d^31*t - 1197985286*d^32*t + 
 894945521*d^33*t + 626330236*d^34*t - 60260268*d^35*t - 176470511*d^36*t - 
 27835263*d^37*t + 36792135*d^38*t + 11562315*d^39*t - 6163993*d^40*t - 
 3384698*d^41*t + 1807549*d^42*t + 260459*d^43*t - 379864*d^44*t + 
 119949*d^45*t - 18995*d^46*t + 1568*d^47*t - 54*d^48*t - 705536*t^2 - 
 13562080*d*t^2 - 87498704*d^2*t^2 - 162935136*d^3*t^2 + 1045933704*d^4*t^2 + 
 8744355650*d^5*t^2 + 33788437351*d^6*t^2 + 87057028685*d^7*t^2 + 
 156166860741*d^8*t^2 + 157665617711*d^9*t^2 - 86790081353*d^10*t^2 - 
 716928363768*d^11*t^2 - 1518374090968*d^12*t^2 - 1775415313461*d^13*t^2 - 
 754461144289*d^14*t^2 + 1352193671026*d^15*t^2 + 3070523373491*d^16*t^2 + 
 2708615731695*d^17*t^2 + 149651416386*d^18*t^2 - 2548911271036*d^19*t^2 - 
 2935080943843*d^20*t^2 - 786656250512*d^21*t^2 + 1565138870165*d^22*t^2 + 
 1886810444363*d^23*t^2 + 431549109075*d^24*t^2 - 833576896884*d^25*t^2 - 
 783354599442*d^26*t^2 - 45466036858*d^27*t^2 + 344857230991*d^28*t^2 + 
 196499074866*d^29*t^2 - 47156357940*d^30*t^2 - 94874129307*d^31*t^2 - 
 20939467109*d^32*t^2 + 23742455609*d^33*t^2 + 13855189081*d^34*t^2 - 
 2624083566*d^35*t^2 - 4394014054*d^36*t^2 - 340043953*d^37*t^2 + 
 999525258*d^38*t^2 + 219854570*d^39*t^2 - 194615693*d^40*t^2 - 
 59440540*d^41*t^2 + 48460604*d^42*t^2 + 892333*d^43*t^2 - 7690413*d^44*t^2 + 
 2731916*d^45*t^2 - 459176*d^46*t^2 + 39534*d^47*t^2 - 1409*d^48*t^2 - 
 2240824*t^3 - 19875100*d*t^3 + 79969870*d^2*t^3 + 2141323715*d^3*t^3 + 
 15750806038*d^4*t^3 + 70296006176*d^5*t^3 + 225002793093*d^6*t^3 + 
 532670896103*d^7*t^3 + 837406497638*d^8*t^3 + 369586984078*d^9*t^3 - 
 2327600088324*d^10*t^3 - 8064349249095*d^11*t^3 - 14350754264628*d^12*t^3 - 
 14484785445448*d^13*t^3 - 2331725413651*d^14*t^3 + 18864186889062*d^15*t^3 + 
 33523849938666*d^16*t^3 + 25061467346687*d^17*t^3 - 5216581354820*d^18*t^3 - 
 32956189074664*d^19*t^3 - 32151839043649*d^20*t^3 - 4015645024220*d^21*t^3 + 
 22349694803347*d^22*t^3 + 22405711427302*d^23*t^3 + 2529100376285*d^24*t^3 - 
 12237236665153*d^25*t^3 - 9672238229338*d^26*t^3 + 544982764089*d^27*t^3 + 
 5068445552505*d^28*t^3 + 2401460560730*d^29*t^3 - 985347186554*d^30*t^3 - 
 1375481297897*d^31*t^3 - 189909508775*d^32*t^3 + 396806943843*d^33*t^3 + 
 187789751586*d^34*t^3 - 60916941539*d^35*t^3 - 67757065752*d^36*t^3 + 
 968844644*d^37*t^3 + 16833579291*d^38*t^3 + 2021919396*d^39*t^3 - 
 3557168078*d^40*t^3 - 509141826*d^41*t^3 + 777554242*d^42*t^3 - 
 61126108*d^43*t^3 - 95925316*d^44*t^3 + 39506807*d^45*t^3 - 
 7096992*d^46*t^3 + 639253*d^47*t^3 - 23617*d^48*t^3 + 6386776*t^4 + 
 238697068*d*t^4 + 2915155626*d^2*t^4 + 19705420533*d^3*t^4 + 
 89512291534*d^4*t^4 + 308381923411*d^5*t^4 + 837475531165*d^6*t^4 + 
 1613724017440*d^7*t^4 + 1129585009422*d^8*t^4 - 5502875878326*d^9*t^4 - 
 25706628462131*d^10*t^4 - 60366314576052*d^11*t^4 - 
 88919168473732*d^12*t^4 - 68033321625976*d^13*t^4 + 
 33582816151308*d^14*t^4 + 178729478516949*d^15*t^4 + 
 250284348853915*d^16*t^4 + 141107671456256*d^17*t^4 - 
 109536755022691*d^18*t^4 - 297069808122416*d^19*t^4 - 
 235845406735764*d^20*t^4 + 23400472976722*d^21*t^4 + 
 222956151165572*d^22*t^4 + 181437835468615*d^23*t^4 - 
 10065701034942*d^24*t^4 - 126315426925221*d^25*t^4 - 
 81211873331944*d^26*t^4 + 18542458512939*d^27*t^4 + 
 52404687239067*d^28*t^4 + 19245315123054*d^29*t^4 - 
 13556022635331*d^30*t^4 - 13882682549917*d^31*t^4 - 510210145994*d^32*t^4 + 
 4665120122512*d^33*t^4 + 1697611284639*d^34*t^4 - 916088490487*d^35*t^4 - 
 718411933586*d^36*t^4 + 91333575515*d^37*t^4 + 195366790048*d^38*t^4 + 
 2595507432*d^39*t^4 - 43249695104*d^40*t^4 - 601691674*d^41*t^4 + 
 8441937366*d^42*t^4 - 1407762399*d^43*t^4 - 809575570*d^44*t^4 + 
 405830413*d^45*t^4 - 78595545*d^46*t^4 + 7431226*d^47*t^4 - 
 285052*d^48*t^4 + 69524854*t^5 + 1351085841*d*t^5 + 11566176606*d^2*t^5 + 
 58522956268*d^3*t^5 + 206221983281*d^4*t^5 + 547355186768*d^5*t^5 + 
 868331889266*d^6*t^5 - 1298855519492*d^7*t^5 - 15808747265178*d^8*t^5 - 
 64437082093697*d^9*t^5 - 168945674922591*d^10*t^5 - 
 305728430564458*d^11*t^5 - 350183756283295*d^12*t^5 - 
 103566185625893*d^13*t^5 + 512839377710316*d^14*t^5 + 
 1200125856802063*d^15*t^5 + 1305428122063930*d^16*t^5 + 
 376355971052216*d^17*t^5 - 1135634948366454*d^18*t^5 - 
 1950779640663294*d^19*t^5 - 1161854119237242*d^20*t^5 + 
 599772405138588*d^21*t^5 + 1633624460733654*d^22*t^5 + 
 1027223462707558*d^23*t^5 - 340789283236185*d^24*t^5 - 
 964501622541021*d^25*t^5 - 473627846938744*d^26*t^5 + 
 247651756876088*d^27*t^5 + 400833569551082*d^28*t^5 + 
 97853373460293*d^29*t^5 - 133633154923837*d^30*t^5 - 
 102184694487989*d^31*t^5 + 10034412020012*d^32*t^5 + 
 40724706085231*d^33*t^5 + 10180625434177*d^34*t^5 - 9783011113233*d^35*t^5 - 
 5461283761748*d^36*t^5 + 1534345240487*d^37*t^5 + 1641589084856*d^38*t^5 - 
 177442973303*d^39*t^5 - 374089048578*d^40*t^5 + 39868803746*d^41*t^5 + 
 65700561153*d^42*t^5 - 17151250163*d^43*t^5 - 4696854798*d^44*t^5 + 
 3135800834*d^45*t^5 - 662042445*d^46*t^5 + 65952570*d^47*t^5 - 
 2630654*d^48*t^5 + 126593931*t^6 + 1311619620*d*t^6 + 2769472163*d^2*t^6 - 
 27122442287*d^3*t^6 - 261001418608*d^4*t^6 - 1540248842224*d^5*t^6 - 
 8116608449364*d^6*t^6 - 36418756224808*d^7*t^6 - 128727196818452*d^8*t^6 - 
 347955692214039*d^9*t^6 - 701901624858092*d^10*t^6 - 
 976662310320069*d^11*t^6 - 621131874604305*d^12*t^6 + 
 982313772231122*d^13*t^6 + 3681319889821703*d^14*t^6 + 
 5745951633983340*d^15*t^6 + 4479625234766940*d^16*t^6 - 
 1111532586552604*d^17*t^6 - 7755110169109965*d^18*t^6 - 
 9408652042976062*d^19*t^6 - 3308936730837989*d^20*t^6 + 
 5654692545828868*d^21*t^6 + 8971519349329573*d^22*t^6 + 
 3851810487497881*d^23*t^6 - 3534651857282629*d^24*t^6 - 
 5567311765944703*d^25*t^6 - 1792193191285294*d^26*t^6 + 
 2138035249633552*d^27*t^6 + 2313140149708856*d^28*t^6 + 
 209173112555792*d^29*t^6 - 987855028216235*d^30*t^6 - 
 552860849689262*d^31*t^6 + 166911896050501*d^32*t^6 + 
 270891104707985*d^33*t^6 + 33322894129737*d^34*t^6 - 
 77923786339241*d^35*t^6 - 29656246294783*d^36*t^6 + 
 15668753656699*d^37*t^6 + 10153346576259*d^38*t^6 - 2665232904444*d^39*t^6 - 
 2369750071098*d^40*t^6 + 567993645465*d^41*t^6 + 373801037874*d^42*t^6 - 
 142926057307*d^43*t^6 - 17056712574*d^44*t^6 + 18797163157*d^45*t^6 - 
 4391243727*d^46*t^6 + 462842050*d^47*t^6 - 19222256*d^48*t^6 - 3*d^49*t^6 - 
 421492833*t^7 - 10133225326*d*t^7 - 103770470739*d^2*t^7 - 
 631267199012*d^3*t^7 - 2898489511115*d^4*t^7 - 12193790217667*d^5*t^7 - 
 48908557552011*d^6*t^7 - 171956686518163*d^7*t^7 - 489824393271500*d^8*t^7 - 
 1071442965805525*d^9*t^7 - 1648818977543275*d^10*t^7 - 
 1206768561869428*d^11*t^7 + 1949978509260342*d^12*t^7 + 
 8772637243002522*d^13*t^7 + 16770659241852846*d^14*t^7 + 
 18677251389868197*d^15*t^7 + 6707313477037591*d^16*t^7 - 
 17594671825444944*d^17*t^7 - 37555129204066306*d^18*t^7 - 
 32098600417592848*d^19*t^7 + 817462656825555*d^20*t^7 + 
 34385934765818734*d^21*t^7 + 36663352943442955*d^22*t^7 + 
 6517623703457379*d^23*t^7 - 23371437805135268*d^24*t^7 - 
 24218644588226454*d^25*t^7 - 2597363759813781*d^26*t^7 + 
 13323268837475147*d^27*t^7 + 9984601177201859*d^28*t^7 - 
 1291352647845059*d^29*t^7 - 5598687685277382*d^30*t^7 - 
 2101882606743268*d^31*t^7 + 1443979217761802*d^32*t^7 + 
 1379260200442969*d^33*t^7 - 46574347718462*d^34*t^7 - 
 474645140260969*d^35*t^7 - 105429574573975*d^36*t^7 + 
 113714225333284*d^37*t^7 + 45310430803340*d^38*t^7 - 
 22699377555805*d^39*t^7 - 10940109585528*d^40*t^7 + 4614949675212*d^41*t^7 + 
 1520089762668*d^42*t^7 - 883810838754*d^43*t^7 - 15042046352*d^44*t^7 + 
 88628199198*d^45*t^7 - 23398339328*d^46*t^7 + 2621716355*d^47*t^7 - 
 113475557*d^48*t^7 - 144*d^49*t^7 - 1838297880*t^8 - 31288868924*d*t^8 - 
 247370151630*d^2*t^8 - 1355241728883*d^3*t^8 - 6717709339773*d^4*t^8 - 
 31582327854396*d^5*t^8 - 126645566581330*d^6*t^8 - 397885443212423*d^7*t^8 - 
 922018481902831*d^8*t^8 - 1366275380508482*d^9*t^8 - 
 265032338352805*d^10*t^8 + 5387182854722046*d^11*t^8 + 
 18564267853589420*d^12*t^8 + 37300708834833538*d^13*t^8 + 
 48877555345072630*d^14*t^8 + 31805364327832195*d^15*t^8 - 
 25809006837136121*d^16*t^8 - 99961144070000632*d^17*t^8 - 
 129292644482804166*d^18*t^8 - 64580114932004962*d^19*t^8 + 
 64171416975802891*d^20*t^8 + 148834794423217218*d^21*t^8 + 
 105283526903010035*d^22*t^8 - 25160954872025040*d^23*t^8 - 
 110611386964945093*d^24*t^8 - 76047583885229760*d^25*t^8 + 
 17801296894269922*d^26*t^8 + 62176659024590551*d^27*t^8 + 
 30319011196181725*d^28*t^8 - 16193365767095904*d^29*t^8 - 
 24380442428677380*d^30*t^8 - 4446581981577733*d^31*t^8 + 
 8657883186258990*d^32*t^8 + 5251296689456305*d^33*t^8 - 
 1378928839193895*d^34*t^8 - 2223887649113949*d^35*t^8 - 
 131940218022006*d^36*t^8 + 618044758233731*d^37*t^8 + 
 130619930981492*d^38*t^8 - 135619940450357*d^39*t^8 - 
 34373568725870*d^40*t^8 + 26427023499235*d^41*t^8 + 3871712559223*d^42*t^8 - 
 4193776958967*d^43*t^8 + 270971454629*d^44*t^8 + 328078198294*d^45*t^8 - 
 101086772785*d^46*t^8 + 12105865134*d^47*t^8 - 546177808*d^48*t^8 - 
 3306*d^49*t^8 + 41488527*t^9 + 15400690583*d*t^9 + 201861734591*d^2*t^9 + 
 807442300149*d^3*t^9 - 1051623841941*d^4*t^9 - 22706123130278*d^5*t^9 - 
 98007518131938*d^6*t^9 - 169382430496271*d^7*t^9 + 347105736195345*d^8*t^9 + 
 3454757978684729*d^9*t^9 + 13313408978130988*d^10*t^9 + 
 34715327861630430*d^11*t^9 + 66476272187118238*d^12*t^9 + 
 90483739916893409*d^13*t^9 + 67373912825601735*d^14*t^9 - 
 41300990258247259*d^15*t^9 - 219303053150810292*d^16*t^9 - 
 354159116744936855*d^17*t^9 - 288413971952878081*d^18*t^9 + 
 20328249120259597*d^19*t^9 + 376175877362255575*d^20*t^9 + 
 461737756036508363*d^21*t^9 + 163416352904853815*d^22*t^9 - 
 250816633833380533*d^23*t^9 - 383009333212618431*d^24*t^9 - 
 144349187064111553*d^25*t^9 + 160444232843692023*d^26*t^9 + 
 216976678197173570*d^27*t^9 + 48617425242316922*d^28*t^9 - 
 94402557837158674*d^29*t^9 - 79494629833477610*d^30*t^9 + 
 5366646990216221*d^31*t^9 + 38464580000406757*d^32*t^9 + 
 13628765725814907*d^33*t^9 - 9834703249292647*d^34*t^9 - 
 7870143424853399*d^35*t^9 + 1120261733724636*d^36*t^9 + 
 2550463244906467*d^37*t^9 + 101240666961329*d^38*t^9 - 
 602092154062552*d^39*t^9 - 50389932766530*d^40*t^9 + 
 112977365398455*d^41*t^9 + 1368240741656*d^42*t^9 - 
 15397003482978*d^43*t^9 + 2188062736872*d^44*t^9 + 930816297545*d^45*t^9 - 
 353685279064*d^46*t^9 + 45550579067*d^47*t^9 - 2139102999*d^48*t^9 - 
 48161*d^49*t^9 + 10600264831*t^10 + 193491615501*d*t^10 + 
 1505087993753*d^2*t^10 + 6902604996549*d^3*t^10 + 24214904494254*d^4*t^10 + 
 92426378133829*d^5*t^10 + 430384469255785*d^6*t^10 + 
 1926130670767982*d^7*t^10 + 7110110194949051*d^8*t^10 + 
 20945526029774073*d^9*t^10 + 48939274891708106*d^10*t^10 + 
 88713902103368250*d^11*t^10 + 114431029578617618*d^12*t^10 + 
 65945439425628500*d^13*t^10 - 128265567019907314*d^14*t^10 - 
 470766085707703847*d^15*t^10 - 795977206404504561*d^16*t^10 - 
 783992812830558337*d^17*t^10 - 206082121025462543*d^18*t^10 + 
 723757549019584280*d^19*t^10 + 1311357893911350236*d^20*t^10 + 
 940720355219435478*d^21*t^10 - 194552118872438247*d^22*t^10 - 
 1093336446873066282*d^23*t^10 - 929631323566114585*d^24*t^10 + 
 23815603718573058*d^25*t^10 + 714549948108438769*d^26*t^10 + 
 537114336750280352*d^27*t^10 - 77855012102476265*d^28*t^10 - 
 370128193070468020*d^29*t^10 - 176142594194751286*d^30*t^10 + 
 93417401703067093*d^31*t^10 + 127323984984684979*d^32*t^10 + 
 14349683591428185*d^33*t^10 - 44786261494058098*d^34*t^10 - 
 19580428753571784*d^35*t^10 + 9412797814961448*d^36*t^10 + 
 7841549456798416*d^37*t^10 - 1245839184474372*d^38*t^10 - 
 2000764041914215*d^39*t^10 + 153874642783771*d^40*t^10 + 
 363642956429157*d^41*t^10 - 41044451832413*d^42*t^10 - 
 43028524081906*d^43*t^10 + 9963862150481*d^44*t^10 + 
 1878596012278*d^45*t^10 - 987000074658*d^46*t^10 + 137635237864*d^47*t^10 - 
 6692193112*d^48*t^10 - 497494*d^49*t^10 + 10723657559*t^11 + 
 121752788546*d*t^11 + 581770502593*d^2*t^11 + 3988811343050*d^3*t^11 + 
 41664040659557*d^4*t^11 + 313185497262016*d^5*t^11 + 
 1625024059478322*d^6*t^11 + 6229128823941968*d^7*t^11 + 
 18358870487148543*d^8*t^11 + 41756488370338796*d^9*t^11 + 
 69534020384554940*d^10*t^11 + 64610377739030194*d^11*t^11 - 
 56526959195107674*d^12*t^11 - 399219994664945994*d^13*t^11 - 
 982364513839369689*d^14*t^11 - 1572229852272371500*d^15*t^11 - 
 1631400107973554430*d^16*t^11 - 627536075325098153*d^17*t^11 + 
 1319181565004930164*d^18*t^11 + 3040911463858981210*d^19*t^11 + 
 2966001317383299963*d^20*t^11 + 677728337183687687*d^21*t^11 - 
 2166211037835950109*d^22*t^11 - 3068795748240798047*d^23*t^11 - 
 1263235943398907248*d^24*t^11 + 1309043724429897238*d^25*t^11 + 
 2097462680316755498*d^26*t^11 + 746950956971385809*d^27*t^11 - 
 835402328136239661*d^28*t^11 - 1019764525725108354*d^29*t^11 - 
 153880639920004486*d^30*t^11 + 446721997567042222*d^31*t^11 + 
 297640838103493183*d^32*t^11 - 64181059621328942*d^33*t^11 - 
 144559757638668869*d^34*t^11 - 24811724711300070*d^35*t^11 + 
 40859027465363303*d^36*t^11 + 16509663513329591*d^37*t^11 - 
 8045767728918153*d^38*t^11 - 4782242731284415*d^39*t^11 + 
 1344042185389183*d^40*t^11 + 851115418208235*d^41*t^11 - 
 226381198805320*d^42*t^11 - 86047668261603*d^43*t^11 + 
 31559780718044*d^44*t^11 + 2009669373497*d^45*t^11 - 
 2103949709982*d^46*t^11 + 319686285689*d^47*t^11 - 15824298146*d^48*t^11 - 
 3850932*d^49*t^11 - 37885749987*t^12 - 738264050967*d*t^12 - 
 5539502378841*d^2*t^12 - 18262744831201*d^3*t^12 + 8933585252491*d^4*t^12 + 
 384632809541382*d^5*t^12 + 2055075418137861*d^6*t^12 + 
 6405772208337351*d^7*t^12 + 11839032884134210*d^8*t^12 + 
 2480405359083371*d^9*t^12 - 72960283722009112*d^10*t^12 - 
 319083247701234996*d^11*t^12 - 865550798719727337*d^12*t^12 - 
 1732262643418038928*d^13*t^12 - 2593275677893336082*d^14*t^12 - 
 2639262384026518487*d^15*t^12 - 920078251164925730*d^16*t^12 + 
 2669336302185909061*d^17*t^12 + 6427363902549360302*d^18*t^12 + 
 7312119721942229660*d^19*t^12 + 3451171596837020535*d^20*t^12 - 
 3195029614670524631*d^21*t^12 - 7432775593005366975*d^22*t^12 - 
 5479204161795929901*d^23*t^12 + 754077865895555900*d^24*t^12 + 
 5181042279927783366*d^25*t^12 + 3978930256217392432*d^26*t^12 - 
 492893562140663541*d^27*t^12 - 3048887868907810054*d^28*t^12 - 
 1803689699543410584*d^29*t^12 + 623257264898671201*d^30*t^12 + 
 1324036266422091961*d^31*t^12 + 382321130276825804*d^32*t^12 - 
 416107562578356848*d^33*t^12 - 323499984185622315*d^34*t^12 + 
 40851703184185343*d^35*t^12 + 118594393466007984*d^36*t^12 + 
 15539544712616725*d^37*t^12 - 28079687358549220*d^38*t^12 - 
 6954542052925362*d^39*t^12 + 4984469555527206*d^40*t^12 + 
 1259917604423850*d^41*t^12 - 706610608619236*d^42*t^12 - 
 98023046917859*d^43*t^12 + 70215048179942*d^44*t^12 - 
 1818080242248*d^45*t^12 - 3009042438604*d^46*t^12 + 496666117065*d^47*t^12 - 
 23247889394*d^48*t^12 - 22948797*d^49*t^12 - 3*d^50*t^12 - 
 70193782028*t^13 - 957822362067*d*t^13 - 4980113394972*d^2*t^13 - 
 11887305845686*d^3*t^13 - 15875373190179*d^4*t^13 - 
 159067030544900*d^5*t^13 - 1806485221424792*d^6*t^13 - 
 11779001020521528*d^7*t^13 - 53629025825368650*d^8*t^13 - 
 187404565663309465*d^9*t^13 - 524767012168086097*d^10*t^13 - 
 1195089853480816170*d^11*t^13 - 2192168467860868401*d^12*t^13 - 
 3085957636648534614*d^13*t^13 - 2800192178933158662*d^14*t^13 + 
 57773024495365074*d^15*t^13 + 5917854356751023182*d^16*t^13 + 
 12591301492300049946*d^17*t^13 + 15190820212297195104*d^18*t^13 + 
 9394297922302411468*d^19*t^13 - 3455102649889307293*d^20*t^13 - 
 14842810104615057397*d^21*t^13 - 15271893522816436509*d^22*t^13 - 
 3953829504570824200*d^23*t^13 + 8817295512969254418*d^24*t^13 + 
 11457580169615978440*d^25*t^13 + 3221669993642033896*d^26*t^13 - 
 5737874852030078345*d^27*t^13 - 6575579442412998327*d^28*t^13 - 
 960696311062121844*d^29*t^13 + 3284506781473112687*d^30*t^13 + 
 2481218507217177934*d^31*t^13 - 305008874020155596*d^32*t^13 - 
 1268069976067921444*d^33*t^13 - 405218739860625247*d^34*t^13 + 
 318813519764330827*d^35*t^13 + 227032977413951408*d^36*t^13 - 
 37115695594259248*d^37*t^13 - 63593756934801052*d^38*t^13 - 
 134290497745391*d^39*t^13 + 11544277769548439*d^40*t^13 + 
 360003140652392*d^41*t^13 - 1402503994680869*d^42*t^13 + 
 34461753743671*d^43*t^13 + 94905957354301*d^44*t^13 - 
 11274744183192*d^45*t^13 - 1200472715078*d^46*t^13 + 
 160018365992*d^47*t^13 + 5814408382*d^48*t^13 - 105884201*d^49*t^13 - 
 126*d^50*t^13 + 95241032443*t^14 + 2144686856608*d*t^14 + 
 17882927863677*d^2*t^14 + 67371543956273*d^3*t^14 - 
 10615197894829*d^4*t^14 - 1647532221096420*d^5*t^14 - 
 11255773611523257*d^6*t^14 - 48970024088007261*d^7*t^14 - 
 161997218422832278*d^8*t^14 - 429944971266112025*d^9*t^14 - 
 923730537018466534*d^10*t^14 - 1554060676262702119*d^11*t^14 - 
 1784743517458346742*d^12*t^14 - 388009627264988215*d^13*t^14 + 
 4248907105245997880*d^14*t^14 + 12700602181155960024*d^15*t^14 + 
 22311115810818875131*d^16*t^14 + 26407248346571255120*d^17*t^14 + 
 17801454061817247883*d^18*t^14 - 3759162598779052218*d^19*t^14 - 
 26735681939693167298*d^20*t^14 - 33807053650098099762*d^21*t^14 - 
 17580930125373442994*d^22*t^14 + 9084838308799806593*d^23*t^14 + 
 22871296064409074012*d^24*t^14 + 13243097450128026175*d^25*t^14 - 
 6601150750243190892*d^26*t^14 - 15253564405869851021*d^27*t^14 - 
 6928564791256577520*d^28*t^14 + 5203483295979817660*d^29*t^14 + 
 7765061492101907815*d^30*t^14 + 1869658854005574465*d^31*t^14 - 
 2891076880124297578*d^32*t^14 - 2274574606270567027*d^33*t^14 + 
 195353512596797547*d^34*t^14 + 888536947067298915*d^35*t^14 + 
 207136165938601038*d^36*t^14 - 193805433000491964*d^37*t^14 - 
 83464401893986305*d^38*t^14 + 28033925699291152*d^39*t^14 + 
 15375073666141789*d^40*t^14 - 3368469908365770*d^41*t^14 - 
 1377952301170156*d^42*t^14 + 352415904772197*d^43*t^14 + 
 4982632092809*d^44*t^14 - 12467335500308*d^45*t^14 + 
 7039567502409*d^46*t^14 - 1847396545607*d^47*t^14 + 157083323501*d^48*t^14 - 
 370079595*d^49*t^14 - 2493*d^50*t^14 + 281979041986*t^15 + 
 4169947056833*d*t^15 + 23583534764979*d^2*t^15 + 37917947127056*d^3*t^15 - 
 358179005503942*d^4*t^15 - 3341567410678401*d^5*t^15 - 
 16099952005480818*d^6*t^15 - 53772717452397792*d^7*t^15 - 
 129223179487780152*d^8*t^15 - 197489923346216079*d^9*t^15 - 
 9779503590768374*d^10*t^15 + 1124478198120531905*d^11*t^15 + 
 4491578650110581535*d^12*t^15 + 11573389495655379303*d^13*t^15 + 
 22535619090835459751*d^14*t^15 + 33841471629074089769*d^15*t^15 + 
 37139582835060270929*d^16*t^15 + 22887605688421277411*d^17*t^15 - 
 10514314828140733678*d^18*t^15 - 48683754278869222379*d^19*t^15 - 
 65850575993459781057*d^20*t^15 - 45398169015023297919*d^21*t^15 + 
 12670071564422519*d^22*t^15 + 33836392486729385804*d^23*t^15 + 
 29103923672714616396*d^24*t^15 - 3299851177419267661*d^25*t^15 - 
 26375542653897065952*d^26*t^15 - 18215236472924757424*d^27*t^15 + 
 6175235126299844220*d^28*t^15 + 17707562056608465420*d^29*t^15 + 
 8555317059965650153*d^30*t^15 - 4666617916465161384*d^31*t^15 - 
 7065778440704115299*d^32*t^15 - 1471752087645281299*d^33*t^15 + 
 2167088288384377700*d^34*t^15 + 1300896791996054149*d^35*t^15 - 
 267973088409295982*d^36*t^15 - 392801562019912116*d^37*t^15 - 
 2867228128750131*d^38*t^15 + 68771309140860579*d^39*t^15 + 
 1007159420393508*d^40*t^15 - 7718919969004383*d^41*t^15 + 
 1299786151248905*d^42*t^15 + 394847103276248*d^43*t^15 - 
 320261991537586*d^44*t^15 + 41569709754647*d^45*t^15 + 
 21112572614230*d^46*t^15 - 6629718900827*d^47*t^15 + 
 522293387869*d^48*t^15 - 897099899*d^49*t^15 - 30691*d^50*t^15 - 
 167109688444*t^16 - 4854558436185*d*t^16 - 49938150657471*d^2*t^16 - 
 282848018878122*d^3*t^16 - 970129192027117*d^4*t^16 - 
 1460673581139499*d^5*t^16 + 5775707035381229*d^6*t^16 + 
 57379345168221509*d^7*t^16 + 281506711364294759*d^8*t^16 + 
 1030541393628144698*d^9*t^16 + 3070708462462087861*d^10*t^16 + 
 7647998913321374299*d^11*t^16 + 15973331415965287220*d^12*t^16 + 
 27594428504607199543*d^13*t^16 + 37897275056446015088*d^14*t^16 + 
 36935494292725461062*d^15*t^16 + 13403497330841680932*d^16*t^16 - 
 34763315915828351670*d^17*t^16 - 89725967783019475961*d^18*t^16 - 
 116970910436008043809*d^19*t^16 - 89940305499429872094*d^20*t^16 - 
 19993416147631052905*d^21*t^16 + 42382856987705498758*d^22*t^16 + 
 49465770381875004526*d^23*t^16 + 5075987255674186735*d^24*t^16 - 
 37024489954304486971*d^25*t^16 - 31358548893025112614*d^26*t^16 + 
 9836773791819878651*d^27*t^16 + 36371543648122620503*d^28*t^16 + 
 22733299389290632636*d^29*t^16 - 7046057516125411575*d^30*t^16 - 
 18074644897445141197*d^31*t^16 - 7226016907034526348*d^32*t^16 + 
 4294214387070058390*d^33*t^16 + 4632825232981364294*d^34*t^16 + 
 185193964462555775*d^35*t^16 - 1272720881948984641*d^36*t^16 - 
 276013050644372609*d^37*t^16 + 235773814373325235*d^38*t^16 + 
 50164126436586376*d^39*t^16 - 42212230018892215*d^40*t^16 - 
 1147377612738282*d^41*t^16 + 7192071019090814*d^42*t^16 - 
 1086960803229432*d^43*t^16 - 773440741114033*d^44*t^16 + 
 205481995678689*d^45*t^16 + 27167249541728*d^46*t^16 - 
 12419304713424*d^47*t^16 + 952045065566*d^48*t^16 - 938745615*d^49*t^16 - 
 260807*d^50*t^16 - 843536280849*t^17 - 13465139088159*d*t^17 - 
 90478293497289*d^2*t^17 - 278685262491399*d^3*t^17 + 
 345085801404047*d^4*t^17 + 8885727366840455*d^5*t^17 + 
 56846078552692070*d^6*t^17 + 246495339295283383*d^7*t^17 + 
 837977403355534194*d^8*t^17 + 2354028876814371675*d^9*t^17 + 
 5564445923600832711*d^10*t^17 + 11008229302507699098*d^11*t^17 + 
 17614637112719321060*d^12*t^17 + 20542145121344549983*d^13*t^17 + 
 10085691682840269134*d^14*t^17 - 24595784965199329406*d^15*t^17 - 
 84668503926022866253*d^16*t^17 - 149355466203489421340*d^17*t^17 - 
 177380740000816083262*d^18*t^17 - 133893048835379740946*d^19*t^17 - 
 29229024905320393244*d^20*t^17 + 71577672880056161391*d^21*t^17 + 
 96799215081781038076*d^22*t^17 + 39331960574385109575*d^23*t^17 - 
 28768265214319496017*d^24*t^17 - 30449661481935448715*d^25*t^17 + 
 30026552870072291550*d^26*t^17 + 74852799143594847716*d^27*t^17 + 
 49508274878993617278*d^28*t^17 - 13727456324716815552*d^29*t^17 - 
 44735619665125037344*d^30*t^17 - 24056489640687046955*d^31*t^17 + 
 7498274455291620887*d^32*t^17 + 14164067917265203877*d^33*t^17 + 
 3096928343163685455*d^34*t^17 - 3593048420861193253*d^35*t^17 - 
 1712339489113542062*d^36*t^17 + 650926603304384601*d^37*t^17 + 
 426388477424325199*d^38*t^17 - 140127622715844180*d^39*t^17 - 
 77958395425002060*d^40*t^17 + 31487175625396193*d^41*t^17 + 
 10528341308783491*d^42*t^17 - 4900965020580836*d^43*t^17 - 
 742900533957762*d^44*t^17 + 411648193717332*d^45*t^17 + 
 2485959069347*d^46*t^17 - 10675869943206*d^47*t^17 + 
 595555917410*d^48*t^17 + 3393599903*d^49*t^17 - 1595240*d^50*t^17 + 
 168927986887*t^18 + 7976236445175*d*t^18 + 103037578321796*d^2*t^18 + 
 779345280310074*d^3*t^18 + 4320079028317955*d^4*t^18 + 
 19299583456557209*d^5*t^18 + 71626865341608904*d^6*t^18 + 
 220167794190719474*d^7*t^18 + 546251007642261812*d^8*t^18 + 
 1012053742943640173*d^9*t^18 + 982162487538383318*d^10*t^18 - 
 1768636603553906870*d^11*t^18 - 12265523825620665182*d^12*t^18 - 
 38284970084001335091*d^13*t^18 - 86307511542875724666*d^14*t^18 - 
 151884044207310825238*d^15*t^18 - 209138895015390167389*d^16*t^18 - 
 212966979048854240874*d^17*t^18 - 126532297706452842128*d^18*t^18 + 
 36156132606167608230*d^19*t^18 + 194642655259005538946*d^20*t^18 + 
 252266490789885351333*d^21*t^18 + 186393516726371234866*d^22*t^18 + 
 83538304629475846615*d^23*t^18 + 56504708020984328858*d^24*t^18 + 
 117593022660003423040*d^25*t^18 + 161692253468006932117*d^26*t^18 + 
 96754683585577991867*d^27*t^18 - 35570867868972683512*d^28*t^18 - 
 109319682262806206472*d^29*t^18 - 70571082534813398383*d^30*t^18 + 
 8634115397464554442*d^31*t^18 + 38480926949986255949*d^32*t^18 + 
 15503826198748429568*d^33*t^18 - 7851807116901109414*d^34*t^18 - 
 7374726800140452912*d^35*t^18 + 688449959126311747*d^36*t^18 + 
 2047840648195625603*d^37*t^18 - 2974452989650459*d^38*t^18 - 
 457574567777724625*d^39*t^18 - 5860830664866473*d^40*t^18 + 
 77705933024234684*d^41*t^18 - 490710315068029*d^42*t^18 - 
 8061182808299155*d^43*t^18 + 459321692292100*d^44*t^18 + 
 307639029054676*d^45*t^18 - 43553410549639*d^46*t^18 + 
 12206174378878*d^47*t^18 - 2186217488768*d^48*t^18 + 21696432152*d^49*t^18 - 
 7011175*d^50*t^18 - d^51*t^18 + 1990583807321*t^19 + 33769181891403*d*t^19 + 
 264539943910979*d^2*t^19 + 1234326489371531*d^3*t^19 + 
 3349352484933856*d^4*t^19 + 1064426119195868*d^5*t^19 - 
 43355610737728327*d^6*t^19 - 283990937445944888*d^7*t^19 - 
 1210548936328480710*d^8*t^19 - 4121704560876322601*d^9*t^19 - 
 11894531491074884174*d^10*t^19 - 29630479706454395442*d^11*t^19 - 
 63737595534715671496*d^12*t^19 - 117101161405773746578*d^13*t^19 - 
 179471757939847860524*d^14*t^19 - 218262146833559719715*d^15*t^19 - 
 182849628180567995130*d^16*t^19 - 34265870647444397056*d^17*t^19 + 
 209485746722116109052*d^18*t^19 + 454360797057108021896*d^19*t^19 + 
 580945104995698150638*d^20*t^19 + 546142107327908126688*d^21*t^19 + 
 435551743646125321900*d^22*t^19 + 380932315327546784141*d^23*t^19 + 
 405456009070508206038*d^24*t^19 + 382925421600240304723*d^25*t^19 + 
 195151762085501624370*d^26*t^19 - 87725528076613996199*d^27*t^19 - 
 252249070936410243422*d^28*t^19 - 185359759708125608080*d^29*t^19 - 
 6495636447732598887*d^30*t^19 + 88646209024346687872*d^31*t^19 + 
 53307466946112148807*d^32*t^19 - 10436162948165634948*d^33*t^19 - 
 22847694856104210933*d^34*t^19 - 3030251895291796963*d^35*t^19 + 
 6170855416196767210*d^36*t^19 + 1752901805878459905*d^37*t^19 - 
 1326277060027798769*d^38*t^19 - 468761928355987811*d^39*t^19 + 
 218464930117341452*d^40*t^19 + 67337910194096050*d^41*t^19 - 
 25941425993791819*d^42*t^19 - 2418449651050930*d^43*t^19 + 
 1951034111252824*d^44*t^19 - 586687062559187*d^45*t^19 - 
 16780164696449*d^46*t^19 + 58506353246548*d^47*t^19 - 
 8154719966417*d^48*t^19 + 62635407690*d^49*t^19 - 20543452*d^50*t^19 - 
 36*d^51*t^19 + 30374434426*t^20 - 8111700039703*d*t^20 - 
 137824665611022*d^2*t^20 - 1276561733894894*d^3*t^20 - 
 8691903434498946*d^4*t^20 - 47700493432076396*d^5*t^20 - 
 216997004901281614*d^6*t^20 - 830745772085515016*d^7*t^20 - 
 2714592059083845954*d^8*t^20 - 7650295344052389138*d^9*t^20 - 
 18670943822365119825*d^10*t^20 - 39278490326798219429*d^11*t^20 - 
 69952321426069019038*d^12*t^20 - 100977328106651796644*d^13*t^20 - 
 104845884272138252718*d^14*t^20 - 38465456278845146839*d^15*t^20 + 
 133267232521832546572*d^16*t^20 + 397424072081373283298*d^17*t^20 + 
 671827932292639712149*d^18*t^20 + 846270092534850147501*d^19*t^20 + 
 876769277468533029333*d^20*t^20 + 838865266163837248172*d^21*t^20 + 
 845699281278280074667*d^22*t^20 + 884844328639154419676*d^23*t^20 + 
 778666645647634601462*d^24*t^20 + 384097774111278718667*d^25*t^20 - 
 163812277531894781997*d^26*t^20 - 503089147915160171828*d^27*t^20 - 
 411151560014942925396*d^28*t^20 - 62570016195416706922*d^29*t^20 + 
 171197808207725304248*d^30*t^20 + 137065887465308026972*d^31*t^20 - 
 2384488755474102074*d^32*t^20 - 54515456397239845334*d^33*t^20 - 
 17120164277217169145*d^34*t^20 + 13915516715335273477*d^35*t^20 + 
 8193835382681822785*d^36*t^20 - 2512534293392644826*d^37*t^20 - 
 2236601887759884735*d^38*t^20 + 345633661701833046*d^39*t^20 + 
 355119990846928607*d^40*t^20 - 70973094766954396*d^41*t^20 - 
 29064595855323920*d^42*t^20 + 16667312624870118*d^43*t^20 + 
 214389696299360*d^44*t^20 - 2092686743559495*d^45*t^20 + 
 202849404735306*d^46*t^20 + 94339881583991*d^47*t^20 - 
 13142033008126*d^48*t^20 + 98597660248*d^49*t^20 - 25574227*d^50*t^20 - 
 596*d^51*t^20 - 3807290297921*t^21 - 66927432416958*d*t^21 - 
 578555328789356*d^2*t^21 - 3300028329819819*d^3*t^21 - 
 14127034174858145*d^4*t^21 - 48958880954845838*d^5*t^21 - 
 144188576105929586*d^6*t^21 - 369326780838850027*d^7*t^21 - 
 801948923590048444*d^8*t^21 - 1291828110245524799*d^9*t^21 - 
 616269697563033264*d^10*t^21 + 5439749808378307938*d^11*t^21 + 
 26783335920669815659*d^12*t^21 + 79927243973472536415*d^13*t^21 + 
 181871451241930912605*d^14*t^21 + 333048088465316789470*d^15*t^21 + 
 496490634293491417103*d^16*t^21 + 598128797596513856073*d^17*t^21 + 
 574318287288935695120*d^18*t^21 + 449299664554669814808*d^19*t^21 + 
 357337679856966400118*d^20*t^21 + 428420817626364928126*d^21*t^21 + 
 602400025399282933544*d^22*t^21 + 597964691830496552313*d^23*t^21 + 
 178448248846747278040*d^24*t^21 - 505674574669311269768*d^25*t^21 - 
 942518853501809302188*d^26*t^21 - 755678308953372499812*d^27*t^21 - 
 145864544886678947977*d^28*t^21 + 306243873823432064155*d^29*t^21 + 
 284765161611834505811*d^30*t^21 + 19172681407347569034*d^31*t^21 - 
 114089548058710478646*d^32*t^21 - 50047989425707177682*d^33*t^21 + 
 29868455691867445486*d^34*t^21 + 26982187742719441876*d^35*t^21 - 
 3184849585318562605*d^36*t^21 - 7935286152757764339*d^37*t^21 - 
 167148301426194345*d^38*t^21 + 1491568379751324863*d^39*t^21 - 
 60566360854909899*d^40*t^21 - 243534467834464832*d^41*t^21 + 
 43721797079830629*d^42*t^21 + 34012121352535965*d^43*t^21 - 
 7230875300834205*d^44*t^21 - 2629234889594444*d^45*t^21 + 
 489862222308181*d^46*t^21 + 54546130382595*d^47*t^21 - 
 5407276662965*d^48*t^21 + 2035961664*d^49*t^21 + 97756503*d^50*t^21 - 
 5931*d^51*t^21 - 440295413461*t^22 + 1711314811558*d*t^22 + 
 86702292097024*d^2*t^22 + 1054992257737972*d^3*t^22 + 
 8637917354822607*d^4*t^22 + 54388326149472396*d^5*t^22 + 
 273160365640200549*d^6*t^22 + 1128045707285667584*d^7*t^22 + 
 3944592031616719926*d^8*t^22 + 11941259501003019490*d^9*t^22 + 
 31703259269670621511*d^10*t^22 + 74050948187645782747*d^11*t^22 + 
 151092790371491393963*d^12*t^22 + 264481146042333785990*d^13*t^22 + 
 383528965083893382779*d^14*t^22 + 425688087370689421248*d^15*t^22 + 
 269575555763592074270*d^16*t^22 - 173561068491142371184*d^17*t^22 - 
 855907917013354441236*d^18*t^22 - 1556711468498692438699*d^19*t^22 - 
 2011184878100604348599*d^20*t^22 - 2147287413129493013762*d^21*t^22 - 
 2181403118949232722033*d^22*t^22 - 2376226757442947098356*d^23*t^22 - 
 2647030542246965077816*d^24*t^22 - 2518602476925972169443*d^25*t^22 - 
 1645445345562000931457*d^26*t^22 - 360632369933017317662*d^27*t^22 + 
 515113063089566909827*d^28*t^22 + 524585782657588401368*d^29*t^22 + 
 48263735092808619484*d^30*t^22 - 229162265457037901164*d^31*t^22 - 
 115976726952049271612*d^32*t^22 + 68845112381239564198*d^33*t^22 + 
 81094315308769360935*d^34*t^22 + 3395859265347565787*d^35*t^22 - 
 23772074700520264075*d^36*t^22 - 5111251538965612482*d^37*t^22 + 
 4697062547335423737*d^38*t^22 + 976628447697135969*d^39*t^22 - 
 1001302236946349236*d^40*t^22 - 145755484671424846*d^41*t^22 + 
 164867731751675582*d^42*t^22 + 17771820073333480*d^43*t^22 - 
 13611804543307863*d^44*t^22 - 330918116911941*d^45*t^22 + 
 244419890102746*d^46*t^22 - 84145202066692*d^47*t^22 + 
 26309769729232*d^48*t^22 - 447887693515*d^49*t^22 + 691581048*d^50*t^22 - 
 38537*d^51*t^22 + 6006819129143*t^23 + 107015537612358*d*t^23 + 
 972045043176630*d^2*t^23 + 6061419134884375*d^3*t^23 + 
 29798027557514267*d^4*t^23 + 125195502162248801*d^5*t^23 + 
 470491805624405324*d^6*t^23 + 1608615508319122273*d^7*t^23 + 
 4976083774708147690*d^8*t^23 + 13722018893446177557*d^9*t^23 + 
 33191170360102906352*d^10*t^23 + 69001977373206377615*d^11*t^23 + 
 118927367178103997471*d^12*t^23 + 155555584127639998750*d^13*t^23 + 
 104508398770397434191*d^14*t^23 - 161581401919983204301*d^15*t^23 - 
 784510179458787062703*d^16*t^23 - 1833903539248155563006*d^17*t^23 - 
 3230601930907863255347*d^18*t^23 - 4770174412102893483200*d^19*t^23 - 
 6251045535073343058055*d^20*t^23 - 7553810448916685416998*d^21*t^23 - 
 8515127249783897625509*d^22*t^23 - 8721444613542815868922*d^23*t^23 - 
 7623104557168377626730*d^24*t^23 - 5125291490250600372995*d^25*t^23 - 
 2093487428491133757383*d^26*t^23 + 49922058667830085052*d^27*t^23 + 
 537610585573500085939*d^28*t^23 - 31263859837930377329*d^29*t^23 - 
 447145268895145223435*d^30*t^23 - 223684643662301703985*d^31*t^23 + 
 166017635643526895700*d^32*t^23 + 223581343622186977385*d^33*t^23 + 
 44639004393805633027*d^34*t^23 - 54699560581255745992*d^35*t^23 - 
 24397598016618178661*d^36*t^23 + 9977318642652827069*d^37*t^23 + 
 5810901953303955817*d^38*t^23 - 2340493810653572345*d^39*t^23 - 
 1297717115244350431*d^40*t^23 + 347770939480166866*d^41*t^23 + 
 161670835662251597*d^42*t^23 - 33896721403331526*d^43*t^23 - 
 2456209802287631*d^44*t^23 + 3624341914589009*d^45*t^23 - 
 1134675276657292*d^46*t^23 - 213773029936059*d^47*t^23 + 
 69846128372265*d^48*t^23 - 1266954752130*d^49*t^23 + 2072898710*d^50*t^23 - 
 161608*d^51*t^23 + 776534407543*t^24 + 9528669235781*d*t^24 + 
 67653830039712*d^2*t^24 + 282349547081569*d^3*t^24 - 
 191257859975745*d^4*t^24 - 11778185720396853*d^5*t^24 - 
 89954709567469577*d^6*t^24 - 436270062585403914*d^7*t^24 - 
 1643121516940498209*d^8*t^24 - 5271765282815234509*d^9*t^24 - 
 15233377780316084649*d^10*t^24 - 40727140694592036412*d^11*t^24 - 
 100962548646735972868*d^12*t^24 - 229974024338328388376*d^13*t^24 - 
 477827082564754935673*d^14*t^24 - 906499773445238256553*d^15*t^24 - 
 1588046856926859135399*d^16*t^24 - 2620526756689789522502*d^17*t^24 - 
 4157400973652415459375*d^18*t^24 - 6383799904306743674971*d^19*t^24 - 
 9331900424955564287756*d^20*t^24 - 12546752573724365269958*d^21*t^24 - 
 14904737891311401472198*d^22*t^24 - 15032302497598278027894*d^23*t^24 - 
 12347517525919961556783*d^24*t^24 - 7891919436968614000880*d^25*t^24 - 
 3850274128504079564900*d^26*t^24 - 1810261269366709005618*d^27*t^24 - 
 1460163074058546088763*d^28*t^24 - 1290121780451637393720*d^29*t^24 - 
 486213234092143664130*d^30*t^24 + 383882323941133661670*d^31*t^24 + 
 557190057803254770305*d^32*t^24 + 185643193219297732107*d^33*t^24 - 
 91025609822191584799*d^34*t^24 - 68425931501711196338*d^35*t^24 + 
 17357780128756396888*d^36*t^24 + 20253972301724347779*d^37*t^24 - 
 3461338604559357472*d^38*t^24 - 5125789966815326718*d^39*t^24 + 
 259820755946071606*d^40*t^24 + 651504548770652309*d^41*t^24 - 
 110585041987103180*d^42*t^24 - 49850880572689452*d^43*t^24 + 
 31559364587287102*d^44*t^24 + 3912195768037282*d^45*t^24 - 
 2942111916003791*d^46*t^24 - 155201087241822*d^47*t^24 + 
 72784223684067*d^48*t^24 - 1626235507406*d^49*t^24 + 2912240024*d^50*t^24 - 
 352109*d^51*t^24 - 7893898126066*t^25 - 141106977935576*d*t^25 - 
 1303079623638383*d^2*t^25 - 8358508349932386*d^3*t^25 - 
 42573746608781866*d^4*t^25 - 185164334672982606*d^5*t^25 - 
 715549286287678350*d^6*t^25 - 2495689873780195796*d^7*t^25 - 
 7843493320896407459*d^8*t^25 - 22052444662429626942*d^9*t^25 - 
 55075623093828687573*d^10*t^25 - 121184192555178477555*d^11*t^25 - 
 232073702542409106803*d^12*t^25 - 379457150855347745813*d^13*t^25 - 
 513844078254474040336*d^14*t^25 - 550322240027700790714*d^15*t^25 - 
 449148865043466211873*d^16*t^25 - 377903876028384967701*d^17*t^25 - 
 835649792026208163482*d^18*t^25 - 2505820252998685529093*d^19*t^25 - 
 5723891404705022561565*d^20*t^25 - 9873004219108521152539*d^21*t^25 - 
 13383834145528455966228*d^22*t^25 - 14704945940342280374568*d^23*t^25 - 
 13579035258376607092263*d^24*t^25 - 11261048175242689974117*d^25*t^25 - 
 9178508540935253408265*d^26*t^25 - 7448156603298575725534*d^27*t^25 - 
 5164183564267922515549*d^28*t^25 - 2153629649627506078233*d^29*t^25 + 
 326683464028930975175*d^30*t^25 + 1085035784854394189653*d^31*t^25 + 
 506171259404062886073*d^32*t^25 - 100037368313259738445*d^33*t^25 - 
 135037761889954358750*d^34*t^25 + 39313058589532307962*d^35*t^25 + 
 62805237554825310465*d^36*t^25 + 820069170882825061*d^37*t^25 - 
 15459604820797454255*d^38*t^25 - 1544607649676399120*d^39*t^25 + 
 2351832027495987623*d^40*t^25 - 137399986094636977*d^41*t^25 - 
 441901459563251928*d^42*t^25 + 46143373335108136*d^43*t^25 + 
 57382334369490107*d^44*t^25 - 2297723271082539*d^45*t^25 - 
 2625474415658031*d^46*t^25 + 71671664361710*d^47*t^25 - 
 23821698115311*d^48*t^25 + 363389937398*d^49*t^25 - 2900467015*d^50*t^25 + 
 398986*d^51*t^25 - 607311827879*t^26 - 17489061384543*d*t^26 - 
 243636541793815*d^2*t^26 - 2145675451559399*d^3*t^26 - 
 13182778652664084*d^4*t^26 - 62441880569151063*d^5*t^26 - 
 250639427601266467*d^6*t^26 - 898260466666426838*d^7*t^26 - 
 2885025553044402297*d^8*t^26 - 8067921611929164328*d^9*t^26 - 
 18641082233751969978*d^10*t^26 - 32079400064809649395*d^11*t^26 - 
 26362841146239693462*d^12*t^26 + 66631004709505213020*d^13*t^26 + 
 386270340157019329802*d^14*t^26 + 1127424292049916312804*d^15*t^26 + 
 2435105132591983245783*d^16*t^26 + 4215234507203888984837*d^17*t^26 + 
 5987651322399279550234*d^18*t^26 + 6973997448574804567800*d^19*t^26 + 
 6463702424485779043317*d^20*t^26 + 4194134374927716919740*d^21*t^26 + 
 386678949955469130806*d^22*t^26 - 4518113011322468925691*d^23*t^26 - 
 9889536706578647882951*d^24*t^26 - 14458399233711902759817*d^25*t^26 - 
 16215271266867087609510*d^26*t^26 - 13696668461842697450908*d^27*t^26 - 
 7879488865582506196218*d^28*t^26 - 2123323519478705428603*d^29*t^26 + 
 664384197366710912407*d^30*t^26 + 576845256977103320196*d^31*t^26 - 
 192255706530703284736*d^32*t^26 - 232057668051400967581*d^33*t^26 + 
 114240358696729166946*d^34*t^26 + 184260807020212120352*d^35*t^26 + 
 34091603199977387139*d^36*t^26 - 35402895178642232888*d^37*t^26 - 
 9310637832569199903*d^38*t^26 + 7161736012051037385*d^39*t^26 + 
 1298528455794259480*d^40*t^26 - 1681851964838228000*d^41*t^26 - 
 337499714483537025*d^42*t^26 + 171437316311844320*d^43*t^26 + 
 27093013202909111*d^44*t^26 - 6303387469186605*d^45*t^26 + 
 1779362957407139*d^46*t^26 + 100583935904104*d^47*t^26 - 
 192057339479615*d^48*t^26 + 5863835943739*d^49*t^26 - 
 25520247544*d^50*t^26 + 6219386*d^51*t^26 + 8637279400530*t^27 + 
 155874104115376*d*t^27 + 1442324194591376*d^2*t^27 + 
 9230411665408114*d^3*t^27 + 46471747235506072*d^4*t^27 + 
 196948806338894668*d^5*t^27 + 732946959806649112*d^6*t^27 + 
 2452383153011997194*d^7*t^27 + 7444299969424060579*d^8*t^27 + 
 20624337437890088847*d^9*t^27 + 52621315299024648151*d^10*t^27 + 
 124953804556574506862*d^11*t^27 + 278648716793378091914*d^12*t^27 + 
 586663467604762579695*d^13*t^27 + 1168014199797739787684*d^14*t^27 + 
 2198413437665865619819*d^15*t^27 + 3907441368798737202823*d^16*t^27 + 
 6537972969668846477536*d^17*t^27 + 10214561856323464436513*d^18*t^27 + 
 14660861915744874900895*d^19*t^27 + 18821389875998079765282*d^20*t^27 + 
 20715748235412377768455*d^21*t^27 + 18057582941781394433183*d^22*t^27 + 
 9843056523609915759888*d^23*t^27 - 1953710464712426562823*d^24*t^27 - 
 12435367406949968359791*d^25*t^27 - 16696272350154649225849*d^26*t^27 - 
 13770593176963479546307*d^27*t^27 - 7544125097731601692521*d^28*t^27 - 
 2983770216115782596514*d^29*t^27 - 1628021484205488433621*d^30*t^27 - 
 1501615969052484683057*d^31*t^27 - 775781166744011820697*d^32*t^27 + 
 197255086086224700066*d^33*t^27 + 458900197686142349498*d^34*t^27 + 
 150927093534827939789*d^35*t^27 - 59087013310413272575*d^36*t^27 - 
 29302215805834690268*d^37*t^27 + 18569177414370752250*d^38*t^27 + 
 9038658596151051628*d^39*t^27 - 3411304067030694212*d^40*t^27 - 
 1860370382545387325*d^41*t^27 + 251587721472306616*d^42*t^27 + 
 82133342469374313*d^43*t^27 - 52283744021913914*d^44*t^27 + 
 5832156228538332*d^45*t^27 + 7556759889066549*d^46*t^27 - 
 332981508046222*d^47*t^27 - 262487901379684*d^48*t^27 + 
 11381736643879*d^49*t^27 - 61750478196*d^50*t^27 + 22978200*d^51*t^27 - 
 173590895819*t^28 + 14795440313585*d*t^28 + 326910935627434*d^2*t^28 + 
 3439263328324272*d^3*t^28 + 23680155662963218*d^4*t^28 + 
 123619582955321984*d^5*t^28 + 534185963878768138*d^6*t^28 + 
 1996873987483480255*d^7*t^28 + 6569232063432601878*d^8*t^28 + 
 19051185839360812020*d^9*t^28 + 48388756069406646401*d^10*t^28 + 
 106730914763365287741*d^11*t^28 + 203043035342410756799*d^12*t^28 + 
 333260940768558316094*d^13*t^28 + 485661985709446143449*d^14*t^28 + 
 701162019747838153695*d^15*t^28 + 1214512011591007587727*d^16*t^28 + 
 2599097356483750802152*d^17*t^28 + 5671237082885817220554*d^18*t^28 + 
 10895715226965476009048*d^19*t^28 + 17440418271144902743449*d^20*t^28 + 
 22718934139117399585804*d^21*t^28 + 23446682696789481544894*d^22*t^28 + 
 18107343832820365580407*d^23*t^28 + 8824710728486201572754*d^24*t^28 + 
 233245273458831802015*d^25*t^28 - 4334019134045928102519*d^26*t^28 - 
 5462417463871975343328*d^27*t^28 - 5866926005542892666907*d^28*t^28 - 
 6497982149290901815104*d^29*t^28 - 5881362266851827786487*d^30*t^28 - 
 3270199956061165143451*d^31*t^28 - 413620043437423167957*d^32*t^28 + 
 723632894925098953644*d^33*t^28 + 362027863508972758108*d^34*t^28 - 
 84435940606352790547*d^35*t^28 - 72692617267887616702*d^36*t^28 + 
 41192846748924621101*d^37*t^28 + 33615905476924102508*d^38*t^28 - 
 2815480316771225658*d^39*t^28 - 5212211490074410997*d^40*t^28 + 
 623721881573636869*d^41*t^28 + 492269378730638392*d^42*t^28 - 
 288683433222886797*d^43*t^28 - 91370877843995057*d^44*t^28 + 
 28099817427198539*d^45*t^28 + 7749808217025000*d^46*t^28 - 
 658828495909886*d^47*t^28 - 55598321865878*d^48*t^28 + 
 7381826295501*d^49*t^28 - 59523545372*d^50*t^28 + 35547117*d^51*t^28 - 
 7779709012609*t^29 - 144742237157656*d*t^29 - 1346789516302497*d^2*t^29 - 
 8537382747361918*d^3*t^29 - 41688106406629939*d^4*t^29 - 
 166877629290241217*d^5*t^29 - 572941310465772333*d^6*t^29 - 
 1744770563558737386*d^7*t^29 - 4837821445244115456*d^8*t^29 - 
 12610927997848789487*d^9*t^29 - 32124677121760815114*d^10*t^29 - 
 81947270617792684294*d^11*t^29 - 206996524382259021168*d^12*t^29 - 
 497526627948686488989*d^13*t^29 - 1089348825762822157948*d^14*t^29 - 
 2100053768280356629021*d^15*t^29 - 3469628064142156758516*d^16*t^29 - 
 4766474443508128590269*d^17*t^29 - 5152961461277396648470*d^18*t^29 - 
 3709777799909682848100*d^19*t^29 - 45142841815667325626*d^20*t^29 + 
 5283870328597896639318*d^21*t^29 + 11012021490103224954387*d^22*t^29 + 
 15842395882303742926477*d^23*t^29 + 18678911555316272213959*d^24*t^29 + 
 18192208822537983814707*d^25*t^29 + 13047465825118795265498*d^26*t^29 + 
 3825542893416542228335*d^27*t^29 - 5459498451894332745023*d^28*t^29 - 
 9669114415433553206717*d^29*t^29 - 7454987413627432446220*d^30*t^29 - 
 2660876270139644060452*d^31*t^29 + 160148331015797159435*d^32*t^29 + 
 266934213123836434358*d^33*t^29 - 265312277430909352699*d^34*t^29 - 
 195343413516118727554*d^35*t^29 + 71498207406091965591*d^36*t^29 + 
 89223660070581634466*d^37*t^29 + 4003503443642835338*d^38*t^29 - 
 13090219050196697466*d^39*t^29 + 1905224436916565714*d^40*t^29 + 
 3265070982581616012*d^41*t^29 - 283355000254766301*d^42*t^29 - 
 541004141822558485*d^43*t^29 - 26141647154040314*d^44*t^29 + 
 25390762923562606*d^45*t^29 - 653589290827035*d^46*t^29 + 
 227779512926235*d^47*t^29 + 341745683487812*d^48*t^29 - 
 13165745523912*d^49*t^29 + 84496589150*d^50*t^29 - 47566407*d^51*t^29 + 
 1086774068585*t^30 - 2971317567696*d*t^30 - 278337941891519*d^2*t^30 - 
 3562928766656821*d^3*t^30 - 26498885199406113*d^4*t^30 - 
 144243116633240704*d^5*t^30 - 635899543385737382*d^6*t^30 - 
 2390306288524371796*d^7*t^30 - 7895498773594160583*d^8*t^30 - 
 23333928792480667451*d^9*t^30 - 62380529210328342386*d^10*t^30 - 
 152271325255553695768*d^11*t^30 - 342716645605238113996*d^12*t^30 - 
 717947854231181653091*d^13*t^30 - 1410718315045162641102*d^14*t^30 - 
 2611661503384398024269*d^15*t^30 - 4552164498198799395096*d^16*t^30 - 
 7409105555102059490732*d^17*t^30 - 11059210054247835529211*d^18*t^30 - 
 14686081726401850215180*d^19*t^30 - 16488163274507120751514*d^20*t^30 - 
 14026020171096547183181*d^21*t^30 - 5673752538149006688240*d^22*t^30 + 
 7241278167197813269069*d^23*t^30 + 19447544343205835612921*d^24*t^30 + 
 24086035102710552944155*d^25*t^30 + 18062215790987664188857*d^26*t^30 + 
 5738166310600889521755*d^27*t^30 - 4122526198311973269007*d^28*t^30 - 
 6326200748752237675504*d^29*t^30 - 3352435898296312034400*d^30*t^30 - 
 810999439761725789831*d^31*t^30 - 717839090398200945507*d^32*t^30 - 
 1151643617325607930787*d^33*t^30 - 663052058638304418445*d^34*t^30 + 
 48293739661690376988*d^35*t^30 + 187205162734564260268*d^36*t^30 + 
 18837976107337364503*d^37*t^30 - 37985044584381479152*d^38*t^30 - 
 1152017657167349769*d^39*t^30 + 11191843851027757756*d^40*t^30 + 
 2167144403491703384*d^41*t^30 - 1096332849237251654*d^42*t^30 - 
 195267714028706673*d^43*t^30 + 55603619485626674*d^44*t^30 - 
 24481299407995296*d^45*t^30 - 9794318057121714*d^46*t^30 + 
 2156509792312797*d^47*t^30 + 508554423274216*d^48*t^30 - 
 38574034035656*d^49*t^30 + 397962684096*d^50*t^30 - 391064622*d^51*t^30 + 
 5658920692011*t^31 + 111694142389678*d*t^31 + 1064477130423677*d^2*t^31 + 
 6761564252629092*d^3*t^31 + 32051465749233693*d^4*t^31 + 
 119453327099328943*d^5*t^31 + 362204541892649192*d^6*t^31 + 
 907000505475727811*d^7*t^31 + 1870430462663121851*d^8*t^31 + 
 3187749932367657333*d^9*t^31 + 4887249809266409689*d^10*t^31 + 
 9059644739316443472*d^11*t^31 + 24037306556096645818*d^12*t^31 + 
 64167805841759411259*d^13*t^31 + 123014449939585147239*d^14*t^31 + 
 90272389132063572659*d^15*t^31 - 374014063856780932566*d^16*t^31 - 
 1872672174505629024313*d^17*t^31 - 4970028812396017257690*d^18*t^31 - 
 9460914000158960487949*d^19*t^31 - 13652919682750332345021*d^20*t^31 - 
 14659424586496127710112*d^21*t^31 - 10348902967486545155492*d^22*t^31 - 
 1856925017389493646682*d^23*t^31 + 6130025883931928251198*d^24*t^31 + 
 8932513854398329094807*d^25*t^31 + 6423210264120930868262*d^26*t^31 + 
 3040742742741850441256*d^27*t^31 + 2401983776591931215012*d^28*t^31 + 
 3214627739554881632458*d^29*t^31 + 2124861932103857833592*d^30*t^31 - 
 873065166746534194029*d^31*t^31 - 2650158948748916479732*d^32*t^31 - 
 1816349280613467060193*d^33*t^31 - 233625510197902729718*d^34*t^31 + 
 293003106031970613179*d^35*t^31 + 43984977938846204643*d^36*t^31 - 
 98722935592348560059*d^37*t^31 - 26292049282276117491*d^38*t^31 + 
 20953077138439679364*d^39*t^31 + 8155044572517774085*d^40*t^31 - 
 1642107553737815323*d^41*t^31 - 193632242416304252*d^42*t^31 + 
 519268410378898777*d^43*t^31 + 7227123267543735*d^44*t^31 - 
 78159900658673551*d^45*t^31 - 8412227675414738*d^46*t^31 + 
 2670446637138765*d^47*t^31 + 119695658983969*d^48*t^31 - 
 36099719531951*d^49*t^31 + 599999251930*d^50*t^31 - 908083395*d^51*t^31 - 
 1468235705610*t^32 - 8489516994784*d*t^32 + 159770531311494*d^2*t^32 + 
 2767593473853165*d^3*t^32 + 22455360791449662*d^4*t^32 + 
 127222637554594156*d^5*t^32 + 569823492340424235*d^6*t^32 + 
 2144652887215672187*d^7*t^32 + 7062846470949729884*d^8*t^32 + 
 20932199973551944951*d^9*t^32 + 56869550844596543242*d^10*t^32 + 
 143147418714658899478*d^11*t^32 + 334487692189516792683*d^12*t^32 + 
 720606672626894118957*d^13*t^32 + 1412686553582552908529*d^14*t^32 + 
 2480354297114081959144*d^15*t^32 + 3836069456070494267566*d^16*t^32 + 
 5132993481693125275674*d^17*t^32 + 5802706704556037330202*d^18*t^32 + 
 5301854256712000883897*d^19*t^32 + 3420942454945777484834*d^20*t^32 + 
 346585563070581348419*d^21*t^32 - 3563904306435438436906*d^22*t^32 - 
 7764343041103024514501*d^23*t^32 - 10859885708338849042515*d^24*t^32 - 
 10330733733754970925938*d^25*t^32 - 4442377961967594488286*d^26*t^32 + 
 4541611279481748987700*d^27*t^32 + 10464651834055342684352*d^28*t^32 + 
 8891731219610751984425*d^29*t^32 + 2292724103287173437911*d^30*t^32 - 
 2662759188316150514367*d^31*t^32 - 2776213054221232482791*d^32*t^32 - 
 654385010787432708079*d^33*t^32 + 344355033490870016954*d^34*t^32 + 
 44376698209316468594*d^35*t^32 - 212197495229165791180*d^36*t^32 - 
 84347290623349446332*d^37*t^32 + 30250893702949963230*d^38*t^32 + 
 15317785394604805610*d^39*t^32 - 7088311234621202785*d^40*t^32 - 
 2304803662183494752*d^41*t^32 + 1966554851649570696*d^42*t^32 + 
 726326181951589010*d^43*t^32 - 119825305345256961*d^44*t^32 - 
 57684216651566327*d^45*t^32 + 1768920002848873*d^46*t^32 - 
 379537203500279*d^47*t^32 - 504624420119475*d^48*t^32 + 
 15467106228070*d^49*t^32 + 110892758386*d^50*t^32 - 567779822*d^51*t^32 - 
 3278209064294*t^33 - 70000866424696*d*t^33 - 702187632822618*d^2*t^33 - 
 4576870304386990*d^3*t^33 - 21348250660621202*d^4*t^33 - 
 73850293401835326*d^5*t^33 - 186350247279446225*d^6*t^33 - 
 277196662748595114*d^7*t^33 + 249849540417767662*d^8*t^33 + 
 3591831747494144864*d^9*t^33 + 15830000113614808360*d^10*t^33 + 
 50959859827669518165*d^11*t^33 + 137399821038422026004*d^12*t^33 + 
 329083202620669847156*d^13*t^33 + 725065157009475988884*d^14*t^33 + 
 1496359005485818905627*d^15*t^33 + 2891524031502197138780*d^16*t^33 + 
 5142668262122686609513*d^17*t^33 + 8180872173777061566296*d^18*t^33 + 
 11204205387190008943712*d^19*t^33 + 12453549507826248167748*d^20*t^33 + 
 9816306185093049979038*d^21*t^33 + 2564684940651639344833*d^22*t^33 - 
 6723202190117125507923*d^23*t^33 - 12399634381289052650192*d^24*t^33 - 
 9731593708509506822928*d^25*t^33 - 98956811640434797201*d^26*t^33 + 
 8743488521601129236597*d^27*t^33 + 9755374956793392769467*d^28*t^33 + 
 3922247277386294282690*d^29*t^33 - 1556237621274211245709*d^30*t^33 - 
 2156239405803717244907*d^31*t^33 - 101498336930208555741*d^32*t^33 + 
 727701875034499663478*d^33*t^33 + 20788612323634859757*d^34*t^33 - 
 439873704938794421272*d^35*t^33 - 187404307531962124049*d^36*t^33 + 
 63545476203354566493*d^37*t^33 + 40860870638735237335*d^38*t^33 - 
 20845235782653965301*d^39*t^33 - 14672321248070615776*d^40*t^33 + 
 1675966749902501015*d^41*t^33 + 2351992767986690991*d^42*t^33 + 
 109870907368458591*d^43*t^33 - 77487639319204794*d^44*t^33 + 
 39134575829160505*d^45*t^33 + 5587578388944748*d^46*t^33 - 
 4754660000515256*d^47*t^33 - 584516173729245*d^48*t^33 + 
 81346711880526*d^49*t^33 - 1272107172635*d^50*t^33 + 2525254255*d^51*t^33 + 
 1147424840265*t^34 + 11576041391816*d*t^34 - 63158084622075*d^2*t^34 - 
 1732605707725583*d^3*t^34 - 15492714216457611*d^4*t^34 - 
 91720369845098958*d^5*t^34 - 417453922068647692*d^6*t^34 - 
 1565809328324833683*d^7*t^34 - 5068732073583352678*d^8*t^34 - 
 14626030736057574549*d^9*t^34 - 38450339037807088082*d^10*t^34 - 
 93149344033434431550*d^11*t^34 - 207534423052580901905*d^12*t^34 - 
 418221115126210308775*d^13*t^34 - 739444315643238590385*d^14*t^34 - 
 1092837857558017290268*d^15*t^34 - 1227005788873937422389*d^16*t^34 - 
 737820553745997887255*d^17*t^34 + 673598528661392819296*d^18*t^34 + 
 2744477483603016892994*d^19*t^34 + 4418659280954663954726*d^20*t^34 + 
 4451076540479429514035*d^21*t^34 + 2808013626723041294201*d^22*t^34 + 
 1456841272409457408318*d^23*t^34 + 2794725072547129485740*d^24*t^34 + 
 6440800485608273323535*d^25*t^34 + 8440136415596584626868*d^26*t^34 + 
 5447108394509981741718*d^27*t^34 - 482946176923655476218*d^28*t^34 - 
 3628227126131582277109*d^29*t^34 - 1682654649102037740630*d^30*t^34 + 
 1601409851543523439677*d^31*t^34 + 2051678935809277486231*d^32*t^34 + 
 266112611847516969771*d^33*t^34 - 792220542343832115032*d^34*t^34 - 
 405342046039622574766*d^35*t^34 + 118423623883035750456*d^36*t^34 + 
 121929180072045048370*d^37*t^34 - 21529710818296951030*d^38*t^34 - 
 36446237013918446493*d^39*t^34 - 3300855814761105556*d^40*t^34 + 
 3400722035004938908*d^41*t^34 - 369550783362901378*d^42*t^34 - 
 464656021645220357*d^43*t^34 + 187614454321327986*d^44*t^34 + 
 104446824631613871*d^45*t^34 - 3111451865520202*d^46*t^34 - 
 4851783853021541*d^47*t^34 + 110745884535769*d^48*t^34 + 
 82350618372564*d^49*t^34 - 2435906976771*d^50*t^34 + 8196287214*d^51*t^34 + 
 1572880442255*t^35 + 34987738136370*d*t^35 + 378581459167824*d^2*t^35 + 
 2596646287285359*d^3*t^35 + 12097623921854880*d^4*t^35 + 
 38733408814425473*d^5*t^35 + 71993491714599933*d^6*t^35 - 
 58437476818678790*d^7*t^35 - 1177200838267273731*d^8*t^35 - 
 6117750204546691774*d^9*t^35 - 22787567363496960667*d^10*t^35 - 
 69835724860309101384*d^11*t^35 - 184669488248878976002*d^12*t^35 - 
 430386726742053724271*d^13*t^35 - 893501050017284046975*d^14*t^35 - 
 1662175166061100301651*d^15*t^35 - 2779806913660091975644*d^16*t^35 - 
 4180092024776154474690*d^17*t^35 - 5618302848926372958454*d^18*t^35 - 
 6607409500572570280458*d^19*t^35 - 6377513336912195316508*d^20*t^35 - 
 3999524927441603797597*d^21*t^35 + 1008267177242945618267*d^22*t^35 + 
 7525815868532298141981*d^23*t^35 + 12173957026351602693481*d^24*t^35 + 
 11047995637569937163608*d^25*t^35 + 3779660086802655738792*d^26*t^35 - 
 4352508128726338923005*d^27*t^35 - 6629414501556105454443*d^28*t^35 - 
 2160193141293759933822*d^29*t^35 + 3075525875680050524034*d^30*t^35 + 
 3677733780708875032995*d^31*t^35 + 810048538798351425815*d^32*t^35 - 
 1107794721432833949053*d^33*t^35 - 714122307433473302552*d^34*t^35 + 
 139427514482345147227*d^35*t^35 + 225890895838351291590*d^36*t^35 - 
 8342526754382646988*d^37*t^35 - 56122796202489964597*d^38*t^35 - 
 1537424682842725578*d^39*t^35 + 9810188061124643868*d^40*t^35 - 
 1748716800922945565*d^41*t^35 - 2998242027149815866*d^42*t^35 - 
 190640990689249203*d^43*t^35 + 332387534405690859*d^44*t^35 + 
 52933500584015775*d^45*t^35 - 8626624323964534*d^46*t^35 + 
 963445627236265*d^47*t^35 + 724364075415324*d^48*t^35 - 
 13668153532986*d^49*t^35 - 1326458950389*d^50*t^35 + 9524518322*d^51*t^35 - 
 566283660430*t^36 - 6983306307439*d*t^36 + 28839102622073*d^2*t^36 + 
 972391554195222*d^3*t^36 + 9232312195774691*d^4*t^36 + 
 56500886218610937*d^5*t^36 + 259452371368310429*d^6*t^36 + 
 959943269189961829*d^7*t^36 + 2991070297936689660*d^8*t^36 + 
 8069860585064735442*d^9*t^36 + 19185891726148574523*d^10*t^36 + 
 40470574396760383226*d^11*t^36 + 74703049595445356470*d^12*t^36 + 
 113645422880986838265*d^13*t^36 + 113900383002723308212*d^14*t^36 - 
 41263545882334868406*d^15*t^36 - 562098443622290149476*d^16*t^36 - 
 1678046098283900444512*d^17*t^36 - 3397254443458703096498*d^18*t^36 - 
 5171284325824722605742*d^19*t^36 - 5815609271934899461256*d^20*t^36 - 
 4172343131106745078370*d^21*t^36 - 488330498675652018231*d^22*t^36 + 
 2725773462625250495010*d^23*t^36 + 2173613507383099831466*d^24*t^36 - 
 2601940032135846719015*d^25*t^36 - 7328919050765258948374*d^26*t^36 - 
 6672283220777186288716*d^27*t^36 - 589758798340025036474*d^28*t^36 + 
 4908732759097951358198*d^29*t^36 + 4839344371714017364945*d^30*t^36 + 
 1014597460352501439955*d^31*t^36 - 1420436182699431090531*d^32*t^36 - 
 891514456245204394998*d^33*t^36 + 245087222598635801113*d^34*t^36 + 
 322559281128978381842*d^35*t^36 - 57242257975026228074*d^36*t^36 - 
 118982870041762919422*d^37*t^36 + 5104653383349429908*d^38*t^36 + 
 36922560128148963768*d^39*t^36 + 5045313653874199585*d^40*t^36 - 
 6750101521277157608*d^41*t^36 - 1982425153366755983*d^42*t^36 + 
 347764185611004741*d^43*t^36 + 70048575631788743*d^44*t^36 - 
 48377121451659168*d^45*t^36 + 3421917775459257*d^46*t^36 + 
 6325526939302268*d^47*t^36 + 324647657045018*d^48*t^36 - 
 120194356974278*d^49*t^36 + 2504154330898*d^50*t^36 - 4880811365*d^51*t^36 - 
 758631072892*t^37 - 14717740480593*d*t^37 - 168694368144229*d^2*t^37 - 
 1216433835166746*d^3*t^37 - 5633539575395402*d^4*t^37 - 
 16115029231550322*d^5*t^37 - 12080574242839077*d^6*t^37 + 
 167202998292134672*d^7*t^37 + 1219941903545114827*d^8*t^37 + 
 5448014530024634814*d^9*t^37 + 19096173435497573910*d^10*t^37 + 
 56336565704545329462*d^11*t^37 + 143633532508689232213*d^12*t^37 + 
 319437239907205669442*d^13*t^37 + 620291068531763678752*d^14*t^37 + 
 1048291849506158402636*d^15*t^37 + 1534117211949916105844*d^16*t^37 + 
 1936108135844730063237*d^17*t^37 + 2110064982272410204461*d^18*t^37 + 
 1997091924710772994795*d^19*t^37 + 1560854947523352661196*d^20*t^37 + 
 501934900229008851348*d^21*t^37 - 1860172804908616032298*d^22*t^37 - 
 5834484093633271728902*d^23*t^37 - 9929592781768130438532*d^24*t^37 - 
 10757192205881530376044*d^25*t^37 - 6012960876907193911791*d^26*t^37 + 
 1854365439547262101857*d^27*t^37 + 6710266637443809154667*d^28*t^37 + 
 5119772545207256072415*d^29*t^37 + 346792968932511908078*d^30*t^37 - 
 2009097968212584989762*d^31*t^37 - 836328620426203009323*d^32*t^37 + 
 697441302135868658831*d^33*t^37 + 592827892102937470038*d^34*t^37 - 
 140341916585373897483*d^35*t^37 - 283088285166742420223*d^36*t^37 - 
 36124322643712452261*d^37*t^37 + 69403301674305864668*d^38*t^37 + 
 23809218727226170090*d^39*t^37 - 7124377462801564200*d^40*t^37 - 
 2916187868453580049*d^41*t^37 + 1087400396726843422*d^42*t^37 + 
 96698739867999107*d^43*t^37 - 323681132738395079*d^44*t^37 - 
 66253712332484590*d^45*t^37 + 18768729834124129*d^46*t^37 + 
 4218935533046334*d^47*t^37 - 667377312398120*d^48*t^37 - 
 107574727044308*d^49*t^37 + 5708441210721*d^50*t^37 - 
 33772852220*d^51*t^37 + 211933500167*t^38 + 1365425897361*d*t^38 - 
 31894718786607*d^2*t^38 - 579565289651636*d^3*t^38 - 
 5177531497438105*d^4*t^38 - 31335212556107249*d^5*t^38 - 
 141808007249052927*d^6*t^38 - 507560196911005782*d^7*t^38 - 
 1477976026666080273*d^8*t^38 - 3509057934876251464*d^9*t^38 - 
 6568746204123305882*d^10*t^38 - 8329761714242637509*d^11*t^38 - 
 117212844839774595*d^12*t^38 + 40594963841049526092*d^13*t^38 + 
 161457349895371474679*d^14*t^38 + 445558323654974488901*d^15*t^38 + 
 1003515164172900552956*d^16*t^38 + 1915715570285148928931*d^17*t^38 + 
 3097138273913407773812*d^18*t^38 + 4116017249886277233498*d^19*t^38 + 
 4140423985366913826128*d^20*t^38 + 2324520721749932407592*d^21*t^38 - 
 1237136236829741367357*d^22*t^38 - 4650009517816402042483*d^23*t^38 - 
 4923956950855775635740*d^24*t^38 - 791736147911545124263*d^25*t^38 + 
 4864039187335183870665*d^26*t^38 + 6864227911078771913140*d^27*t^38 + 
 3315161818543116484254*d^28*t^38 - 1765538650004979731004*d^29*t^38 - 
 3174509616323238910588*d^30*t^38 - 770158457435737761363*d^31*t^38 + 
 1405178979780935741350*d^32*t^38 + 1121957406654735844693*d^33*t^38 - 
 92536516017774177986*d^34*t^38 - 439215014175238189862*d^35*t^38 - 
 106753204135150345575*d^36*t^38 + 82852406463158753608*d^37*t^38 + 
 30091481715144569683*d^38*t^38 - 16011730091176029047*d^39*t^38 - 
 4303573581110238095*d^40*t^38 + 5238571963089573202*d^41*t^38 + 
 1832565279727712304*d^42*t^38 - 627419813747046905*d^43*t^38 - 
 332850658804406415*d^44*t^38 + 4877487684533577*d^45*t^38 + 
 11901863652482734*d^46*t^38 - 2839677215002142*d^47*t^38 - 
 850021646289065*d^48*t^38 + 27897852415900*d^49*t^38 + 
 3585800559294*d^50*t^38 - 46432196970*d^51*t^38 + 444155178380*t^39 + 
 6829889263231*d*t^39 + 72875140901554*d^2*t^39 + 501896268819655*d^3*t^39 + 
 2149738213658004*d^4*t^39 + 4592626481607104*d^5*t^39 - 
 10723914689726378*d^6*t^39 - 157085511735388681*d^7*t^39 - 
 888948604546332380*d^8*t^39 - 3628698388877610716*d^9*t^39 - 
 12030580638143758290*d^10*t^39 - 33794624178068165137*d^11*t^39 - 
 81646202848452871094*d^12*t^39 - 169649948914512667069*d^13*t^39 - 
 299583729214186360590*d^14*t^39 - 437545045238557932142*d^15*t^39 - 
 497826478872324069000*d^16*t^39 - 370874864821371880184*d^17*t^39 - 
 20649371322374156638*d^18*t^39 + 410244672369953898976*d^19*t^39 + 
 671845919257359666486*d^20*t^39 + 784241054128487178522*d^21*t^39 + 
 1414398610721900843887*d^22*t^39 + 3471177248017859186816*d^23*t^39 + 
 6668926402084325160343*d^24*t^39 + 8589907055508808986740*d^25*t^39 + 
 6437853660827197529554*d^26*t^39 + 655459115274241879536*d^27*t^39 - 
 4267494776288729928152*d^28*t^39 - 4310983195312325411602*d^29*t^39 - 
 677599888599514946912*d^30*t^39 + 1978283291523092192414*d^31*t^39 + 
 1518048708783184530503*d^32*t^39 - 44198780237695851035*d^33*t^39 - 
 499404823407957940047*d^34*t^39 - 76021194162711369361*d^35*t^39 + 
 148025934560524635213*d^36*t^39 + 31709972736386125988*d^37*t^39 - 
 52120749028048574696*d^38*t^39 - 21296983914280582499*d^39*t^39 + 
 8795040639734393400*d^40*t^39 + 6204954071248349962*d^41*t^39 - 
 116188139797590699*d^42*t^39 - 570682459411261371*d^43*t^39 + 
 37545310023570051*d^44*t^39 + 43347202440453345*d^45*t^39 - 
 12352457581052035*d^46*t^39 - 5442133826734108*d^47*t^39 + 
 169232444106102*d^48*t^39 + 130619238933922*d^49*t^39 - 
 3610304157958*d^50*t^39 - 3469313698*d^51*t^39 - 143852139562*t^40 + 
 709915306165*d*t^40 + 31953259459065*d^2*t^40 + 380353825536909*d^3*t^40 + 
 2964170857524363*d^4*t^40 + 16776546872515759*d^5*t^40 + 
 72227425537864890*d^6*t^40 + 243185369512542649*d^7*t^40 + 
 635446143936489965*d^8*t^40 + 1188090895922394618*d^9*t^40 + 
 955315051176293791*d^10*t^40 - 3598181986921469504*d^11*t^40 - 
 21564933331240210849*d^12*t^40 - 71304472065184000783*d^13*t^40 - 
 183054487606385591869*d^14*t^40 - 396972750840279328867*d^15*t^40 - 
 751735093944025188934*d^16*t^40 - 1257597217021266482159*d^17*t^40 - 
 1844153211695589940181*d^18*t^40 - 2277304406278619941398*d^19*t^40 - 
 2096424656573679053320*d^20*t^40 - 751443075926960513184*d^21*t^40 + 
 1849893943729179986176*d^22*t^40 + 4606777409976103424137*d^23*t^40 + 
 5316891657784066609031*d^24*t^40 + 2475391973131545233846*d^25*t^40 - 
 2445272067696687093124*d^26*t^40 - 5401019316752093392552*d^27*t^40 - 
 3788026779744043548095*d^28*t^40 + 327902515781041666299*d^29*t^40 + 
 2560846788194465196421*d^30*t^40 + 1503815535381396267241*d^31*t^40 - 
 325840095317662830325*d^32*t^40 - 644842368449753619947*d^33*t^40 + 
 32887251463716493044*d^34*t^40 + 321010490505478528126*d^35*t^40 + 
 87867865736818221843*d^36*t^40 - 88744436908523652746*d^37*t^40 - 
 53422320915554073368*d^38*t^40 + 5499994740871308521*d^39*t^40 + 
 9247522009749279412*d^40*t^40 - 375280617260043501*d^41*t^40 - 
 1080008492839357857*d^42*t^40 + 332103740908155501*d^43*t^40 + 
 266154550799013618*d^44*t^40 - 3349077208684957*d^45*t^40 - 
 21414599961737338*d^46*t^40 - 531444907235517*d^47*t^40 + 
 1055928968010901*d^48*t^40 + 75594914300622*d^49*t^40 - 
 8640165705090*d^50*t^40 + 81515157330*d^51*t^40 - 240946307269*t^41 - 
 4239761193576*d*t^41 - 40969855173165*d^2*t^41 - 239328550134532*d^3*t^41 - 
 843246045522090*d^4*t^41 - 753722311887135*d^5*t^41 + 
 12830815654568090*d^6*t^41 + 107254651699606946*d^7*t^41 + 
 532628488036501006*d^8*t^41 + 2020428344381845566*d^9*t^41 + 
 6300280306935643682*d^10*t^41 + 16598622356301593041*d^11*t^41 + 
 37126781213327026802*d^12*t^41 + 69435346303464323995*d^13*t^41 + 
 103452285158016558447*d^14*t^41 + 105038611424826161162*d^15*t^41 + 
 11867706045176741357*d^16*t^41 - 239360521769703637435*d^17*t^41 - 
 639025454237038138038*d^18*t^41 - 1025243789699850773330*d^19*t^41 - 
 1130759331387505237292*d^20*t^41 - 878417487167070462090*d^21*t^41 - 
 755590103716421407824*d^22*t^41 - 1671015208933814702973*d^23*t^41 - 
 3897664588628550716390*d^24*t^41 - 5997767444368026184128*d^25*t^41 - 
 5576355770783435080381*d^26*t^41 - 2002170868575916301296*d^27*t^41 + 
 2063753452847716078728*d^28*t^41 + 3196437007886508486016*d^29*t^41 + 
 1216892113250240926501*d^30*t^41 - 859024274546105420817*d^31*t^41 - 
 923804230069248546789*d^32*t^41 + 91583585050694115740*d^33*t^41 + 
 494945620096339603414*d^34*t^41 + 168635185418863659590*d^35*t^41 - 
 102892631848931992349*d^36*t^41 - 71522633720271437462*d^37*t^41 + 
 10109160674869164521*d^38*t^41 + 13381282449676099656*d^39*t^41 - 
 3932364290078163487*d^40*t^41 - 4110248604644528713*d^41*t^41 + 
 276210837299828520*d^42*t^41 + 781617315251775980*d^43*t^41 + 
 102474284044856445*d^44*t^41 - 46429851241825432*d^45*t^41 - 
 3454053542368891*d^46*t^41 + 4347008405216366*d^47*t^41 + 
 597937729491568*d^48*t^41 - 60238336236082*d^49*t^41 - 
 4921793570828*d^50*t^41 + 117526605231*d^51*t^41 + 144176744949*t^42 - 
 28740416656*d*t^42 - 17721863494633*d^2*t^42 - 221986642164104*d^3*t^42 - 
 1670727784247552*d^4*t^42 - 8968856490201673*d^5*t^42 - 
 36570251748724306*d^6*t^42 - 114724143895070822*d^7*t^42 - 
 262336669267484932*d^8*t^42 - 323311247492631423*d^9*t^42 + 
 536180128302112448*d^10*t^42 + 4894942813016957458*d^11*t^42 + 
 18641004569739011104*d^12*t^42 + 52210857130991994602*d^13*t^42 + 
 119822841031687184825*d^14*t^42 + 235064051663186517041*d^15*t^42 + 
 403368672953490758306*d^16*t^42 + 614142328075036699933*d^17*t^42 + 
 829113935726668124207*d^18*t^42 + 949346996701763589826*d^19*t^42 + 
 758077394835315518711*d^20*t^42 - 68944139213467682129*d^21*t^42 - 
 1695011409904916728096*d^22*t^42 - 3600666518813207191027*d^23*t^42 - 
 4405454624727848422465*d^24*t^42 - 2831491914692951261619*d^25*t^42 + 
 609455542483271250221*d^26*t^42 + 3317806180564095497204*d^27*t^42 + 
 3007486951647526169386*d^28*t^42 + 420132128164961632930*d^29*t^42 - 
 1473657646980035124479*d^30*t^42 - 1116968327151616428428*d^31*t^42 + 
 165115374847423641627*d^32*t^42 + 595729950612035112723*d^33*t^42 + 
 176828066851112179074*d^34*t^42 - 142523626064993086769*d^35*t^42 - 
 77202579176290571465*d^36*t^42 + 38273580845446514726*d^37*t^42 + 
 31616147518396180380*d^38*t^42 - 5996816017215491827*d^39*t^42 - 
 9852057948737956005*d^40*t^42 - 1042629595171617936*d^41*t^42 + 
 1244446295964329363*d^42*t^42 + 211043776657710838*d^43*t^42 - 
 122919020481252056*d^44*t^42 - 14315542344385544*d^45*t^42 + 
 14761952962197188*d^46*t^42 + 2499100145601599*d^47*t^42 - 
 546381605569384*d^48*t^42 - 100338402949230*d^49*t^42 + 
 4305645815312*d^50*t^42 + 26394392035*d^51*t^42 + 71207551873*t^43 + 
 2413006660911*d*t^43 + 26173214570193*d^2*t^43 + 153078805790120*d^3*t^43 + 
 533038303054426*d^4*t^43 + 524848053312456*d^5*t^43 - 
 6945075002914233*d^6*t^43 - 57155279727028534*d^7*t^43 - 
 274306515041070800*d^8*t^43 - 996956995008121974*d^9*t^43 - 
 2943609379914917911*d^10*t^43 - 7215298653778513062*d^11*t^43 - 
 14564912443026303277*d^12*t^43 - 22963779578594217060*d^13*t^43 - 
 22814432616361913277*d^14*t^43 + 8647077767308255324*d^15*t^43 + 
 107444906385511100696*d^16*t^43 + 305514716058957379017*d^17*t^43 + 
 587018321395493400462*d^18*t^43 + 838742153679584840208*d^19*t^43 + 
 870703192852074102109*d^20*t^43 + 596455187337195904514*d^21*t^43 + 
 303093237306310989631*d^22*t^43 + 642139113754977711690*d^23*t^43 + 
 1994036453441831286371*d^24*t^43 + 3631511365398608971430*d^25*t^43 + 
 3919180339200451134139*d^26*t^43 + 2010366880870540657359*d^27*t^43 - 
 751033600566145523716*d^28*t^43 - 1995500251823750593696*d^29*t^43 - 
 1069374055260633425444*d^30*t^43 + 353186980005367737798*d^31*t^43 + 
 658541385016882666282*d^32*t^43 + 103620593073179419838*d^33*t^43 - 
 233384015079371711531*d^34*t^43 - 96014265888591785305*d^35*t^43 + 
 74816199753312737369*d^36*t^43 + 61539892356718679188*d^37*t^43 - 
 2597708025681598146*d^38*t^43 - 14670043469501317158*d^39*t^43 - 
 2007287519099391169*d^40*t^43 + 2037441899062242600*d^41*t^43 + 
 201512807503962868*d^42*t^43 - 423249066341124463*d^43*t^43 - 
 88850630321542671*d^44*t^43 + 36563861056396950*d^45*t^43 + 
 9591767807957253*d^46*t^43 - 2504968802644408*d^47*t^43 - 
 853872206471525*d^48*t^43 - 9638447025662*d^49*t^43 + 
 8682641130572*d^50*t^43 - 130142727537*d^51*t^43 - 91844072386*t^44 - 
 724121441401*d*t^44 + 2579119219807*d^2*t^44 + 86900476961090*d^3*t^44 + 
 786383736524235*d^4*t^44 + 4454719357897014*d^5*t^44 + 
 18348888603238066*d^6*t^44 + 56453724313568636*d^7*t^44 + 
 120688448970471113*d^8*t^44 + 104838835042317987*d^9*t^44 - 
 482275815211893723*d^10*t^44 - 3063246592612213005*d^11*t^44 - 
 10680765615407745794*d^12*t^44 - 28229339965780756773*d^13*t^44 - 
 61179665551371299869*d^14*t^44 - 112155817184204096113*d^15*t^44 - 
 176959943340535232881*d^16*t^44 - 243799549591862380389*d^17*t^44 - 
 294759607060279695512*d^18*t^44 - 294673036846993205522*d^19*t^44 - 
 152112258634549189983*d^20*t^44 + 306350163991738014024*d^21*t^44 + 
 1220283975244511644776*d^22*t^44 + 2381591127088917489632*d^23*t^44 + 
 3027405216899296657195*d^24*t^44 + 2286058961867388737221*d^25*t^44 + 
 221331172026608731108*d^26*t^44 - 1724991842441803391396*d^27*t^44 - 
 1968283097387607074063*d^28*t^44 - 599249516055004621305*d^29*t^44 + 
 687473605720717805107*d^30*t^44 + 701292607299977103681*d^31*t^44 - 
 5440901892170612849*d^32*t^44 - 329404610221512823340*d^33*t^44 - 
 112914751032806275547*d^34*t^44 + 106008020557152670407*d^35*t^44 + 
 84296720643106332172*d^36*t^44 - 3156511086606918160*d^37*t^44 - 
 19649204122009454188*d^38*t^44 - 825297872312621926*d^39*t^44 + 
 4706940861699212932*d^40*t^44 + 619538521934034288*d^41*t^44 - 
 971255421588562213*d^42*t^44 - 300276057438612825*d^43*t^44 + 
 66231953533276761*d^44*t^44 + 29635447928981304*d^45*t^44 - 
 6289175831488124*d^46*t^44 - 3346244286842214*d^47*t^44 - 
 106603884586516*d^48*t^44 + 73596430273066*d^49*t^44 + 
 3582442290536*d^50*t^44 - 178869903821*d^51*t^44 + 10114801856*t^45 - 
 819689345765*d*t^45 - 12714924473667*d^2*t^45 - 92183525765290*d^3*t^45 - 
 400214732841000*d^4*t^45 - 891066605524842*d^5*t^45 + 
 1266500501672576*d^6*t^45 + 21963563998260064*d^7*t^45 + 
 118247646560048842*d^8*t^45 + 440797022907915500*d^9*t^45 + 
 1281494439061791802*d^10*t^45 + 2988951292019873904*d^11*t^45 + 
 5460476396444090057*d^12*t^45 + 6810761042850349631*d^13*t^45 + 
 1089766060005771966*d^14*t^45 - 24064556801071751799*d^15*t^45 - 
 86907683539585815673*d^16*t^45 - 202631830837600596748*d^17*t^45 - 
 361099883890961736301*d^18*t^45 - 499548362878046694381*d^19*t^45 - 
 508588942015528352343*d^20*t^45 - 325775140521137549972*d^21*t^45 - 
 95203918599235686629*d^22*t^45 - 197824410097902257307*d^23*t^45 - 
 923830174974550840514*d^24*t^45 - 1954946067850501807331*d^25*t^45 - 
 2353871703126681016969*d^26*t^45 - 1471509864429877679180*d^27*t^45 + 
 108575723201160385487*d^28*t^45 + 1016564568283592326541*d^29*t^45 + 
 669024019404581610748*d^30*t^45 - 126708572935157612548*d^31*t^45 - 
 379409977938580761942*d^32*t^45 - 92124412112920859672*d^33*t^45 + 
 139260013387851035268*d^34*t^45 + 91381776128386459464*d^35*t^45 - 
 17069161138169363293*d^36*t^45 - 30000425710866927392*d^37*t^45 + 
 681804283232668175*d^38*t^45 + 9229023645328444445*d^39*t^45 + 
 1889034427563235684*d^40*t^45 - 1545769720133598537*d^41*t^45 - 
 586342788737892485*d^42*t^45 + 138321959126906472*d^43*t^45 + 
 78843806963495252*d^44*t^45 - 11773108182248598*d^45*t^45 - 
 8800686735868300*d^46*t^45 + 176389200421665*d^47*t^45 + 
 530953370758931*d^48*t^45 + 46531701216817*d^49*t^45 - 
 4144346819928*d^50*t^45 - 41252057541*d^51*t^45 + 28125989443*t^46 + 
 603210593909*d*t^46 + 3241444268129*d^2*t^46 - 10411481298661*d^3*t^46 - 
 242281146922223*d^4*t^46 - 1757750233929441*d^5*t^46 - 
 8189356742313805*d^6*t^46 - 27187412813489726*d^7*t^46 - 
 62442970271060820*d^8*t^46 - 68904961073554661*d^9*t^46 + 
 178180195578258364*d^10*t^46 + 1335879057712829095*d^11*t^46 + 
 4784104909302860567*d^12*t^46 + 12619861865431472554*d^13*t^46 + 
 26789712332856711682*d^14*t^46 + 47100752311190255097*d^15*t^46 + 
 69246010101933905173*d^16*t^46 + 85348620319217204142*d^17*t^46 + 
 86989048268905213416*d^18*t^46 + 62051094853408934333*d^19*t^46 - 
 26539025835391074070*d^20*t^46 - 263476261840128599138*d^21*t^46 - 
 734979378261970470279*d^22*t^46 - 1365681419225973493920*d^23*t^46 - 
 1776956391056125958417*d^24*t^46 - 1472333248024189393207*d^25*t^46 - 
 393216657801785745619*d^26*t^46 + 752376667054786051139*d^27*t^46 + 
 1055481448580386631680*d^28*t^46 + 424287727127037917732*d^29*t^46 - 
 296062444325722835376*d^30*t^46 - 386138754042466518000*d^31*t^46 - 
 34113739082338828355*d^32*t^46 + 172856106734054686821*d^33*t^46 + 
 83549809209093089388*d^34*t^46 - 41162767479379992795*d^35*t^46 - 
 43881726482945846259*d^36*t^46 + 1629884707010039559*d^37*t^46 + 
 13954562761466000214*d^38*t^46 + 3152239616197101414*d^39*t^46 - 
 2305820154769234633*d^40*t^46 - 874240615450456458*d^41*t^46 + 
 338777186890246603*d^42*t^46 + 191197916960320612*d^43*t^46 - 
 21575967699461975*d^44*t^46 - 22232016007747418*d^45*t^46 + 
 1317896565289892*d^46*t^46 + 2452491086648551*d^47*t^46 + 
 335215890089041*d^48*t^46 - 30295489171738*d^49*t^46 - 
 5626322523617*d^50*t^46 + 142589868349*d^51*t^46 - 16121729292*t^47 + 
 40991092434*d*t^47 + 3421681460134*d^2*t^47 + 38069499504977*d^3*t^47 + 
 222318640347364*d^4*t^47 + 768473060645147*d^5*t^47 + 
 1149459296961307*d^6*t^47 - 4145211854986909*d^7*t^47 - 
 38278061302954761*d^8*t^47 - 166051490940412177*d^9*t^47 - 
 513368039076091764*d^10*t^47 - 1216669108615894476*d^11*t^47 - 
 2162254197118535365*d^12*t^47 - 2348092223109508604*d^13*t^47 + 
 1151703504945822610*d^14*t^47 + 14202976948987282417*d^15*t^47 + 
 45330044441475288290*d^16*t^47 + 101675774327319270790*d^17*t^47 + 
 178751568229848417532*d^18*t^47 + 246974872127590025757*d^19*t^47 + 
 252487181584668305804*d^20*t^47 + 160169715475800926018*d^21*t^47 + 
 33970747286348580435*d^22*t^47 + 63359495664814670515*d^23*t^47 + 
 413721843236786880153*d^24*t^47 + 958349198131991246145*d^25*t^47 + 
 1232473018259900256415*d^26*t^47 + 861011918193373197643*d^27*t^47 + 
 72146089406801503595*d^28*t^47 - 451206579192787839840*d^29*t^47 - 
 349006066315592806282*d^30*t^47 + 33546661302969472236*d^31*t^47 + 
 185669292711442568462*d^32*t^47 + 57593941384507214244*d^33*t^47 - 
 67198141511994837342*d^34*t^47 - 52745125464051921452*d^35*t^47 + 
 5366349468728352330*d^36*t^47 + 18534378505732229479*d^37*t^47 + 
 3446402193646250608*d^38*t^47 - 3695590917216541916*d^39*t^47 - 
 1238940800682464198*d^40*t^47 + 707677753688760254*d^41*t^47 + 
 394595417881294811*d^42*t^47 - 43301277943297947*d^43*t^47 - 
 56417408810162576*d^44*t^47 + 207863923601632*d^45*t^47 + 
 6546327505288634*d^46*t^47 + 1102148924926849*d^47*t^47 - 
 167760301484414*d^48*t^47 - 49522847773490*d^49*t^47 - 
 983115819754*d^50*t^47 + 171674803010*d^51*t^47 - 276368271*t^48 - 
 205501322323*d*t^48 - 2344850571287*d^2*t^48 - 9388941945415*d^3*t^48 + 
 17479731015707*d^4*t^48 + 428575150231465*d^5*t^48 + 
 2748116735927266*d^6*t^48 + 10983600956970945*d^7*t^48 + 
 30076156965467164*d^8*t^48 + 49818391116129948*d^9*t^48 - 
 8563264214093111*d^10*t^48 - 401807421787902692*d^11*t^48 - 
 1696321689115558045*d^12*t^48 - 4767162853899269461*d^13*t^48 - 
 10387333085184800657*d^14*t^48 - 18272629996065433196*d^15*t^48 - 
 26118090643121375613*d^16*t^48 - 29865983963227930641*d^17*t^48 - 
 25379204225165721051*d^18*t^48 - 7533372336637605836*d^19*t^48 + 
 39434067626773862876*d^20*t^48 + 153765425761021255555*d^21*t^48 + 
 377899000895544144023*d^22*t^48 + 683961342684848416975*d^23*t^48 + 
 900736080156185491007*d^24*t^48 + 786777698090140876603*d^25*t^48 + 
 288922001106764135335*d^26*t^48 - 279808616898918586864*d^27*t^48 - 
 478060510747431701456*d^28*t^48 - 222058335461537717305*d^29*t^48 + 
 115150148065250737139*d^30*t^48 + 177366725991564384413*d^31*t^48 + 
 20344892214881653070*d^32*t^48 - 85325419276197784404*d^33*t^48 - 
 49460865167659692970*d^34*t^48 + 14570138911033078519*d^35*t^48 + 
 23089980944995623873*d^36*t^48 + 2555704782465138392*d^37*t^48 - 
 5689120554737982889*d^38*t^48 - 1641742227082890444*d^39*t^48 + 
 1235587445419989425*d^40*t^48 + 679246090271140945*d^41*t^48 - 
 86555999044495760*d^42*t^48 - 121121154002693672*d^43*t^48 - 
 6757175305763179*d^44*t^48 + 12412833057134554*d^45*t^48 + 
 1790573004116334*d^46*t^48 - 913920784988581*d^47*t^48 - 
 264744056845870*d^48*t^48 - 6644593382080*d^49*t^48 + 
 2851676778012*d^50*t^48 + 31318665672*d^51*t^48 + 4156174953*t^49 + 
 78707265369*d*t^49 - 54243416908*d^2*t^49 - 8154132079204*d^3*t^49 - 
 75730915604318*d^4*t^49 - 377102434240917*d^5*t^49 - 
 1121568077192829*d^6*t^49 - 1252001506168792*d^7*t^49 + 
 6552160273470502*d^8*t^49 + 47016265468481214*d^9*t^49 + 
 174721133871189808*d^10*t^49 + 460420028375629458*d^11*t^49 + 
 888661365261941626*d^12*t^49 + 1088891149480462491*d^13*t^49 - 
 120736717515574899*d^14*t^49 - 5211728888930878544*d^15*t^49 - 
 17904611777393458731*d^16*t^49 - 41551559965843364904*d^17*t^49 - 
 74809615445855928956*d^18*t^49 - 105674892066333213733*d^19*t^49 - 
 111239908774527918535*d^20*t^49 - 75458994913810397290*d^21*t^49 - 
 23928305725367166167*d^22*t^49 - 37699101649150753785*d^23*t^49 - 
 191631335882307320135*d^24*t^49 - 436404742692171139666*d^25*t^49 - 
 570319967048211954702*d^26*t^49 - 420214527224141822159*d^27*t^49 - 
 73098965011010361368*d^28*t^49 + 173575117698943731634*d^29*t^49 + 
 147857635615631669182*d^30*t^49 - 13733316423653325397*d^31*t^49 - 
 85380052412482765536*d^32*t^49 - 31949474787913951584*d^33*t^49 + 
 27332045599691282682*d^34*t^49 + 25792751546335184478*d^35*t^49 + 
 99852058504745155*d^36*t^49 - 7920597461038203525*d^37*t^49 - 
 1863122085272865778*d^38*t^49 + 1881923084838152073*d^39*t^49 + 
 973019455858133297*d^40*t^49 - 170395114500675382*d^41*t^49 - 
 209803885574401038*d^42*t^49 - 10516066495886797*d^43*t^49 + 
 24535491671291480*d^44*t^49 + 2545673439727663*d^45*t^49 - 
 3150306987528765*d^46*t^49 - 967923107961643*d^47*t^49 - 
 12880332979654*d^48*t^49 + 26745858282497*d^49*t^49 + 
 2152396680434*d^50*t^49 - 105042712755*d^51*t^49 - 1997171213*t^50 + 
 15135794859*d*t^50 + 616214340124*d^2*t^50 + 5555258868765*d^3*t^50 + 
 20934384058366*d^4*t^50 - 8227366137884*d^5*t^50 - 
 514806794207549*d^6*t^50 - 3097757250004089*d^7*t^50 - 
 11095482948023897*d^8*t^50 - 25946931072739263*d^9*t^50 - 
 29752826222259195*d^10*t^50 + 57233826115639436*d^11*t^50 + 
 438241860936282271*d^12*t^50 + 1463170813667470023*d^13*t^50 + 
 3494225249125605568*d^14*t^50 + 6533529292637050276*d^15*t^50 + 
 9785069747741151226*d^16*t^50 + 11627004962563704986*d^17*t^50 + 
 10114951949171930418*d^18*t^50 + 2530242868804951193*d^19*t^50 - 
 18355110503260659669*d^20*t^50 - 68636543995585658468*d^21*t^50 - 
 165563554089866840535*d^22*t^50 - 297340963403468645732*d^23*t^50 - 
 393113879947593003901*d^24*t^50 - 351922696952461273342*d^25*t^50 - 
 148597185449456245728*d^26*t^50 + 90844524078557787603*d^27*t^50 + 
 183495793611663614635*d^28*t^50 + 88724396031197285265*d^29*t^50 - 
 45925877960457320761*d^30*t^50 - 73023634485593457479*d^31*t^50 - 
 9348864887250221452*d^32*t^50 + 36312023384732616622*d^33*t^50 + 
 23242738794675754548*d^34*t^50 - 4444986973088084551*d^35*t^50 - 
 9957781370609394489*d^36*t^50 - 1695980827941685722*d^37*t^50 + 
 2520277546412567000*d^38*t^50 + 1122106246305946107*d^39*t^50 - 
 346681752883003030*d^40*t^50 - 316462681598854349*d^41*t^50 + 
 5116316094264615*d^42*t^50 + 53717097637658195*d^43*t^50 + 
 7115072924135094*d^44*t^50 - 6573692967338846*d^45*t^50 - 
 2231788802610203*d^46*t^50 + 82829512682245*d^47*t^50 + 
 138102321053467*d^48*t^50 + 17555665797623*d^49*t^50 - 
 409095769854*d^50*t^50 - 104971347617*d^51*t^50 + 201754319*t^51 - 
 24010330512*d*t^51 - 241626441639*d^2*t^51 - 168703592505*d^3*t^51 + 
 11649872785411*d^4*t^51 + 102710870420499*d^5*t^51 + 
 469882232730948*d^6*t^51 + 1259255466898726*d^7*t^51 + 
 1136628355787841*d^8*t^51 - 7069986790830770*d^9*t^51 - 
 43615345263191446*d^10*t^51 - 143631098762036790*d^11*t^51 - 
 329454617215081102*d^12*t^51 - 516316896246808997*d^13*t^51 - 
 326829694730088354*d^14*t^51 + 1136674917386113983*d^15*t^51 + 
 5349478588592992927*d^16*t^51 + 13814014311815504497*d^17*t^51 + 
 26417959464956079957*d^18*t^51 + 39092045292640950672*d^19*t^51 + 
 43590416513906310036*d^20*t^51 + 34004847566016132543*d^21*t^51 + 
 19624622741527490475*d^22*t^51 + 30053209332101904773*d^23*t^51 + 
 92178266465535595913*d^24*t^51 + 186057931646500132203*d^25*t^51 + 
 234964908569014814570*d^26*t^51 + 174352773148353730200*d^27*t^51 + 
 38751772851617713280*d^28*t^51 - 58379547602750918660*d^29*t^51 - 
 51564588424263311050*d^30*t^51 + 8119481178046242078*d^31*t^51 + 
 34886408421279382848*d^32*t^51 + 13837515773202570300*d^33*t^51 - 
 10395683448727592708*d^34*t^51 - 11013845907873275588*d^35*t^51 - 
 904148234423330859*d^36*t^51 + 3045874745832505740*d^37*t^51 + 
 1013276286738198155*d^38*t^51 - 641430006847405017*d^39*t^51 - 
 435273695934821734*d^40*t^51 + 42521023464539865*d^41*t^51 + 
 100625159513497866*d^42*t^51 + 16859190309456784*d^43*t^51 - 
 10189910479883214*d^44*t^51 - 3447648292448453*d^45*t^51 + 
 665873148782066*d^46*t^51 + 481488365786785*d^47*t^51 + 
 63224754358622*d^48*t^51 - 4795937152927*d^49*t^51 - 
 1277867166856*d^50*t^51 - 13440723157*d^51*t^51 + 234052381*t^52 + 
 8290928658*d*t^52 - 20143548573*d^2*t^52 - 1108381322272*d^3*t^52 - 
 8913537007812*d^4*t^52 - 33148340294716*d^5*t^52 - 24342090431707*d^6*t^52 + 
 411113536967282*d^7*t^52 + 2592254368900353*d^8*t^52 + 
 8790538305177304*d^9*t^52 + 18508499462885494*d^10*t^52 + 
 15315800500212011*d^11*t^52 - 58339823008953527*d^12*t^52 - 
 323907650954480729*d^13*t^52 - 946264950212350975*d^14*t^52 - 
 2027599847952277860*d^15*t^52 - 3441602863005006347*d^16*t^52 - 
 4737115218086480399*d^17*t^52 - 5147724658090759224*d^18*t^52 - 
 3268995449034512531*d^19*t^52 + 4197684296508614735*d^20*t^52 + 
 23521243729926404292*d^21*t^52 + 60584638536485355323*d^22*t^52 + 
 110021580158986335802*d^23*t^52 + 145319680071059142215*d^24*t^52 + 
 130399800584582265054*d^25*t^52 + 57618520093808723398*d^26*t^52 - 
 27079786894456385599*d^27*t^52 - 59463213878176362109*d^28*t^52 - 
 26680682865101343233*d^29*t^52 + 18954123450553532805*d^30*t^52 + 
 26563600963805740711*d^31*t^52 + 2746576069498441822*d^32*t^52 - 
 14165208384282586279*d^33*t^52 - 9632464576798607881*d^34*t^52 + 
 812673342240397424*d^35*t^52 + 3476916923779051797*d^36*t^52 + 
 716375027549156834*d^37*t^52 - 947375108374075688*d^38*t^52 - 
 506926690429048674*d^39*t^52 + 104122990881852144*d^40*t^52 + 
 150487916055940968*d^41*t^52 + 22943708011707024*d^42*t^52 - 
 16424133741512954*d^43*t^52 - 4652604960433708*d^44*t^52 + 
 2077972852692352*d^45*t^52 + 1193415158425986*d^46*t^52 + 
 122660593256451*d^47*t^52 - 39956730092264*d^48*t^52 - 
 10244278395402*d^49*t^52 - 382900688430*d^50*t^52 + 49595532737*d^51*t^52 - 
 151059656*t^53 + 84721205*d*t^53 + 49645351321*d^2*t^53 + 
 469168381296*d^3*t^53 + 1005896309954*d^4*t^53 - 10013943772134*d^5*t^53 - 
 96564585526924*d^6*t^53 - 426161876504121*d^7*t^53 - 
 1078737854124417*d^8*t^53 - 886140215746230*d^9*t^53 + 
 5503716565015993*d^10*t^53 + 31148130393588635*d^11*t^53 + 
 93979811501817240*d^12*t^53 + 192482138579355219*d^13*t^53 + 
 243072477061909006*d^14*t^53 - 14884466106093480*d^15*t^53 - 
 1077495220907870390*d^16*t^53 - 3535173021863833029*d^17*t^53 - 
 7545353453008535717*d^18*t^53 - 12049832212149238215*d^19*t^53 - 
 14678524597032168441*d^20*t^53 - 13793249115870552178*d^21*t^53 - 
 12439822589232885366*d^22*t^53 - 19629111179187437961*d^23*t^53 - 
 42622062475069306046*d^24*t^53 - 73183539344914657077*d^25*t^53 - 
 85964011864734832275*d^26*t^53 - 61953814702949210021*d^27*t^53 - 
 15152282979833197757*d^28*t^53 + 16801120074017875382*d^29*t^53 + 
 14151432940782525730*d^30*t^53 - 5078389617733680951*d^31*t^53 - 
 13005508090793840464*d^32*t^53 - 5309834032844729884*d^33*t^53 + 
 3228173377569856902*d^34*t^53 + 3726798465453121239*d^35*t^53 + 
 355658068948386147*d^36*t^53 - 1104068650174987732*d^37*t^53 - 
 445992493289296934*d^38*t^53 + 201257126836627814*d^39*t^53 + 
 188819218921245119*d^40*t^53 + 14608124725725083*d^41*t^53 - 
 29323627340481162*d^42*t^53 - 7047642164575274*d^43*t^53 + 
 3991590920130297*d^44*t^53 + 2148268889234755*d^45*t^53 + 
 89790340318904*d^46*t^53 - 168837507651653*d^47*t^53 - 
 44544715391154*d^48*t^53 - 2465502532388*d^49*t^53 + 
 424388182058*d^50*t^53 + 40849103668*d^51*t^53 + 50436618*t^54 - 
 1236420594*d*t^54 - 17868069097*d^2*t^54 - 8654337064*d^3*t^54 + 
 1155859455493*d^4*t^54 + 9738074973680*d^5*t^54 + 38125332026308*d^6*t^54 + 
 56458313158589*d^7*t^54 - 211276414455358*d^8*t^54 - 
 1654465157211877*d^9*t^54 - 5656884610415930*d^10*t^54 - 
 11523408091544643*d^11*t^54 - 8947152272912269*d^12*t^54 + 
 33661371761613604*d^13*t^54 + 175718822414115694*d^14*t^54 + 
 489541425441354324*d^15*t^54 + 1016270053357867001*d^16*t^54 + 
 1706727007897353469*d^17*t^54 + 2342050250136342438*d^18*t^54 + 
 2337661765153334046*d^19*t^54 + 364309869333807378*d^20*t^54 - 
 5769666140054454369*d^21*t^54 - 17762943503650157051*d^22*t^54 - 
 33392665636095594054*d^23*t^54 - 43963670188697245383*d^24*t^54 - 
 38689981639961457574*d^25*t^54 - 16408495163877647043*d^26*t^54 + 
 8079742682917207852*d^27*t^54 + 16077567698466942302*d^28*t^54 + 
 5372771201401417312*d^29*t^54 - 7651096982413920339*d^30*t^54 - 
 8618487827666343503*d^31*t^54 - 591893336379810155*d^32*t^54 + 
 4704576023405372071*d^33*t^54 + 3201395753909839284*d^34*t^54 - 
 169702141658578111*d^35*t^54 - 1115924032616087807*d^36*t^54 - 
 274493490379020505*d^37*t^54 + 302729094177793195*d^38*t^54 + 
 196788263319547963*d^39*t^54 - 12343455786654695*d^40*t^54 - 
 47846442614234455*d^41*t^54 - 10229885261340975*d^42*t^54 + 
 6008040631113517*d^43*t^54 + 3004000049542327*d^44*t^54 - 
 185389391128298*d^45*t^54 - 440647311986863*d^46*t^54 - 
 110055941548327*d^47*t^54 - 2412733207628*d^48*t^54 + 
 2912999248096*d^49*t^54 + 365365579739*d^50*t^54 + 4146016035*d^51*t^54 - 
 11146622*t^55 + 588061194*d*t^55 + 1298382935*d^2*t^55 - 
 61020538284*d^3*t^55 - 580810705658*d^4*t^55 - 1884636981074*d^5*t^55 + 
 3484679966427*d^6*t^55 + 59748605044387*d^7*t^55 + 
 280131884556474*d^8*t^55 + 714442095400309*d^9*t^55 + 
 643125451244694*d^10*t^55 - 3009702956882089*d^11*t^55 - 
 17042645875425149*d^12*t^55 - 48762290931704559*d^13*t^55 - 
 90935427985443851*d^14*t^55 - 91494199994834721*d^15*t^55 + 
 76586401777729098*d^16*t^55 + 596443014895643068*d^17*t^55 + 
 1579275198541750687*d^18*t^55 + 2859142677193297921*d^19*t^55 + 
 3963821683055117607*d^20*t^55 + 4632572315436218834*d^21*t^55 + 
 5768647735344747421*d^22*t^55 + 9561190091168837812*d^23*t^55 + 
 17224787375066051743*d^24*t^55 + 25577287098671258497*d^25*t^55 + 
 27490323786316488527*d^26*t^55 + 18817373699503992944*d^27*t^55 + 
 4819745776548761325*d^28*t^55 - 3854641460942361112*d^29*t^55 - 
 2680243990398427023*d^30*t^55 + 2565610023248541042*d^31*t^55 + 
 4267199879857726733*d^32*t^55 + 1685077173979302665*d^33*t^55 - 
 900327465459073992*d^34*t^55 - 1084671296012596862*d^35*t^55 - 
 112721028966107049*d^36*t^55 + 333632756157276120*d^37*t^55 + 
 149772944762936300*d^38*t^55 - 56252543934671075*d^39*t^55 - 
 65538188426261405*d^40*t^55 - 11235842427391122*d^41*t^55 + 
 8413703856896719*d^42*t^55 + 3550149431418853*d^43*t^55 - 
 743622168425460*d^44*t^55 - 806139434497489*d^45*t^55 - 
 159025810350986*d^46*t^55 + 24463587031515*d^47*t^55 + 
 14959555705451*d^48*t^55 + 1986838342989*d^49*t^55 - 7118447650*d^50*t^55 - 
 14138962467*d^51*t^55 + 1710073*t^56 - 159369712*d*t^56 + 
 1279850805*d^2*t^56 + 25102997093*d^3*t^56 + 69531505739*d^4*t^56 - 
 683586031546*d^5*t^56 - 7016354406240*d^6*t^56 - 29873187726963*d^7*t^56 - 
 59144288410080*d^8*t^56 + 55656747679117*d^9*t^56 + 
 811696922534143*d^10*t^56 + 2990895159841886*d^11*t^56 + 
 6393648576142470*d^12*t^56 + 6317774361590988*d^13*t^56 - 
 11719737285948197*d^14*t^56 - 75285056421248338*d^15*t^56 - 
 220262591292167594*d^16*t^56 - 471277022818207762*d^17*t^56 - 
 796140516350128419*d^18*t^56 - 1018834542684120265*d^19*t^56 - 
 712569519733271093*d^20*t^56 + 772199436617691264*d^21*t^56 + 
 3849544883711824877*d^22*t^56 + 7776263102152473260*d^23*t^56 + 
 10176839204575951546*d^24*t^56 + 8475343976104269243*d^25*t^56 + 
 2877861060010366832*d^26*t^56 - 2576823280405302586*d^27*t^56 - 
 3578610243190841039*d^28*t^56 - 340654143607205656*d^29*t^56 + 
 2729197680115963371*d^30*t^56 + 2434536138429811756*d^31*t^56 + 
 60234672848078783*d^32*t^56 - 1331284955023564143*d^33*t^56 - 
 879491665258714503*d^34*t^56 + 34983504981342271*d^35*t^56 + 
 292451146304214870*d^36*t^56 + 65786872670629754*d^37*t^56 - 
 97559867090190849*d^38*t^56 - 70969722504257197*d^39*t^56 - 
 6142671905001506*d^40*t^56 + 11730985674861052*d^41*t^56 + 
 3745426877315369*d^42*t^56 - 1480655406456632*d^43*t^56 - 
 1132910992922915*d^44*t^56 - 112991909065460*d^45*t^56 + 
 112456003986478*d^46*t^56 + 47065919572986*d^47*t^56 + 
 6315915851578*d^48*t^56 - 264595130579*d^49*t^56 - 147409409443*d^50*t^56 - 
 10091188775*d^51*t^56 - 179962*t^57 + 28536707*d*t^57 - 598268566*d^2*t^57 - 
 4034790559*d^3*t^57 + 35294429666*d^4*t^57 + 467809745984*d^5*t^57 + 
 2010449581501*d^6*t^57 + 1903882694724*d^7*t^57 - 22038799926013*d^8*t^57 - 
 132173723518455*d^9*t^57 - 372577769137857*d^10*t^57 - 
 439000478654732*d^11*t^57 + 1003660669177940*d^12*t^57 + 
 6718925954672940*d^13*t^57 + 19114319505667015*d^14*t^57 + 
 34021258465040559*d^15*t^57 + 31349312856418413*d^16*t^57 - 
 27630835295454733*d^17*t^57 - 182162658236281540*d^18*t^57 - 
 436850251918321779*d^19*t^57 - 758424617516063523*d^20*t^57 - 
 1174321460132839286*d^21*t^57 - 1930093338163684758*d^22*t^57 - 
 3421505502910808116*d^23*t^57 - 5634586755317671480*d^24*t^57 - 
 7521772034116115110*d^25*t^57 - 7430910334800684511*d^26*t^57 - 
 4810651569387532633*d^27*t^57 - 1321036991021700237*d^28*t^57 + 
 556763601855080634*d^29*t^57 + 125356662684717296*d^30*t^57 - 
 1028503150072505456*d^31*t^57 - 1216298141457454424*d^32*t^57 - 
 452865692275604135*d^33*t^57 + 205412850176334307*d^34*t^57 + 
 245493843477236796*d^35*t^57 + 5676584191547625*d^36*t^57 - 
 102502591971809842*d^37*t^57 - 52032985950601563*d^38*t^57 + 
 7475916837684908*d^39*t^57 + 15962219593195681*d^40*t^57 + 
 3616890467146181*d^41*t^57 - 2188145370668496*d^42*t^57 - 
 1289259232622107*d^43*t^57 + 52146763191793*d^44*t^57 + 
 251837543072450*d^45*t^57 + 90841499246941*d^46*t^57 + 
 9375019944805*d^47*t^57 - 2245762976999*d^48*t^57 - 753217374007*d^49*t^57 - 
 71612729081*d^50*t^57 - 1267426570*d^51*t^57 + 12243*t^58 - 3405735*d*t^58 + 
 137173836*d^2*t^58 - 274422364*d^3*t^58 - 17871838352*d^4*t^58 - 
 96196282861*d^5*t^58 + 73210325615*d^6*t^58 + 2958993495055*d^7*t^58 + 
 15328300186910*d^8*t^58 + 37661357871701*d^9*t^58 + 
 9544803355638*d^10*t^58 - 295963893588471*d^11*t^58 - 
 1279589536612585*d^12*t^58 - 3006810817876263*d^13*t^58 - 
 3698367218962089*d^14*t^58 + 2663503528698364*d^15*t^58 + 
 27971200329270138*d^16*t^58 + 86931621944354789*d^17*t^58 + 
 183624199892222483*d^18*t^58 + 284807736529699941*d^19*t^58 + 
 292047429679891745*d^20*t^58 + 56423750000000305*d^21*t^58 - 
 502564173497330054*d^22*t^58 - 1198467024655511936*d^23*t^58 - 
 1530623387376992360*d^24*t^58 - 1055497024605706956*d^25*t^58 + 
 28370505079736823*d^26*t^58 + 839440995196586931*d^27*t^58 + 
 663092792005667781*d^28*t^58 - 206552531438840277*d^29*t^58 - 
 790093878602447116*d^30*t^58 - 574252033181919020*d^31*t^58 + 
 12402573997977125*d^32*t^58 + 305439804948419135*d^33*t^58 + 
 183672699072962251*d^34*t^58 - 21955437598080907*d^35*t^58 - 
 73557940503521401*d^36*t^58 - 17589949129700940*d^37*t^58 + 
 22884053506971507*d^38*t^58 + 18282396036664781*d^39*t^58 + 
 2593602416351214*d^40*t^58 - 2784215591654877*d^41*t^58 - 
 1232775498938141*d^42*t^58 + 270305114856708*d^43*t^58 + 
 367889073802796*d^44*t^58 + 106449257360420*d^45*t^58 - 
 3161551790535*d^46*t^58 - 9774675059404*d^47*t^58 - 
 2499353161526*d^48*t^58 - 211389502025*d^49*t^58 + 11188418086*d^50*t^58 + 
 2226275938*d^51*t^58 - 469*t^59 + 251509*d*t^59 - 18303607*d^2*t^59 + 
 269792648*d^3*t^59 + 3379827906*d^4*t^59 - 4443390810*d^5*t^59 - 
 204208549816*d^6*t^59 - 1192373211378*d^7*t^59 - 2762477666047*d^8*t^59 + 
 2934172663365*d^9*t^59 + 43188713310165*d^10*t^59 + 
 152795307786070*d^11*t^59 + 267372592167990*d^12*t^59 - 
 15559181532008*d^13*t^59 - 1603018188837926*d^14*t^59 - 
 5453716131326426*d^15*t^59 - 11101444954418949*d^16*t^59 - 
 14843400657363618*d^17*t^59 - 9386262865060374*d^18*t^59 + 
 14851742413116218*d^19*t^59 + 72299686219597872*d^20*t^59 + 
 195666222135448060*d^21*t^59 + 445938699128313611*d^22*t^59 + 
 870351654986861987*d^23*t^59 + 1389829317992137932*d^24*t^59 + 
 1733436035006906375*d^25*t^59 + 1601227994136952957*d^26*t^59 + 
 994295803373908828*d^27*t^59 + 318381811694860628*d^28*t^59 + 
 21741624528422086*d^29*t^59 + 141322355586869115*d^30*t^59 + 
 327012432691765589*d^31*t^59 + 294237643226018887*d^32*t^59 + 
 100485488280488128*d^33*t^59 - 39047442102447620*d^34*t^59 - 
 43772270819857190*d^35*t^59 + 5698717614628870*d^36*t^59 + 
 26134004539849970*d^37*t^59 + 13650286172986697*d^38*t^59 - 
 629082204666001*d^39*t^59 - 3571779440639461*d^40*t^59 - 
 1119828030249924*d^41*t^59 + 405400963659962*d^42*t^59 + 
 371887272188066*d^43*t^59 + 55220071665598*d^44*t^59 - 
 42760120162258*d^45*t^59 - 25058776025265*d^46*t^59 - 
 5403461014459*d^47*t^59 - 205209853333*d^48*t^59 + 136564294597*d^49*t^59 + 
 26415782469*d^50*t^59 + 1546008368*d^51*t^59 + 7*t^60 - 8653*d*t^60 + 
 1158831*d^2*t^60 - 57237525*d^3*t^60 - 95756743*d^4*t^60 + 
 7004637585*d^5*t^60 + 58944089379*d^6*t^60 + 145768053680*d^7*t^60 - 
 490133678993*d^8*t^60 - 4768902407573*d^9*t^60 - 15452122406094*d^10*t^60 - 
 16561786568223*d^11*t^60 + 67677179883555*d^12*t^60 + 
 388095538391763*d^13*t^60 + 1007585402414368*d^14*t^60 + 
 1375483318696029*d^15*t^60 - 449214066360445*d^16*t^60 - 
 7982150944714239*d^17*t^60 - 24362612905635118*d^18*t^60 - 
 47248479409524046*d^19*t^60 - 63043286582933453*d^20*t^60 - 
 49550259341166171*d^21*t^60 + 2683784302373461*d^22*t^60 + 
 60453693244712223*d^23*t^60 + 52692548450594731*d^24*t^60 - 
 59392923796641399*d^25*t^60 - 206072062156157685*d^26*t^60 - 
 244724301092180279*d^27*t^60 - 112217452888187725*d^28*t^60 + 
 83143106529542517*d^29*t^60 + 170487793849079835*d^30*t^60 + 
 103681806981301109*d^31*t^60 - 9585523188277530*d^32*t^60 - 
 54849819611946828*d^33*t^60 - 26631254185076218*d^34*t^60 + 
 10188192266665066*d^35*t^60 + 16441277714318632*d^36*t^60 + 
 3803447635304310*d^37*t^60 - 4797617461705332*d^38*t^60 - 
 4188670528714107*d^39*t^60 - 965846404871646*d^40*t^60 + 
 404932451409760*d^41*t^60 + 253990901707431*d^42*t^60 - 
 47981018313838*d^43*t^60 - 94247329279146*d^44*t^60 - 
 40335348900148*d^45*t^60 - 6729384129151*d^46*t^60 + 
 753160976026*d^47*t^60 + 593079453588*d^48*t^60 + 119156547076*d^49*t^60 + 
 10607729109*d^50*t^60 + 310433533*d^51*t^60 - 112*d*t^61 + 39994*d^2*t^61 + 
 5209411*d^3*t^61 - 94771324*d^4*t^61 - 1670829432*d^5*t^61 - 
 5930149851*d^6*t^61 + 31044285638*d^7*t^61 + 353224283971*d^8*t^61 + 
 1299965802350*d^9*t^61 + 1221523621347*d^10*t^61 - 9160402828267*d^11*t^61 - 
 49275794692460*d^12*t^61 - 124912684853327*d^13*t^61 - 
 152637885780480*d^14*t^61 + 145398926059407*d^15*t^61 + 
 1257114055216026*d^16*t^61 + 3627536720825823*d^17*t^61 + 
 7032632792423859*d^18*t^61 + 9532685939377555*d^19*t^61 + 
 5832382649824852*d^20*t^61 - 14304143129614917*d^21*t^61 - 
 63564027489388378*d^22*t^61 - 144823680356024184*d^23*t^61 - 
 233915237528043606*d^24*t^61 - 280811487440627391*d^25*t^61 - 
 247025011715708838*d^26*t^61 - 151201766155757376*d^27*t^61 - 
 63550256348323684*d^28*t^61 - 39237981603673979*d^29*t^61 - 
 64314889879641212*d^30*t^61 - 81240305158396666*d^31*t^61 - 
 58923660434244432*d^32*t^61 - 18458215892358669*d^33*t^61 + 
 5449307530215860*d^34*t^61 + 5175186612035827*d^35*t^61 - 
 3157290961615192*d^36*t^61 - 5979258821153655*d^37*t^61 - 
 3249138350278387*d^38*t^61 - 342004056828350*d^39*t^61 + 
 460745189351467*d^40*t^61 + 142492545733221*d^41*t^61 - 
 120811625887437*d^42*t^61 - 114850820719821*d^43*t^61 - 
 38622364067760*d^44*t^61 - 1579250379138*d^45*t^61 + 
 3632109492388*d^46*t^61 + 1494732158107*d^47*t^61 + 278331194526*d^48*t^61 + 
 21515375114*d^49*t^61 - 592209681*d^50*t^61 - 151955601*d^51*t^61 + 
 14*d*t^62 - 13834*d^2*t^62 + 118574*d^3*t^62 + 22107824*d^4*t^62 + 
 162526858*d^5*t^62 - 807667057*d^6*t^62 - 15095845116*d^7*t^62 - 
 73753471479*d^8*t^62 - 90511574436*d^9*t^62 + 694108540973*d^10*t^62 + 
 4057513078671*d^11*t^62 + 9402905058974*d^12*t^62 + 
 2643680896529*d^13*t^62 - 53594833764640*d^14*t^62 - 
 193210004064133*d^15*t^62 - 343951224408699*d^16*t^62 - 
 184659690058593*d^17*t^62 + 840678633628427*d^18*t^62 + 
 3094140576114971*d^19*t^62 + 6099571536378283*d^20*t^62 + 
 8823798847818022*d^21*t^62 + 11838667372000681*d^22*t^62 + 
 19274389876276010*d^23*t^62 + 35649517128015181*d^24*t^62 + 
 57324168721137546*d^25*t^62 + 68956831366568217*d^26*t^62 + 
 55355775315764676*d^27*t^62 + 19989953709997139*d^28*t^62 - 
 13499640859304716*d^29*t^62 - 23468751182044297*d^30*t^62 - 
 11317194227896552*d^31*t^62 + 3719774143807129*d^32*t^62 + 
 7325068224123566*d^33*t^62 + 1707476626998639*d^34*t^62 - 
 3360874524769542*d^35*t^62 - 3396116033099679*d^36*t^62 - 
 917658179183536*d^37*t^62 + 631336374581244*d^38*t^62 + 
 619803278259890*d^39*t^62 + 125923563131222*d^40*t^62 - 
 105022110220534*d^41*t^62 - 79753691696458*d^42*t^62 - 
 13093636068843*d^43*t^62 + 10429309252371*d^44*t^62 + 
 7643924510843*d^45*t^62 + 2332807004597*d^46*t^62 + 306210354061*d^47*t^62 - 
 24149311370*d^48*t^62 - 15798464459*d^49*t^62 - 2368461484*d^50*t^62 - 
 130397867*d^51*t^62 + 1034*d^2*t^63 - 83639*d^3*t^63 - 2186519*d^4*t^63 + 
 5571316*d^5*t^63 + 333791169*d^6*t^63 + 2448043114*d^7*t^63 + 
 4377444768*d^8*t^63 - 35445740670*d^9*t^63 - 251703561979*d^10*t^63 - 
 582054283510*d^11*t^63 + 731002783237*d^12*t^63 + 9418949254925*d^13*t^63 + 
 32291530449302*d^14*t^63 + 58049195993768*d^15*t^63 + 
 20340010160700*d^16*t^63 - 226445964965425*d^17*t^63 - 
 847514627222247*d^18*t^63 - 1792776396000978*d^19*t^63 - 
 2381959894036534*d^20*t^63 - 1052613660178633*d^21*t^63 + 
 3951340741027248*d^22*t^63 + 12605493272049925*d^23*t^63 + 
 21415487204962684*d^24*t^63 + 24935412573535863*d^25*t^63 + 
 20761502939644848*d^26*t^63 + 12995162548241589*d^27*t^63 + 
 8882984604408306*d^28*t^63 + 11188671961843541*d^29*t^63 + 
 15317555148922426*d^30*t^63 + 14984114705007229*d^31*t^63 + 
 9298364155941484*d^32*t^63 + 2795414026098093*d^33*t^63 - 
 360228456000230*d^34*t^63 - 164100537337854*d^35*t^63 + 
 870139852671645*d^36*t^63 + 1067487034103657*d^37*t^63 + 
 559826568978815*d^38*t^63 + 84920649292117*d^39*t^63 - 
 63624120950812*d^40*t^63 - 28298214733525*d^41*t^63 + 
 14514944835875*d^42*t^63 + 19295269568013*d^43*t^63 + 
 8923982685497*d^44*t^63 + 1847087855946*d^45*t^63 - 152440012608*d^46*t^63 - 
 219363334057*d^47*t^63 - 68511644200*d^48*t^63 - 11442295776*d^49*t^63 - 
 1034988437*d^50*t^63 - 39399557*d^51*t^63 - 28*d^2*t^64 + 9074*d^3*t^64 + 
 53468*d^4*t^64 - 3270818*d^5*t^64 - 42900503*d^6*t^64 - 122087880*d^7*t^64 + 
 1119445727*d^8*t^64 + 10847867786*d^9*t^64 + 32905957580*d^10*t^64 - 
 40247091992*d^11*t^64 - 724199224803*d^12*t^64 - 2992015585363*d^13*t^64 - 
 6512552711538*d^14*t^64 - 5065916636746*d^15*t^64 + 
 16506886317509*d^16*t^64 + 74173361661222*d^17*t^64 + 
 163433190908566*d^18*t^64 + 235874750703018*d^19*t^64 + 
 166913131222742*d^20*t^64 - 316044174155970*d^21*t^64 - 
 1677497186139472*d^22*t^64 - 4326602900377178*d^23*t^64 - 
 7947566438532896*d^24*t^64 - 10990236895333014*d^25*t^64 - 
 11350652577681558*d^26*t^64 - 8229958985314098*d^27*t^64 - 
 3344360455846776*d^28*t^64 + 279527428327868*d^29*t^64 + 
 1008064781921522*d^30*t^64 - 148380924153238*d^31*t^64 - 
 1047990324896180*d^32*t^64 - 701894619524678*d^33*t^64 + 
 230533264466826*d^34*t^64 + 732786993816620*d^35*t^64 + 
 569106729484238*d^36*t^64 + 174023261449892*d^37*t^64 - 
 52021052658713*d^38*t^64 - 65962208568918*d^39*t^64 - 
 10340853843271*d^40*t^64 + 18229072055844*d^41*t^64 + 
 14818879258082*d^42*t^64 + 4454640679106*d^43*t^64 - 
 555851168037*d^44*t^64 - 1119669409193*d^45*t^64 - 531740148480*d^46*t^64 - 
 147275695912*d^47*t^64 - 25781491593*d^48*t^64 - 2703800056*d^49*t^64 - 
 137341724*d^50*t^64 - 1114688*d^51*t^64 - 440*d^3*t^65 + 9338*d^4*t^65 + 
 342228*d^5*t^65 + 1799785*d^6*t^65 - 18700405*d^7*t^65 - 
 271373152*d^8*t^65 - 1210662889*d^9*t^65 + 206904749*d^10*t^65 + 
 28119614734*d^11*t^65 + 146565851270*d^12*t^65 + 344830355833*d^13*t^65 + 
 47947414299*d^14*t^65 - 2395907178002*d^15*t^65 - 8133606038813*d^16*t^65 - 
 11786039389229*d^17*t^65 + 4234367537472*d^18*t^65 + 
 58995814941332*d^19*t^65 + 138258909699900*d^20*t^65 + 
 172007740127300*d^21*t^65 + 88571395171506*d^22*t^65 - 
 68576605768518*d^23*t^65 - 116800884840444*d^24*t^65 + 
 68377979701638*d^25*t^65 + 301009071378942*d^26*t^65 + 
 153021675664140*d^27*t^65 - 587377793396940*d^28*t^65 - 
 1559658506400042*d^29*t^65 - 2081969366818082*d^30*t^65 - 
 1803443292313840*d^31*t^65 - 1022043395347710*d^32*t^65 - 
 331399733313722*d^33*t^65 - 56587612872604*d^34*t^65 - 
 89904637498096*d^35*t^65 - 164565468675286*d^36*t^65 - 
 147143273395840*d^37*t^65 - 72078176495627*d^38*t^65 - 
 12942979582141*d^39*t^65 + 6305022825028*d^40*t^65 + 
 3314978757987*d^41*t^65 - 1860071268899*d^42*t^65 - 
 2937574808138*d^43*t^65 - 1783313974298*d^44*t^65 - 669237454695*d^45*t^65 - 
 164065181065*d^46*t^65 - 23927194374*d^47*t^65 - 1000353613*d^48*t^65 + 
 325565031*d^49*t^65 + 63270228*d^50*t^65 + 3816132*d^51*t^65 + 8*d^3*t^66 - 
 888*d^4*t^66 - 11846*d^5*t^66 + 138083*d^6*t^66 + 3371219*d^7*t^66 + 
 22424815*d^8*t^66 + 18773325*d^9*t^66 - 622538164*d^10*t^66 - 
 4181894152*d^11*t^66 - 9753010494*d^12*t^66 + 23908524877*d^13*t^66 + 
 271854891287*d^14*t^66 + 1052592887581*d^15*t^66 + 2217525185417*d^16*t^66 + 
 1401931308572*d^17*t^66 - 7432459820816*d^18*t^66 - 
 30064404592336*d^19*t^66 - 58178701622792*d^20*t^66 - 
 53783963792016*d^21*t^66 + 42551238295270*d^22*t^66 + 
 261691028810894*d^23*t^66 + 545458506035670*d^24*t^66 + 
 751047830219334*d^25*t^66 + 754505411712552*d^26*t^66 + 
 570155107886400*d^27*t^66 + 349862457956988*d^28*t^66 + 
 241101327349422*d^29*t^66 + 251090348945894*d^30*t^66 + 
 266119430419818*d^31*t^66 + 192726540957394*d^32*t^66 + 
 52008113980340*d^33*t^66 - 64318934029360*d^34*t^66 - 
 98119953826184*d^35*t^66 - 67012765888272*d^36*t^66 - 
 23461309180354*d^37*t^66 - 324153995593*d^38*t^66 + 
 2470090239087*d^39*t^66 - 1484612581109*d^40*t^66 - 
 3478695001963*d^41*t^66 - 2718530737748*d^42*t^66 - 
 1269729874936*d^43*t^66 - 363219265966*d^44*t^66 - 40668989027*d^45*t^66 + 
 15676503299*d^46*t^66 + 9555868585*d^47*t^66 + 2583000789*d^48*t^66 + 
 417658120*d^49*t^66 + 39247904*d^50*t^66 + 1669392*d^51*t^66 + 24*d^4*t^67 - 
 320*d^5*t^67 - 17214*d^6*t^67 - 174714*d^7*t^67 - 209322*d^8*t^67 + 
 8826666*d^9*t^67 + 75294836*d^10*t^67 + 197170496*d^11*t^67 - 
 1033793240*d^12*t^67 - 12512984418*d^13*t^67 - 63203286410*d^14*t^67 - 
 198393115070*d^15*t^67 - 377900700466*d^16*t^67 - 186167039536*d^17*t^67 + 
 1459042368288*d^18*t^67 + 5779084359600*d^19*t^67 + 
 11765089701360*d^20*t^67 + 12697287935896*d^21*t^67 - 
 4142427571660*d^22*t^67 - 49291729601476*d^23*t^67 - 
 116302379250068*d^24*t^67 - 174019651797684*d^25*t^67 - 
 181109806457448*d^26*t^67 - 118726366963680*d^27*t^67 - 
 12822957485040*d^28*t^67 + 80314954988964*d^29*t^67 + 
 116810825896140*d^30*t^67 + 96543240083076*d^31*t^67 + 
 54472822488076*d^32*t^67 + 25225363529208*d^33*t^67 + 
 18045470770416*d^34*t^67 + 21011522522496*d^35*t^67 + 
 20690686241016*d^36*t^67 + 14071910694200*d^37*t^67 + 
 5887097684522*d^38*t^67 + 662106847390*d^39*t^67 - 942224327490*d^40*t^67 - 
 659427279206*d^41*t^67 - 108210341996*d^42*t^67 + 130472055968*d^43*t^67 + 
 128516271560*d^44*t^67 + 65648413230*d^45*t^67 + 22916094366*d^46*t^67 + 
 5778952410*d^47*t^67 + 1049703334*d^48*t^67 + 131514152*d^49*t^67 + 
 10239056*d^50*t^67 + 374992*d^51*t^67 + 24*d^5*t^68 + 404*d^6*t^68 - 
 908*d^7*t^68 - 75500*d^8*t^68 - 785124*d^9*t^68 - 2972272*d^10*t^68 + 
 11781568*d^11*t^68 + 223223000*d^12*t^68 + 1515290908*d^13*t^68 + 
 6539468116*d^14*t^68 + 19391269100*d^15*t^68 + 36777508412*d^16*t^68 + 
 20998635984*d^17*t^68 - 134780545664*d^18*t^68 - 580785331136*d^19*t^68 - 
 1313165351968*d^20*t^68 - 1810222166144*d^21*t^68 - 853590766744*d^22*t^68 + 
 2853975605448*d^23*t^68 + 9121548778504*d^24*t^68 + 
 14882196190536*d^25*t^68 + 14963141294688*d^26*t^68 + 
 5696044150080*d^27*t^68 - 11059496633520*d^28*t^68 - 
 27574064890200*d^29*t^68 - 35062292639736*d^30*t^68 - 
 30055805151336*d^31*t^68 - 16703630718408*d^32*t^68 - 
 3074573599120*d^33*t^68 + 4851709567936*d^34*t^68 + 
 6280199841088*d^35*t^68 + 4150247626848*d^36*t^68 + 
 1724153320520*d^37*t^68 + 484136091268*d^38*t^68 + 258981860996*d^39*t^68 + 
 363828047140*d^40*t^68 + 388262784892*d^41*t^68 + 288087852944*d^42*t^68 + 
 159195316736*d^43*t^68 + 68133582744*d^44*t^68 + 22935910492*d^45*t^68 + 
 6068366116*d^46*t^68 + 1243485116*d^47*t^68 + 191277388*d^48*t^68 + 
 20855264*d^49*t^68 + 1440576*d^50*t^68 + 47488*d^51*t^68 + 8*d^6*t^69 + 
 248*d^7*t^69 + 3176*d^8*t^69 + 18504*d^9*t^69 - 15072*d^10*t^69 - 
 1214688*d^11*t^69 - 11598176*d^12*t^69 - 67112392*d^13*t^69 - 
 273280808*d^14*t^69 - 800320872*d^15*t^69 - 1556747848*d^16*t^69 - 
 1080582256*d^17*t^69 + 5249873088*d^18*t^69 + 25410706752*d^19*t^69 + 
 64525585152*d^20*t^69 + 110052187360*d^21*t^69 + 119236397648*d^22*t^69 + 
 35352261616*d^23*t^69 - 149329926896*d^24*t^69 - 317410102608*d^25*t^69 - 
 228873202368*d^26*t^69 + 327557338560*d^27*t^69 + 1302148710720*d^28*t^69 + 
 2281034785680*d^29*t^69 + 2680665889200*d^30*t^69 + 
 2151998827248*d^31*t^69 + 870113432688*d^32*t^69 - 557232074944*d^33*t^69 - 
 1497803963776*d^34*t^69 - 1680853902592*d^35*t^69 - 
 1274682843648*d^36*t^69 - 665731091616*d^37*t^69 - 175079168472*d^38*t^69 + 
 78361109272*d^39*t^69 + 139695087368*d^40*t^69 + 108585228232*d^41*t^69 + 
 60302580384*d^42*t^69 + 26243598368*d^43*t^69 + 9205866272*d^44*t^69 + 
 2616588792*d^45*t^69 + 597824760*d^46*t^69 + 107647608*d^47*t^69 + 
 14754136*d^48*t^69 + 1449584*d^49*t^69 + 91072*d^50*t^69 + 2752*d^51*t^69


==> polynomials/Q_54,78.m <==
169 + 28671*d + 960235*d^2 + 14100865*d^3 + 100536449*d^4 + 211703083*d^5 - 
 2052700584*d^6 - 19517145881*d^7 - 82289464354*d^8 - 216653554412*d^9 - 
 394049818125*d^10 - 386947825819*d^11 + 656469501825*d^12 + 
 3921245279533*d^13 + 8480892719613*d^14 + 9621963364213*d^15 + 
 3450722692622*d^16 - 6168215017783*d^17 - 10298186395319*d^18 - 
 5804493778241*d^19 + 1231952394927*d^20 + 4013312673951*d^21 + 
 2269227608972*d^22 - 124826257162*d^23 - 832493232833*d^24 - 
 379447963767*d^25 + 49073994451*d^26 + 108979468467*d^27 + 
 28822603398*d^28 - 11479293791*d^29 - 8191281471*d^30 - 264822151*d^31 + 
 1083038559*d^32 + 233957861*d^33 - 86180198*d^34 - 34539545*d^35 + 
 4565122*d^36 + 3041213*d^37 - 215095*d^38 - 179194*d^39 + 13841*d^40 + 
 6501*d^41 - 799*d^42 - 94*d^43 + 21*d^44 - d^45 + 27124*t + 1765024*d*t + 
 39417556*d^2*t + 393872734*d^3*t + 1283032669*d^4*t - 10412752774*d^5*t - 
 139623480903*d^6*t - 773259385977*d^7*t - 2681049095814*d^8*t - 
 6529794086729*d^9*t - 10540316846675*d^10*t - 2229746519143*d^11*t + 
 50776310886936*d^12*t + 176173826170337*d^13*t + 320756890179115*d^14*t + 
 326200576114095*d^15*t + 88644301242801*d^16*t - 245221830877788*d^17*t - 
 379002401460460*d^18*t - 211904573374831*d^19*t + 46896866460186*d^20*t + 
 153807194640716*d^21*t + 90276416427511*d^22*t - 3255914724817*d^23*t - 
 33458055656690*d^24*t - 16157740932997*d^25*t + 1766148235252*d^26*t + 
 4676289484183*d^27*t + 1316682787610*d^28*t - 497389719446*d^29*t - 
 376086411204*d^30*t - 14095195292*d^31*t + 51312003392*d^32*t + 
 11282032869*d^33*t - 4288918437*d^34*t - 1710718935*d^35*t + 
 245131593*d^36*t + 155682330*d^37*t - 12575053*d^38*t - 9484821*d^39*t + 
 818602*d^40*t + 355334*d^41*t - 46888*d^42*t - 5255*d^43*t + 1253*d^44*t - 
 62*d^45*t + 776604*t^2 + 33923565*d*t^2 + 501873066*d^2*t^2 + 
 2018416436*d^3*t^2 - 26783079107*d^4*t^2 - 424197895605*d^5*t^2 - 
 2893228398405*d^6*t^2 - 12462344040528*d^7*t^2 - 38179834563955*d^8*t^2 - 
 82906896595734*d^9*t^2 - 84531482501179*d^10*t^2 + 
 227097298760774*d^11*t^2 + 1368967982105431*d^12*t^2 + 
 3546031435629715*d^13*t^2 + 5581007035632148*d^14*t^2 + 
 5005563575663957*d^15*t^2 + 665834375637808*d^16*t^2 - 
 4731233125924127*d^17*t^2 - 6557869560042026*d^18*t^2 - 
 3472062772690562*d^19*t^2 + 997641021986749*d^20*t^2 + 
 2810063625433092*d^21*t^2 + 1641584372271937*d^22*t^2 - 
 75132558120960*d^23*t^2 - 643898793292985*d^24*t^2 - 
 315703328060969*d^25*t^2 + 35867870347521*d^26*t^2 + 
 95674600807278*d^27*t^2 + 27326877653557*d^28*t^2 - 
 10723742817278*d^29*t^2 - 8166111905248*d^30*t^2 - 265848020041*d^31*t^2 + 
 1171717854245*d^32*t^2 + 252014945917*d^33*t^2 - 104372401879*d^34*t^2 - 
 40126296103*d^35*t^2 + 6499875338*d^36*t^2 + 3804862709*d^37*t^2 - 
 361470940*d^38*t^2 - 240299648*d^39*t^2 + 23569744*d^40*t^2 + 
 9290958*d^41*t^2 - 1329286*d^42*t^2 - 139891*d^43*t^2 + 35941*d^44*t^2 - 
 1851*d^45*t^2 + 8836320*t^3 + 238388242*d*t^3 + 694094780*d^2*t^3 - 
 43535625072*d^3*t^3 - 722547509184*d^4*t^3 - 5794303605201*d^5*t^3 - 
 29709161257731*d^6*t^3 - 109178019575192*d^7*t^3 - 292907532436496*d^8*t^3 - 
 449474264737551*d^9*t^3 + 507165051603476*d^10*t^3 + 
 5841097424583625*d^11*t^3 + 20113140410442445*d^12*t^3 + 
 42485010531315966*d^13*t^3 + 58192456230434061*d^14*t^3 + 
 44061678017701236*d^15*t^3 - 5241244440137939*d^16*t^3 - 
 58131000927518449*d^17*t^3 - 70084996138593750*d^18*t^3 - 
 32738815221263209*d^19*t^3 + 15148947417864441*d^20*t^3 + 
 32575042336754184*d^21*t^3 + 17931847151352795*d^22*t^3 - 
 1769179399296255*d^23*t^3 - 7944865488827248*d^24*t^3 - 
 3742470935653356*d^25*t^3 + 568274076038157*d^26*t^3 + 
 1248046104209172*d^27*t^3 + 340017243519883*d^28*t^3 - 
 154749431985163*d^29*t^3 - 111724970556307*d^30*t^3 - 
 1663110939057*d^31*t^3 + 17209608158052*d^32*t^3 + 3447850471842*d^33*t^3 - 
 1654330519327*d^34*t^3 - 592295194289*d^35*t^3 + 112708631376*d^36*t^3 + 
 59037176385*d^37*t^3 - 6737875325*d^38*t^3 - 3874948908*d^39*t^3 + 
 437449662*d^40*t^3 + 154515585*d^41*t^3 - 24179489*d^42*t^3 - 
 2356609*d^43*t^3 + 658739*d^44*t^3 - 35346*d^45*t^3 + 31147201*t^4 - 
 492326976*d*t^4 - 40511189179*d^2*t^4 - 726099486970*d^3*t^4 - 
 6755626328641*d^4*t^4 - 40027663387382*d^5*t^4 - 169171840515575*d^6*t^4 - 
 525894151179300*d^7*t^4 - 950898352065155*d^8*t^4 + 
 1234644148285436*d^9*t^4 + 17254381250467974*d^10*t^4 + 
 71816205683166934*d^11*t^4 + 187360970575447329*d^12*t^4 + 
 334029859226639369*d^13*t^4 + 391390310233056378*d^14*t^4 + 
 219243369313595643*d^15*t^4 - 163934067056361587*d^16*t^4 - 
 501612446021805735*d^17*t^4 - 506874492787377318*d^18*t^4 - 
 179732684140730621*d^19*t^4 + 171781796849229584*d^20*t^4 + 
 267588543867907184*d^21*t^4 + 128221615855876361*d^22*t^4 - 
 29787010747900684*d^23*t^4 - 70729540721302237*d^24*t^4 - 
 29722536461618108*d^25*t^4 + 7333387690440310*d^26*t^4 + 
 11684491007699164*d^27*t^4 + 2782901894117898*d^28*t^4 - 
 1678394815550185*d^29*t^4 - 1080660379405272*d^30*t^4 + 
 20755972786057*d^31*t^4 + 182723500479882*d^32*t^4 + 
 31982875093341*d^33*t^4 - 19141966746853*d^34*t^4 - 6158556927927*d^35*t^4 + 
 1425142822676*d^36*t^4 + 652010507339*d^37*t^4 - 90682059115*d^38*t^4 - 
 44599029043*d^39*t^4 + 5845694924*d^40*t^4 + 1832876289*d^41*t^4 - 
 315988119*d^42*t^4 - 28162606*d^43*t^4 + 8645740*d^44*t^4 - 
 483366*d^45*t^4 - 251364588*t^5 - 18380093416*d*t^5 - 408477809772*d^2*t^5 - 
 4507619328961*d^3*t^5 - 30018188050314*d^4*t^5 - 136765295426227*d^5*t^5 - 
 441115010189126*d^6*t^5 - 595742360847792*d^7*t^5 + 
 4454502937846568*d^8*t^5 + 40415743455404801*d^9*t^5 + 
 181631553515825548*d^10*t^5 + 546302445627887099*d^11*t^5 + 
 1167198490211679129*d^12*t^5 + 1749380992333405215*d^13*t^5 + 
 1623803086320853769*d^14*t^5 + 277078880054196099*d^15*t^5 - 
 1817446599596803531*d^16*t^5 - 3153850961731445692*d^17*t^5 - 
 2505536454549263722*d^18*t^5 - 349695775409101035*d^19*t^5 + 
 1464990013939874048*d^20*t^5 + 1632869691775000002*d^21*t^5 + 
 588888155881219725*d^22*t^5 - 340626500899010049*d^23*t^5 - 
 481034801536442759*d^24*t^5 - 161318507774921645*d^25*t^5 + 
 74605122243978491*d^26*t^5 + 83385659199133727*d^27*t^5 + 
 14971550938647175*d^28*t^5 - 14407198218212626*d^29*t^5 - 
 7832817610729498*d^30*t^5 + 590222557046056*d^31*t^5 + 
 1490813538848916*d^32*t^5 + 207487337763037*d^33*t^5 - 
 171420658108302*d^34*t^5 - 47754134860516*d^35*t^5 + 
 13884396234039*d^36*t^5 + 5443392439988*d^37*t^5 - 931329867651*d^38*t^5 - 
 389364348124*d^39*t^5 + 59557721627*d^40*t^5 + 16483582628*d^41*t^5 - 
 3146931609*d^42*t^5 - 253800741*d^43*t^5 + 86256973*d^44*t^5 - 
 5018310*d^45*t^5 - 3*d^46*t^5 - 3008924023*t^6 - 111186195464*d*t^6 - 
 1525582215225*d^2*t^6 - 10316885749001*d^3*t^6 - 35957175706452*d^4*t^6 - 
 13909269545620*d^5*t^6 + 996337469709241*d^6*t^6 + 
 11032045141875391*d^7*t^6 + 73634999385175175*d^8*t^6 + 
 338368327064134705*d^9*t^6 + 1119598128450859047*d^10*t^6 + 
 2714184782531295893*d^11*t^6 + 4752450184018777226*d^12*t^6 + 
 5511510688170256802*d^13*t^6 + 2535401921356982689*d^14*t^6 - 
 4724257318028061894*d^15*t^6 - 12474198590318587330*d^16*t^6 - 
 14352855815625201674*d^17*t^6 - 7540850969614779099*d^18*t^6 + 
 3191568403023063632*d^19*t^6 + 9417425622401285290*d^20*t^6 + 
 7425691473612559292*d^21*t^6 + 1257001262505930044*d^22*t^6 - 
 2761958554172357425*d^23*t^6 - 2552456133437928170*d^24*t^6 - 
 542209759143788359*d^25*t^6 + 588820712988449327*d^26*t^6 + 
 466661912323846323*d^27*t^6 + 42919135758215724*d^28*t^6 - 
 100027501568893199*d^29*t^6 - 43742569842032403*d^30*t^6 + 
 7178274952739847*d^31*t^6 + 9675720743557955*d^32*t^6 + 
 899681723055646*d^33*t^6 - 1228234892023861*d^34*t^6 - 
 284357482887583*d^35*t^6 + 107584008733245*d^36*t^6 + 
 35598774113870*d^37*t^6 - 7540994016016*d^38*t^6 - 2675288247785*d^39*t^6 + 
 478211000312*d^40*t^6 + 116665709714*d^41*t^6 - 24708014172*d^42*t^6 - 
 1792717249*d^43*t^6 + 677214491*d^44*t^6 - 40858860*d^45*t^6 - 
 176*d^46*t^6 - 10002840926*t^7 - 169665688986*d*t^7 + 262762274976*d^2*t^7 + 
 25282490368253*d^3*t^7 + 281033422921460*d^4*t^7 + 
 2153613751740824*d^5*t^7 + 15258364902953850*d^6*t^7 + 
 94037577478174564*d^7*t^7 + 450607573969868631*d^8*t^7 + 
 1615181802371620375*d^9*t^7 + 4285209527040172073*d^10*t^7 + 
 8189831134849896772*d^11*t^7 + 10105620622467590421*d^12*t^7 + 
 3586232823080786675*d^13*t^7 - 15997092037821816049*d^14*t^7 - 
 42690040717105379052*d^15*t^7 - 57801481209094072373*d^16*t^7 - 
 43456055790186123170*d^17*t^7 - 2974606149530475864*d^18*t^7 + 
 35986932055311023787*d^19*t^7 + 45306666865870869002*d^20*t^7 + 
 23603692800135256099*d^21*t^7 - 4692860797062564195*d^22*t^7 - 
 16492934090622898081*d^23*t^7 - 10438871184034863636*d^24*t^7 - 
 330425955310812563*d^25*t^7 + 3617285226594311851*d^26*t^7 + 
 2053617765795860178*d^27*t^7 - 76697335174482473*d^28*t^7 - 
 566373873901260144*d^29*t^7 - 188578815200286636*d^30*t^7 + 
 58547097408049723*d^31*t^7 + 50924874342840084*d^32*t^7 + 
 1833145350502920*d^33*t^7 - 7183428248048920*d^34*t^7 - 
 1313199665622414*d^35*t^7 + 676307927419529*d^36*t^7 + 
 186517134497172*d^37*t^7 - 49128772280730*d^38*t^7 - 
 14826957277176*d^39*t^7 + 3085601228545*d^40*t^7 + 666603197970*d^41*t^7 - 
 155924953494*d^42*t^7 - 10222290323*d^43*t^7 + 4267986097*d^44*t^7 - 
 265164865*d^45*t^7 - 4917*d^46*t^7 + 12103451491*t^8 + 1053365624657*d*t^8 + 
 21244626359382*d^2*t^8 + 214156430601187*d^3*t^8 + 
 1581822104783390*d^4*t^8 + 11333570746090336*d^5*t^8 + 
 75622647098371298*d^6*t^8 + 399770607096698711*d^7*t^8 + 
 1560716214310676953*d^8*t^8 + 4375113558648289973*d^9*t^8 + 
 8240757890541003078*d^10*t^8 + 7354444377135101443*d^11*t^8 - 
 11646350934356458029*d^12*t^8 - 62218785924949143539*d^13*t^8 - 
 137535154486245479977*d^14*t^8 - 194472431569318333762*d^15*t^8 - 
 172613102418915761176*d^16*t^8 - 51314257905678547884*d^17*t^8 + 
 108036101031595381322*d^18*t^8 + 197137124791632372142*d^19*t^8 + 
 157242101899757393451*d^20*t^8 + 36575077887450136694*d^21*t^8 - 
 60152786142048800413*d^22*t^8 - 73826295529483012175*d^23*t^8 - 
 30710686999879492085*d^24*t^8 + 9135703601344443521*d^25*t^8 + 
 17430143430369149581*d^26*t^8 + 6892105064719860474*d^27*t^8 - 
 1738129513174195002*d^28*t^8 - 2621405154794842944*d^29*t^8 - 
 604415034513570639*d^30*t^8 + 357967370056687806*d^31*t^8 + 
 219358894538583631*d^32*t^8 - 7463534826536393*d^33*t^8 - 
 34733501690996366*d^34*t^8 - 4653416768108787*d^35*t^8 + 
 3494590841143771*d^36*t^8 + 795521135289549*d^37*t^8 - 
 260744304879767*d^38*t^8 - 67554456453451*d^39*t^8 + 
 16157416811226*d^40*t^8 + 3138130052955*d^41*t^8 - 797613667303*d^42*t^8 - 
 48502481171*d^43*t^8 + 21782471184*d^44*t^8 - 1374630055*d^45*t^8 - 
 86740*d^46*t^8 + 168880233926*t^9 + 4995726500927*d*t^9 + 
 56973196468186*d^2*t^9 + 433168553547440*d^3*t^9 + 
 3766653657540700*d^4*t^9 + 33125725324754614*d^5*t^9 + 
 211653732508026058*d^6*t^9 + 899780214088689893*d^7*t^9 + 
 2379617033316813292*d^8*t^9 + 2433177314899404899*d^9*t^9 - 
 9756101070708955090*d^10*t^9 - 59300536304702910260*d^11*t^9 - 
 176217870129223345123*d^12*t^9 - 357263675021988506443*d^13*t^9 - 
 518802555219399249346*d^14*t^9 - 506633334901598190540*d^15*t^9 - 
 211456942720463062059*d^16*t^9 + 280508147130146993744*d^17*t^9 + 
 677906608783286610689*d^18*t^9 + 699835733937750840188*d^19*t^9 + 
 340655591015884405918*d^20*t^9 - 107324977957953430797*d^21*t^9 - 
 325109408087238975977*d^22*t^9 - 245051750248527727783*d^23*t^9 - 
 47523489134423209754*d^24*t^9 + 70315842655578105678*d^25*t^9 + 
 65963310056596974135*d^26*t^9 + 15701147590934861123*d^27*t^9 - 
 11805742528530978790*d^28*t^9 - 9898283802249386218*d^29*t^9 - 
 1222713803520959258*d^30*t^9 + 1724108477498918333*d^31*t^9 + 
 774812335320742524*d^32*t^9 - 95024977325980876*d^33*t^9 - 
 140108965495117985*d^34*t^9 - 12087476108846390*d^35*t^9 + 
 14975673761520465*d^36*t^9 + 2807982756686086*d^37*t^9 - 
 1134286245292513*d^38*t^9 - 258042719412357*d^39*t^9 + 
 68714230819340*d^40*t^9 + 12433286213747*d^41*t^9 - 3298370437934*d^42*t^9 - 
 199503041026*d^43*t^9 + 89797941273*d^44*t^9 - 5599447626*d^45*t^9 - 
 1078753*d^46*t^9 + 266252621362*t^10 + 1301782444266*d*t^10 - 
 35245504388319*d^2*t^10 - 80538739615369*d^3*t^10 + 
 5005691222520601*d^4*t^10 + 53023036615678670*d^5*t^10 + 
 213156707300142119*d^6*t^10 - 46103465124658807*d^7*t^10 - 
 5163291599519704795*d^8*t^10 - 32086354909547122602*d^9*t^10 - 
 120355117561365656883*d^10*t^10 - 322865871804976538407*d^11*t^10 - 
 647650574682122202206*d^12*t^10 - 961799129915008857927*d^13*t^10 - 
 961328051689091057132*d^14*t^10 - 344145314438773624606*d^15*t^10 + 
 845890820948657027337*d^16*t^10 + 2025375808400594449902*d^17*t^10 + 
 2379401778627685955331*d^18*t^10 + 1554777336774512820172*d^19*t^10 + 
 76842775688769772185*d^20*t^10 - 1040267142549049603432*d^21*t^10 - 
 1173624920986445428619*d^22*t^10 - 559382764624372913543*d^23*t^10 + 
 92800567876194167697*d^24*t^10 + 321493767735845584061*d^25*t^10 + 
 192906764337718614980*d^26*t^10 + 10585733693237000666*d^27*t^10 - 
 54180048135035396296*d^28*t^10 - 30233679945320629639*d^29*t^10 + 
 61145842276184261*d^30*t^10 + 6722697622547372722*d^31*t^10 + 
 2235825885981260749*d^32*t^10 - 539658840658406353*d^33*t^10 - 
 475526719028918266*d^34*t^10 - 19869450652832325*d^35*t^10 + 
 53583338256230990*d^36*t^10 + 8451045243215143*d^37*t^10 - 
 4043688238979169*d^38*t^10 - 850208204792544*d^39*t^10 + 
 234597187355582*d^40*t^10 + 42671230874569*d^41*t^10 - 
 10809645174630*d^42*t^10 - 752206452929*d^43*t^10 + 293119978873*d^44*t^10 - 
 16941643971*d^45*t^10 - 9978967*d^46*t^10 - 3*d^47*t^10 - 
 996730880147*t^11 - 34330814141106*d*t^11 - 330034145851697*d^2*t^11 - 
 712115103034933*d^3*t^11 + 2866971735897414*d^4*t^11 - 
 45605846491455561*d^5*t^11 - 972422707714000354*d^6*t^11 - 
 7788557641811386942*d^7*t^11 - 38973624558552097769*d^8*t^11 - 
 138703991318038092504*d^9*t^11 - 368091195923533777526*d^10*t^11 - 
 731299852946465605166*d^11*t^11 - 1030455065000110075047*d^12*t^11 - 
 778045928654361334162*d^13*t^11 + 589222730069074151293*d^14*t^11 + 
 3119242312016345522326*d^15*t^11 + 5807404002159771810974*d^16*t^11 + 
 6875629041600873007764*d^17*t^11 + 5082706334424403857028*d^18*t^11 + 
 1061108627017621203507*d^19*t^11 - 2814703761818015444381*d^20*t^11 - 
 4261860242278341089482*d^21*t^11 - 2958931359890974639591*d^22*t^11 - 
 573977364155378922323*d^23*t^11 + 967152078573021465307*d^24*t^11 + 
 1061083513382861700236*d^25*t^11 + 409502507441656273097*d^26*t^11 - 
 100473713448997387917*d^27*t^11 - 189502350623974484545*d^28*t^11 - 
 73070644184764009844*d^29*t^11 + 12877125906338175687*d^30*t^11 + 
 21596358980922820794*d^31*t^11 + 5234188091506521730*d^32*t^11 - 
 2159636504331587189*d^33*t^11 - 1374908591206502482*d^34*t^11 - 
 7450091989024936*d^35*t^11 + 161179659078011792*d^36*t^11 + 
 23154905794134174*d^37*t^11 - 11711966074393796*d^38*t^11 - 
 2531312074968892*d^39*t^11 + 619637823393599*d^40*t^11 + 
 132146055883958*d^41*t^11 - 26410444615760*d^42*t^11 - 
 2734770681773*d^43*t^11 + 712743849924*d^44*t^11 - 30847139413*d^45*t^11 - 
 70323024*d^46*t^11 - 162*d^47*t^11 - 3252416739626*t^12 - 
 38610192985234*d*t^12 + 171134250185478*d^2*t^12 + 
 2467406042686202*d^3*t^12 - 29617668272943511*d^4*t^12 - 
 624511593724324189*d^5*t^12 - 5097952158289907038*d^6*t^12 - 
 25938748997332870854*d^7*t^12 - 91943402631988737321*d^8*t^12 - 
 231365640218918536939*d^9*t^12 - 380621296671747493122*d^10*t^12 - 
 202025670896627619031*d^11*t^12 + 1041117584906738345271*d^12*t^12 + 
 4205306614708140026087*d^13*t^12 + 9366410150552958273950*d^14*t^12 + 
 14795274893784017959357*d^15*t^12 + 17074707139242005217476*d^16*t^12 + 
 13208971572961703445807*d^17*t^12 + 3577787995102574001652*d^18*t^12 - 
 7162719788503942501093*d^19*t^12 - 12992212615744435842486*d^20*t^12 - 
 11219967019930678312210*d^21*t^12 - 4537184161283396162634*d^22*t^12 + 
 1655559496452458811933*d^23*t^12 + 3873164611214981728582*d^24*t^12 + 
 2598607736861146678294*d^25*t^12 + 480554206988052866945*d^26*t^12 - 
 586583141919661470910*d^27*t^12 - 524183170185548302868*d^28*t^12 - 
 132037742076544837272*d^29*t^12 + 64551754063286437026*d^30*t^12 + 
 58026155675824966262*d^31*t^12 + 9940651989628682175*d^32*t^12 - 
 6707448089699022016*d^33*t^12 - 3469684564794694220*d^34*t^12 + 
 42068372586618041*d^35*t^12 + 412207849333036029*d^36*t^12 + 
 64374160425279395*d^37*t^12 - 26886821116994799*d^38*t^12 - 
 7238578417071121*d^39*t^12 + 1122484643730801*d^40*t^12 + 
 385552205998421*d^41*t^12 - 37811328548394*d^42*t^12 - 
 9600556643091*d^43*t^12 + 1019841676010*d^44*t^12 + 15997950033*d^45*t^12 - 
 377165303*d^46*t^12 - 4088*d^47*t^12 + 3905820437683*t^13 + 
 204379901584280*d*t^13 + 2175729879245927*d^2*t^13 - 
 2273844002994304*d^3*t^13 - 205577806230194834*d^4*t^13 - 
 1905835293574686851*d^5*t^13 - 9559619485915669166*d^6*t^13 - 
 28304106353135923339*d^7*t^13 - 30610702930646897571*d^8*t^13 + 
 160381561991913317201*d^9*t^13 + 1089327888532534352715*d^10*t^13 + 
 3818287527173623432485*d^11*t^13 + 9559614162843103911063*d^12*t^13 + 
 18406333460283690204769*d^13*t^13 + 27658994161977439879684*d^14*t^13 + 
 31550850982501238589379*d^15*t^13 + 24180314515237875252927*d^16*t^13 + 
 4801365293061330883414*d^17*t^13 - 18984930138165506283468*d^18*t^13 - 
 34641777288836326901150*d^19*t^13 - 33615289619849089715237*d^20*t^13 - 
 18264304765456973134428*d^21*t^13 + 98760135682028823750*d^22*t^13 + 
 10533392627354794186307*d^23*t^13 + 10298047359185899947902*d^24*t^13 + 
 4471024353766991963441*d^25*t^13 - 490355197693774215016*d^26*t^13 - 
 1960639652177462384540*d^27*t^13 - 1158251924622240910793*d^28*t^13 - 
 147268732341318143525*d^29*t^13 + 209065721704437893148*d^30*t^13 + 
 133222237377480299300*d^31*t^13 + 16122797588201368981*d^32*t^13 - 
 16870924242991870003*d^33*t^13 - 8005503406187795392*d^34*t^13 - 
 47836864033698089*d^35*t^13 + 916906934865346205*d^36*t^13 + 
 195395375937738627*d^37*t^13 - 45532811966886611*d^38*t^13 - 
 20657671725164886*d^39*t^13 + 565484453605509*d^40*t^13 + 
 1073243420104194*d^41*t^13 + 31688666440007*d^42*t^13 - 
 30546556773970*d^43*t^13 - 755300026873*d^44*t^13 + 361275694367*d^45*t^13 - 
 1479549214*d^46*t^13 - 63454*d^47*t^13 + 24186343454730*t^14 + 
 355613163820268*d*t^14 - 1617256073993942*d^2*t^14 - 
 62032300382878199*d^3*t^14 - 505851393197159520*d^4*t^14 - 
 1640917799823229143*d^5*t^14 + 3541801877396799006*d^6*t^14 + 
 68618720793746748260*d^7*t^14 + 414257098659520675338*d^8*t^14 + 
 1649900862910648690954*d^9*t^14 + 4927582762452844648982*d^10*t^14 + 
 11536261524301224419159*d^11*t^14 + 21415148265317723131149*d^12*t^14 + 
 30984176841125880366775*d^13*t^14 + 32411158166859697131218*d^14*t^14 + 
 17056376878481008723479*d^15*t^14 - 16996031389893862433528*d^16*t^14 - 
 58789600605715896052782*d^17*t^14 - 87383305705962176838185*d^18*t^14 - 
 85194127186133847849212*d^19*t^14 - 52209392412102171244563*d^20*t^14 - 
 7651475871039377457642*d^21*t^14 + 24064547895126271126560*d^22*t^14 + 
 30985872101277377995270*d^23*t^14 + 19314421996972454366430*d^24*t^14 + 
 4048760070893905956873*d^25*t^14 - 4279171697737781114493*d^26*t^14 - 
 4776878854849492965711*d^27*t^14 - 2042153292555225262458*d^28*t^14 + 
 21146667935839527246*d^29*t^14 + 521524202927239593658*d^30*t^14 + 
 272073355005077328034*d^31*t^14 + 27672497303324795893*d^32*t^14 - 
 35681616475915443259*d^33*t^14 - 18049064903050989614*d^34*t^14 - 
 1233920360361496893*d^35*t^14 + 1846765684854057207*d^36*t^14 + 
 613529446806308099*d^37*t^14 - 40361840783122853*d^38*t^14 - 
 57287644973280548*d^39*t^14 - 5234265610339119*d^40*t^14 + 
 2715219324680542*d^41*t^14 + 415767059757526*d^42*t^14 - 
 79122999256082*d^43*t^14 - 10172344267127*d^44*t^14 + 
 1440906163753*d^45*t^14 - 3604635206*d^46*t^14 - 667426*d^47*t^14 - 
 7742548046709*t^15 - 1136288609372710*d*t^15 - 19565148576173932*d^2*t^15 - 
 117348676827877081*d^3*t^15 + 124605459873102417*d^4*t^15 + 
 6987734667021929536*d^5*t^15 + 58779148994748221560*d^6*t^15 + 
 303363170332129077367*d^7*t^15 + 1129883946761479882051*d^8*t^15 + 
 3198981806173245746175*d^9*t^15 + 6935895032480589333840*d^10*t^15 + 
 11021507286331937479662*d^11*t^15 + 10306284062468457493275*d^12*t^15 - 
 4610222483415314190503*d^13*t^15 - 43000055325921499259288*d^14*t^15 - 
 104588286586002992071685*d^15*t^15 - 171387158937756863695513*d^16*t^15 - 
 211000902973736873427746*d^17*t^15 - 195202628937644559231751*d^18*t^15 - 
 122549329169926342295189*d^19*t^15 - 24867985310485424256406*d^20*t^15 + 
 51926795452053276851860*d^21*t^15 + 78777803436133013675824*d^22*t^15 + 
 60136854655974222280080*d^23*t^15 + 23793767860446494051484*d^24*t^15 - 
 3561956235946701374149*d^25*t^15 - 12500220329345417090980*d^26*t^15 - 
 8998284306167610729645*d^27*t^15 - 2884727596017471410821*d^28*t^15 + 
 526164026141028071638*d^29*t^15 + 1080484616807827786293*d^30*t^15 + 
 527915069684482479453*d^31*t^15 + 65465692096080871450*d^32*t^15 - 
 67191928967778879813*d^33*t^15 - 41624885975994602336*d^34*t^15 - 
 6299687399877923169*d^35*t^15 + 3517060339120086745*d^36*t^15 + 
 1790996538359631437*d^37*t^15 + 71102041298107812*d^38*t^15 - 
 142968068131489347*d^39*t^15 - 26434233700461761*d^40*t^15 + 
 5533976594498729*d^41*t^15 + 1580150410035627*d^42*t^15 - 
 135844554021932*d^43*t^15 - 36210652614632*d^44*t^15 + 
 3082038185404*d^45*t^15 - 31769619*d^46*t^15 - 4877875*d^47*t^15 - 
 d^48*t^15 - 142171647177282*t^16 - 2978662448287866*d*t^16 - 
 10466630183189522*d^2*t^16 + 227287624975853849*d^3*t^16 + 
 3394075583137063302*d^4*t^16 + 24285729181693247725*d^5*t^16 + 
 112385400600001107773*d^6*t^16 + 354199121183461811283*d^7*t^16 + 
 684918517568050877560*d^8*t^16 + 131273394110357191387*d^9*t^16 - 
 4825503760835564267191*d^10*t^16 - 22112266358706209896353*d^11*t^16 - 
 63617353463946225569526*d^12*t^16 - 138993928229586506976052*d^13*t^16 - 
 243558053719132207053120*d^14*t^16 - 347947725339741757671995*d^15*t^16 - 
 402759632997820061276029*d^16*t^16 - 364486140491989067168379*d^17*t^16 - 
 229391187530569677029203*d^18*t^16 - 46896914423569550336591*d^19*t^16 + 
 105539906723626563481969*d^20*t^16 + 171115273556364052148643*d^21*t^16 + 
 147099622474281992669241*d^22*t^16 + 76821446766476979682046*d^23*t^16 + 
 11824857376098800825476*d^24*t^16 - 20851023219714362621856*d^25*t^16 - 
 23825654818318932672397*d^26*t^16 - 13513709166802010810559*d^27*t^16 - 
 3489117279098372176368*d^28*t^16 + 1336501069892591858797*d^29*t^16 + 
 1988320727827170398878*d^30*t^16 + 1035990684799920471658*d^31*t^16 + 
 181454096333023793104*d^32*t^16 - 121773258486235907000*d^33*t^16 - 
 96074324230766663785*d^34*t^16 - 21013620671941373854*d^35*t^16 + 
 6270529937960409919*d^36*t^16 + 4550822844342942264*d^37*t^16 + 
 502934353353006335*d^38*t^16 - 292097221648765381*d^39*t^16 - 
 82643812732244235*d^40*t^16 + 6462365219408632*d^41*t^16 + 
 4070361862700385*d^42*t^16 - 8268691421993*d^43*t^16 - 
 81031497942483*d^44*t^16 + 1637101499271*d^45*t^16 + 47234076921*d^46*t^16 - 
 23456219*d^47*t^16 - 44*d^48*t^16 - 51590232976097*t^17 + 
 3690668595223626*d*t^17 + 98678213933756418*d^2*t^17 + 
 1027419787090677897*d^3*t^17 + 5811176286973488030*d^4*t^17 + 
 16145546197437291159*d^5*t^17 - 22729233916906696903*d^6*t^17 - 
 490748636147949360480*d^7*t^17 - 2898379281981468277644*d^8*t^17 - 
 11462300002920367023075*d^9*t^17 - 34780979217668254884100*d^10*t^17 - 
 85126459626849899765461*d^11*t^17 - 171825059238986910302608*d^12*t^17 - 
 288225094267993050480017*d^13*t^17 - 399920900074289538272420*d^14*t^17 - 
 448943419875604674855729*d^15*t^17 - 382925028968252837928499*d^16*t^17 - 
 196444549604643869753184*d^17*t^17 + 48906989727175778803130*d^18*t^17 + 
 251898172711541666771770*d^19*t^17 + 333678758301076528022974*d^20*t^17 + 
 286164069187355269947641*d^21*t^17 + 167179569863114533064845*d^22*t^17 + 
 51160571042075697374358*d^23*t^17 - 18357053636844115175903*d^24*t^17 - 
 39620231398585459743596*d^25*t^17 - 32794588907678932138156*d^26*t^17 - 
 17575260737296704345429*d^27*t^17 - 4756938382127474594943*d^28*t^17 + 
 2071961371263120330455*d^29*t^17 + 3465954572237792578214*d^30*t^17 + 
 2053559823903382469335*d^31*t^17 + 453044165820591993556*d^32*t^17 - 
 220088743821602412447*d^33*t^17 - 207999569586971575249*d^34*t^17 - 
 55529979629131247544*d^35*t^17 + 9064093361501507073*d^36*t^17 + 
 9843434744237698873*d^37*t^17 + 1811180216616927083*d^38*t^17 - 
 416338000882220169*d^39*t^17 - 205431811525736516*d^40*t^17 - 
 8566663503913394*d^41*t^17 + 7700420550604901*d^42*t^17 + 
 919829069297152*d^43*t^17 - 108075131010668*d^44*t^17 - 
 13760870537810*d^45*t^17 + 243765686426*d^46*t^17 - 50285960*d^47*t^17 - 
 816*d^48*t^17 + 617183770918247*t^18 + 16682107921919878*d*t^18 + 
 154016535930396018*d^2*t^18 + 366958361111293346*d^3*t^18 - 
 5303273471427926833*d^4*t^18 - 68391524596595823684*d^5*t^18 - 
 450934383158431508636*d^6*t^18 - 2084064160608193869450*d^7*t^18 - 
 7385846219117926262994*d^8*t^18 - 20857214073564336856019*d^9*t^18 - 
 47665428300379872906072*d^10*t^18 - 87940448265846760895200*d^11*t^18 - 
 127259410776403465410951*d^12*t^18 - 130466769352991920043334*d^13*t^18 - 
 51089588068981963568248*d^14*t^18 + 138019541786445183796205*d^15*t^18 + 
 408265050604175665546893*d^16*t^18 + 667124358036878628967203*d^17*t^18 + 
 801172312326416091573025*d^18*t^18 + 749210746059583227411428*d^19*t^18 + 
 546702305745566763935135*d^20*t^18 + 299019250797003340923381*d^21*t^18 + 
 105416907674874751003860*d^22*t^18 + 1700726216992859657277*d^23*t^18 - 
 35013635529558911176981*d^24*t^18 - 41654123423631509719240*d^25*t^18 - 
 37279606422220871920476*d^26*t^18 - 25483290639578062888717*d^27*t^18 - 
 9893246701552889246207*d^28*t^18 + 1994811920786528139250*d^29*t^18 + 
 5811089627654310773553*d^30*t^18 + 3861790833874949778504*d^31*t^18 + 
 969049675233422301995*d^32*t^18 - 363153993861806444165*d^33*t^18 - 
 400427922952148946873*d^34*t^18 - 128582724906637896444*d^35*t^18 + 
 5105162533694291770*d^36*t^18 + 18077431467649940628*d^37*t^18 + 
 5312488668669422578*d^38*t^18 - 135908318551563689*d^39*t^18 - 
 427761682984418687*d^40*t^18 - 74456511378184060*d^41*t^18 + 
 9225753973220804*d^42*t^18 + 3675623897981535*d^43*t^18 + 
 16541945407544*d^44*t^18 - 55389482442088*d^45*t^18 + 
 674877448792*d^46*t^18 + 251691504*d^47*t^18 - 7119*d^48*t^18 + 
 560469617063347*t^19 - 2651986623972871*d*t^19 - 
 250705576214534817*d^2*t^19 - 3625184617178511181*d^3*t^19 - 
 29216536106049441213*d^4*t^19 - 159020006846065618173*d^5*t^19 - 
 621879603458238013699*d^6*t^19 - 1736671405605151347614*d^7*t^19 - 
 3011181948863560668036*d^8*t^19 - 21570341628543054635*d^9*t^19 + 
 21876553961810417604231*d^10*t^19 + 94477828730488883500713*d^11*t^19 + 
 265477850198623692732694*d^12*t^19 + 577351206805547240837131*d^13*t^19 + 
 1025343598969681492701406*d^14*t^19 + 1518909888129133796935387*d^15*t^19 + 
 1889879738354981089651098*d^16*t^19 + 1970925057273602433515059*d^17*t^19 + 
 1706370870661016457585161*d^18*t^19 + 1206622912251932350435802*d^19*t^19 + 
 684882392518419240844456*d^20*t^19 + 316496217845195174156238*d^21*t^19 + 
 139175384814598629911526*d^22*t^19 + 74564276253194500849497*d^23*t^19 + 
 31553017652278702966470*d^24*t^19 - 18484173334701539483813*d^25*t^19 - 
 52471722297650948898488*d^26*t^19 - 50736723245397676037413*d^27*t^19 - 
 24853173037191611166314*d^28*t^19 - 540943299787504152212*d^29*t^19 + 
 8692118696753888774705*d^30*t^19 + 6515265444751190079706*d^31*t^19 + 
 1925821074662594809071*d^32*t^19 - 421147391190955273159*d^33*t^19 - 
 666008299374658271659*d^34*t^19 - 276226222863700766553*d^35*t^19 - 
 24891900033310597976*d^36*t^19 + 27897595354118675614*d^37*t^19 + 
 13358354716650873203*d^38*t^19 + 1458072453550660170*d^39*t^19 - 
 707371238149469599*d^40*t^19 - 241760253927426924*d^41*t^19 - 
 2912964454550804*d^42*t^19 + 8332077070563770*d^43*t^19 + 
 579008622900031*d^44*t^19 - 101828848710792*d^45*t^19 + 
 765467044655*d^46*t^19 + 3114077329*d^47*t^19 + 921*d^48*t^19 - 
 1926301857375517*t^20 - 60875186699119122*d*t^20 - 
 757033444358906723*d^2*t^20 - 5104141202237470282*d^3*t^20 - 
 18173554131533531533*d^4*t^20 + 2874846298751024017*d^5*t^20 + 
 472821995953901318836*d^6*t^20 + 3420443567856808865451*d^7*t^20 + 
 15764396681345903434931*d^8*t^20 + 55255571351046563951828*d^9*t^20 + 
 156646914870722228605627*d^10*t^20 + 370006876822420677568031*d^11*t^20 + 
 740028271391504494063120*d^12*t^20 + 1264177054806632012379206*d^13*t^20 + 
 1851592620988168791866380*d^14*t^20 + 2326230932489150154116582*d^15*t^20 + 
 2503796910916146944458584*d^16*t^20 + 2311090957844837302957376*d^17*t^20 + 
 1854656151988616036027500*d^18*t^20 + 1360360156054025099354820*d^19*t^20 + 
 1013682412344472489773226*d^20*t^20 + 835648340153144264411023*d^21*t^20 + 
 707678964151197823030804*d^22*t^20 + 513575320254631295987186*d^23*t^20 + 
 252080986570440009351002*d^24*t^20 + 18100579221119090090278*d^25*t^20 - 
 103127120592856899540123*d^26*t^20 - 108263369779019244792778*d^27*t^20 - 
 57271714941880103123527*d^28*t^20 - 10250261359534558248561*d^29*t^20 + 
 9748605266928186218584*d^30*t^20 + 9792765386121657783556*d^31*t^20 + 
 3962456237597633078881*d^32*t^20 + 46935927318422118337*d^33*t^20 - 
 926278702411963461269*d^34*t^20 - 549112722251665980849*d^35*t^20 - 
 115357145106072287581*d^36*t^20 + 33185013661077010480*d^37*t^20 + 
 28140096624161529129*d^38*t^20 + 5945330790937823165*d^39*t^20 - 
 677601530207423161*d^40*t^20 - 522529507470220315*d^41*t^20 - 
 56039572027901057*d^42*t^20 + 10262923348026535*d^43*t^20 + 
 1925169807593565*d^44*t^20 - 39109771558031*d^45*t^20 - 
 2226656881422*d^46*t^20 + 16529848209*d^47*t^20 + 821520*d^48*t^20 - 
 2664045667471645*t^21 - 28235246790575127*d*t^21 + 
 193718376481260003*d^2*t^21 + 6208423836373569166*d^3*t^21 + 
 65883475611476068195*d^4*t^21 + 447063662905171695482*d^5*t^21 + 
 2236144572240545872362*d^6*t^21 + 8769092533270125071003*d^7*t^21 + 
 27872762003200277611917*d^8*t^21 + 73185906052920086259165*d^9*t^21 + 
 160298057194720458889348*d^10*t^21 + 293464372521637488290816*d^11*t^21 + 
 446230796918993081204875*d^12*t^21 + 553734394438651335130982*d^13*t^21 + 
 541400030825352204965177*d^14*t^21 + 393293962807410529173316*d^15*t^21 + 
 214485835365393021899610*d^16*t^21 + 210516159126721283498019*d^17*t^21 + 
 551915122707498597648320*d^18*t^21 + 1205317822347271816172638*d^19*t^21 + 
 1887944853706979261440633*d^20*t^21 + 2227903535630427296269596*d^21*t^21 + 
 2024420835245913241851765*d^22*t^21 + 1388292456957456553879605*d^23*t^21 + 
 643139664805268478528963*d^24*t^21 + 88788839917993816828252*d^25*t^21 - 
 164716108592947135153710*d^26*t^21 - 187464074352073372968602*d^27*t^21 - 
 112386014452565321190820*d^28*t^21 - 36559597009193327082609*d^29*t^21 + 
 4136947605914758549227*d^30*t^21 + 13595622213390184535397*d^31*t^21 + 
 8416939956050867834433*d^32*t^21 + 1897494773317104584786*d^33*t^21 - 
 936182867113115560382*d^34*t^21 - 949657788693484944240*d^35*t^21 - 
 304036245355122072169*d^36*t^21 + 15440384704766139722*d^37*t^21 + 
 47273804121765036598*d^38*t^21 + 15346076311003905578*d^39*t^21 + 
 784693370096089675*d^40*t^21 - 760640401710897659*d^41*t^21 - 
 189294339669496708*d^42*t^21 - 3845067057756251*d^43*t^21 + 
 3851983804627007*d^44*t^21 + 322291495173418*d^45*t^21 - 
 13492345741481*d^46*t^21 + 52814008031*d^47*t^21 + 11432440*d^48*t^21 + 
 4*d^49*t^21 + 4436231697704315*t^22 + 154485770710303924*d*t^22 + 
 2204925943997493083*d^2*t^22 + 18788300708593242990*d^3*t^22 + 
 109238485060084780224*d^4*t^22 + 453093197874686638648*d^5*t^22 + 
 1302369899981749680498*d^6*t^22 + 2009552781628574199774*d^7*t^22 - 
 2926870976453149751568*d^8*t^22 - 33579018043407739226987*d^9*t^22 - 
 139652535971976994770835*d^10*t^22 - 409990870676092532354056*d^11*t^22 - 
 951961038699404248940150*d^12*t^22 - 1817414051046673403089953*d^13*t^22 - 
 2889662392693059255594160*d^14*t^22 - 3812003767813211392412769*d^15*t^22 - 
 4070544001109823840151165*d^16*t^22 - 3266150229305423588689241*d^17*t^22 - 
 1434685080463158768043725*d^18*t^22 + 846283075151155370745987*d^19*t^22 + 
 2721280021026050493721538*d^20*t^22 + 3547260232593843556218386*d^21*t^22 + 
 3244111433893638785568785*d^22*t^22 + 2245372120597425745955820*d^23*t^22 + 
 1138639943589505779009993*d^24*t^22 + 320357854013912774765648*d^25*t^22 - 
 106398789883913842239068*d^26*t^22 - 228314710162588112494995*d^27*t^22 - 
 183619104791405215949289*d^28*t^22 - 88197382620081619224019*d^29*t^22 - 
 13377298255982045493596*d^30*t^22 + 17390235427017142462027*d^31*t^22 + 
 16366329394895118188698*d^32*t^22 + 6182348956205137853809*d^33*t^22 - 
 79096463355730170911*d^34*t^22 - 1274009404202258002582*d^35*t^22 - 
 599903903819544961471*d^36*t^22 - 66159984681362302198*d^37*t^22 + 
 56738885625013991932*d^38*t^22 + 30717471876156545968*d^39*t^22 + 
 5687579252557328693*d^40*t^22 - 461001621635482568*d^41*t^22 - 
 400765409094622716*d^42*t^22 - 51674608137055473*d^43*t^22 + 
 4123801430767284*d^44*t^22 + 985582821224063*d^45*t^22 - 
 32034423107031*d^46*t^22 + 78626287175*d^47*t^22 + 91922025*d^48*t^22 + 
 207*d^49*t^22 + 8275592946111816*t^23 + 141520287574736822*d*t^23 + 
 828803303617645464*d^2*t^23 - 1531033463107992117*d^3*t^23 - 
 65123014066346731145*d^4*t^23 - 607708444508792628983*d^5*t^23 - 
 3658566537823576396337*d^6*t^23 - 16615775784163408027675*d^7*t^23 - 
 60558963784839555075304*d^8*t^23 - 182994144846472301944185*d^9*t^23 - 
 467408271092695235592510*d^10*t^23 - 1021027411751417598193628*d^11*t^23 - 
 1919606943553809980187077*d^12*t^23 - 3111629163422848952521624*d^13*t^23 - 
 4335294888152783181857901*d^14*t^23 - 5141097608691971084082570*d^15*t^23 - 
 5076595112458171058860589*d^16*t^23 - 3962192389727636266895604*d^17*t^23 - 
 2062439724406980308682737*d^18*t^23 + 14600112003217355758392*d^19*t^23 + 
 1647549129012868652024674*d^20*t^23 + 2510919485569131406371855*d^21*t^23 + 
 2636736567517823239875376*d^22*t^23 + 2248999028854080758395404*d^23*t^23 + 
 1584803203579732154506846*d^24*t^23 + 846009646079438914058496*d^25*t^23 + 
 220213625365992444182685*d^26*t^23 - 150298842680318930573031*d^27*t^23 - 
 242452318383551462938335*d^28*t^23 - 160740567156102613146403*d^29*t^23 - 
 47317437089931263206548*d^30*t^23 + 15681875702334740008766*d^31*t^23 + 
 25353402376747438972740*d^32*t^23 + 13270787887261422355584*d^33*t^23 + 
 2718091759753469322416*d^34*t^23 - 971125023869343762514*d^35*t^23 - 
 931452142323800689818*d^36*t^23 - 265740804584070240705*d^37*t^23 + 
 26970134180760531803*d^38*t^23 + 47882703418470927710*d^39*t^23 + 
 15574726766466257855*d^40*t^23 + 1260762823214313849*d^41*t^23 - 
 517388859917654022*d^42*t^23 - 132413485394830188*d^43*t^23 - 
 2886610269015738*d^44*t^23 + 1333661435443188*d^45*t^23 - 
 25990882628165*d^46*t^23 - 168945359672*d^47*t^23 + 494562750*d^48*t^23 + 
 4921*d^49*t^23 - 7909292597273326*t^24 - 290659611052218815*d*t^24 - 
 4447918724698604780*d^2*t^24 - 41860907841643477598*d^3*t^24 - 
 280021246980532864407*d^4*t^24 - 1428637072013284568569*d^5*t^24 - 
 5784836373318055661159*d^6*t^24 - 19032909869602718957052*d^7*t^24 - 
 51520684505308609256553*d^8*t^24 - 115045073018141971780533*d^9*t^24 - 
 209854331863879826124799*d^10*t^24 - 302632878854344858678384*d^11*t^24 - 
 312920482537073518779669*d^12*t^24 - 141047609950119703904916*d^13*t^24 + 
 243700914652215776098373*d^14*t^24 + 698199367151800353901654*d^15*t^24 + 
 897445582983096442084511*d^16*t^24 + 517655434704498481786969*d^17*t^24 - 
 457562028687831077461638*d^18*t^24 - 1568382025283821744620257*d^19*t^24 - 
 2093692114274316498830024*d^20*t^24 - 1579583019823115969487806*d^21*t^24 - 
 250618824914692780837698*d^22*t^24 + 1109816219005136952528164*d^23*t^24 + 
 1750583497328591742597673*d^24*t^24 + 1490448491658437039564670*d^25*t^24 + 
 738967014294474705125999*d^26*t^24 + 62184209449016462711368*d^27*t^24 - 
 244298434567633378320099*d^28*t^24 - 233708237480118901174427*d^29*t^24 - 
 106918857535837463016424*d^30*t^24 - 8930476829370319060971*d^31*t^24 + 
 25217293448119424639197*d^32*t^24 + 20864712137034670908049*d^33*t^24 + 
 8133286119722398969278*d^34*t^24 + 657615384967629175008*d^35*t^24 - 
 1083028494324015752511*d^36*t^24 - 589493049414978895013*d^37*t^24 - 
 78625517650210581463*d^38*t^24 + 50085886659004962281*d^39*t^24 + 
 27945152578124172859*d^40*t^24 + 5265626551036062917*d^41*t^24 - 
 87749208764632798*d^42*t^24 - 191729180292977364*d^43*t^24 - 
 23289345527567103*d^44*t^24 + 201063088184932*d^45*t^24 + 
 83913732528014*d^46*t^24 - 1410158574887*d^47*t^24 + 1729804935*d^48*t^24 + 
 70535*d^49*t^24 - 18934421362848823*t^25 - 384811061490175545*d*t^25 - 
 3631602573679228056*d^2*t^25 - 19677334185912198794*d^3*t^25 - 
 49953266136050099863*d^4*t^25 + 148376435877201585794*d^5*t^25 + 
 2356069312764509289638*d^6*t^25 + 14536009119093233026055*d^7*t^25 + 
 62785929434628148054317*d^8*t^25 + 213111808203575959969602*d^9*t^25 + 
 595000635206385670751614*d^10*t^25 + 1397222417496618875377785*d^11*t^25 + 
 2789152282563237121445613*d^12*t^25 + 4745118826512669951985137*d^13*t^25 + 
 6842350657224142174087375*d^14*t^25 + 8220621373999399021903953*d^15*t^25 + 
 7896236888230157021009651*d^16*t^25 + 5395424461098683744828611*d^17*t^25 + 
 1309994629707376024820616*d^18*t^25 - 2764979027587537148955720*d^19*t^25 - 
 5079124548356133631336973*d^20*t^25 - 4833896309778452171426751*d^21*t^25 - 
 2672209319012599249459349*d^22*t^25 - 132124558665316506500611*d^23*t^25 + 
 1455449370751654427164961*d^24*t^25 + 1707527480097131704629427*d^25*t^25 + 
 1094997012919857117778404*d^26*t^25 + 328049548400811112278845*d^27*t^25 - 
 153467092908362402074627*d^28*t^25 - 283790090644831234844746*d^29*t^25 - 
 205097757646704186957974*d^30*t^25 - 80536486248002093545057*d^31*t^25 - 
 950441951326607822465*d^32*t^25 + 21417715582949070937611*d^33*t^25 + 
 14138426181093357084763*d^34*t^25 + 3683846561246733795847*d^35*t^25 - 
 682830983250050867111*d^36*t^25 - 898457535411570955339*d^37*t^25 - 
 276734383787618968599*d^38*t^25 + 5662945433363091840*d^39*t^25 + 
 32616845138813004549*d^40*t^25 + 11114647497249139144*d^41*t^25 + 
 1394170120191959258*d^42*t^25 - 113833838340543999*d^43*t^25 - 
 52041621155982540*d^44*t^25 - 2851046975700438*d^45*t^25 + 
 347494207768948*d^46*t^25 - 4155989792666*d^47*t^25 + 2689254261*d^48*t^25 + 
 666771*d^49*t^25 + 11668833266356123*t^26 + 429823140800279263*d*t^26 + 
 6747861925795707936*d^2*t^26 + 66365615984237686199*d^3*t^26 + 
 471018063450754416986*d^4*t^26 + 2588086571777831203816*d^5*t^26 + 
 11477944575919633235086*d^6*t^26 + 42218058238024345134145*d^7*t^26 + 
 131205622725778857053322*d^8*t^26 + 348974475100757582202520*d^9*t^26 + 
 801103950179918245402511*d^10*t^26 + 1594680784681670810070702*d^11*t^26 + 
 2755428268741401348796688*d^12*t^26 + 4119588205142994844224756*d^13*t^26 + 
 5281673754933359887173110*d^14*t^26 + 5698067319434001700430439*d^15*t^26 + 
 4965340888538965177655226*d^16*t^26 + 3129663844285426889168182*d^17*t^26 + 
 779180126460655040720433*d^18*t^26 - 1221829546128609359031017*d^19*t^26 - 
 2210298452178475851317825*d^20*t^26 - 2060973159073129588772279*d^21*t^26 - 
 1146993947410980958721772*d^22*t^26 - 27624087761673121622393*d^23*t^26 + 
 842082289895284984446892*d^24*t^26 + 1220677025231166595232064*d^25*t^26 + 
 1080130664802908538522808*d^26*t^26 + 590441876468468067749198*d^27*t^26 + 
 51130439930967843275378*d^28*t^26 - 275059540094865012049180*d^29*t^26 - 
 318124925097907540190153*d^30*t^26 - 194997509349585832107701*d^31*t^26 - 
 62839168831994498144346*d^32*t^26 + 3305918994328944199486*d^33*t^26 + 
 14418596978978385163616*d^34*t^26 + 6681430921766236888336*d^35*t^26 + 
 586413717702813175777*d^36*t^26 - 898244072319755927058*d^37*t^26 - 
 522233020674188035323*d^38*t^26 - 111545070659998711438*d^39*t^26 + 
 13932883304964489853*d^40*t^26 + 15217754547906207971*d^41*t^26 + 
 3723947646552923442*d^42*t^26 + 209585359809137813*d^43*t^26 - 
 59784578637494800*d^44*t^26 - 6155551212236803*d^45*t^26 + 
 555429808159468*d^46*t^26 - 5160142798152*d^47*t^26 - 9321470810*d^48*t^26 + 
 4178589*d^49*t^26 + 33939191599924145*t^27 + 746044114102830640*d*t^27 + 
 8210205247774959632*d^2*t^27 + 59157021017575067888*d^3*t^27 + 
 305280263255095598992*d^4*t^27 + 1156553083870244995410*d^5*t^27 + 
 3087315180612533825304*d^6*t^27 + 4399299570571896579486*d^7*t^27 - 
 7039195975620121607325*d^8*t^27 - 72799732371588750810435*d^9*t^27 - 
 291121197462549071083676*d^10*t^27 - 829012376372828297322160*d^11*t^27 - 
 1871250855615704488835018*d^12*t^27 - 3466554193460682128503610*d^13*t^27 - 
 5313488737568507689322447*d^14*t^27 - 6662112700050370917419969*d^15*t^27 - 
 6555900297843408918022265*d^16*t^27 - 4442282894064275696100507*d^17*t^27 - 
 784300739205248544296284*d^18*t^27 + 2923670756331807514745450*d^19*t^27 + 
 4997603177606280733131059*d^20*t^27 + 4737251612027553320200652*d^21*t^27 + 
 2923197856608584676786283*d^22*t^27 + 1120693106053115262273818*d^23*t^27 + 
 398525627033960395456122*d^24*t^27 + 647426014811063488544958*d^25*t^27 + 
 1029281509841449133926798*d^26*t^27 + 927486988037006871632194*d^27*t^27 + 
 403486104783013512347339*d^28*t^27 - 109739304017490003356314*d^29*t^27 - 
 325538513172737471434534*d^30*t^27 - 275809832962787950547658*d^31*t^27 - 
 138154581216346440155908*d^32*t^27 - 37322313508085475692188*d^33*t^27 + 
 2495422562169689436354*d^34*t^27 + 7073776899213011684248*d^35*t^27 + 
 2492289213455344604665*d^36*t^27 - 336316634955418959106*d^37*t^27 - 
 672039708664841517808*d^38*t^27 - 274559492396897452889*d^39*t^27 - 
 36757381263969338962*d^40*t^27 + 10656873399294327406*d^41*t^27 + 
 5271163947682076355*d^42*t^27 + 742561840690574619*d^43*t^27 - 
 4293633968534972*d^44*t^27 - 7336758293714291*d^45*t^27 + 
 93175445127591*d^46*t^27 + 8203385009912*d^47*t^27 - 80114958465*d^48*t^27 + 
 15129310*d^49*t^27 + d^50*t^27 - 15563407168009307*t^28 - 
 532141756507512496*d*t^28 - 8191969212585681931*d^2*t^28 - 
 81012149097282401367*d^3*t^28 - 586358524169919078256*d^4*t^28 - 
 3316096332567786823095*d^5*t^28 - 15237771706051877602358*d^6*t^28 - 
 58364960005764219630617*d^7*t^28 - 189619538680976062427388*d^8*t^28 - 
 528750586008363075357284*d^9*t^28 - 1274973193341939697678438*d^10*t^28 - 
 2668122624016587408693503*d^11*t^28 - 4844364813637497975911165*d^12*t^28 - 
 7593125438786192772898843*d^13*t^28 - 10152574298597248679876864*d^14*t^28 - 
 11297449360705280983141551*d^15*t^28 - 9896932382041261440801675*d^16*t^28 - 
 5757917086414782955754558*d^17*t^28 - 138995955743192955709868*d^18*t^28 + 
 4689856619060764290621324*d^19*t^28 + 6789642791015745455606833*d^20*t^28 + 
 5844630542074830535200855*d^21*t^28 + 3287776776198046914444017*d^22*t^28 + 
 1101596281173837173237466*d^23*t^28 + 358754070944286427067910*d^24*t^28 + 
 751468514323575584325256*d^25*t^28 + 1302480718243875455908294*d^26*t^28 + 
 1349458147093114707093427*d^27*t^28 + 901365795996650929466157*d^28*t^28 + 
 328732015749353437104882*d^29*t^28 - 63369246359923873912723*d^30*t^28 - 
 199206248206732183196580*d^31*t^28 - 164058337760711444441419*d^32*t^28 - 
 78694487534331269631373*d^33*t^28 - 18168014293731099906241*d^34*t^28 + 
 3446597007871164043415*d^35*t^28 + 3982777542883858435084*d^36*t^28 + 
 725772046373977550757*d^37*t^28 - 507415837631058270665*d^38*t^28 - 
 372513259259189039553*d^39*t^28 - 104258198197348167144*d^40*t^28 - 
 7777998090808435595*d^41*t^28 + 3717747672288231320*d^42*t^28 + 
 1213863961516152904*d^43*t^28 + 118139664558008363*d^44*t^28 - 
 6837360312501909*d^45*t^28 - 1523315092295630*d^46*t^28 + 
 52566410177851*d^47*t^28 - 273844175625*d^48*t^28 + 54523*d^49*t^28 - 
 33*d^50*t^28 - 49393752720579887*t^29 - 1129815704143561763*d*t^29 - 
 13331399538741252219*d^2*t^29 - 106014689010133821302*d^3*t^29 - 
 628753678414367576730*d^4*t^29 - 2931522616284983361632*d^5*t^29 - 
 11083881669190283278003*d^6*t^29 - 34623147853533153647681*d^7*t^29 - 
 90224452882497794240687*d^8*t^29 - 196354448051051900700183*d^9*t^29 - 
 353141300449781730616876*d^10*t^29 - 507845014908920911081819*d^11*t^29 - 
 529064348858601821551154*d^12*t^29 - 236318601545742789994584*d^13*t^29 + 
 480693736907042788491510*d^14*t^29 + 1494594788799427958475746*d^15*t^29 + 
 2366288749235486207195478*d^16*t^29 + 2515467514483464679529886*d^17*t^29 + 
 1616979466002728480637179*d^18*t^29 - 54236948144901400790800*d^19*t^29 - 
 1683132437808813728109953*d^20*t^29 - 2437643612502623243299957*d^21*t^29 - 
 2052807891631911613652646*d^22*t^29 - 951364514640150521232840*d^23*t^29 + 
 189729758603273320933058*d^24*t^29 + 963530389394508799486808*d^25*t^29 + 
 1351006601274254281335522*d^26*t^29 + 1457835979821017651305625*d^27*t^29 + 
 1306552701797732321797714*d^28*t^29 + 914725293384984411056627*d^29*t^29 + 
 430769788713000921131600*d^30*t^29 + 65889040596521939611570*d^31*t^29 - 
 83055553432578206029978*d^32*t^29 - 77984810557609140052098*d^33*t^29 - 
 30670884861327982048375*d^34*t^29 - 2138356595717609140551*d^35*t^29 + 
 3926816298885191558145*d^36*t^29 + 1902341331980741518248*d^37*t^29 + 
 116887761203092615088*d^38*t^29 - 269509697318748278842*d^39*t^29 - 
 145705542387198120514*d^40*t^29 - 34192087088310650896*d^41*t^29 - 
 1408217787925770945*d^42*t^29 + 1216991582811559257*d^43*t^29 + 
 232134499484421449*d^44*t^29 - 5659332669530539*d^45*t^29 - 
 3354047450791075*d^46*t^29 + 108540384343255*d^47*t^29 - 
 438684539343*d^48*t^29 - 379201759*d^49*t^29 - 2518*d^50*t^29 + 
 20373528987664120*t^30 + 594725015614239024*d*t^30 + 
 8492123876914253077*d^2*t^30 + 80940512074445146739*d^3*t^30 + 
 577021485451976313390*d^4*t^30 + 3257994820093594773014*d^5*t^30 + 
 15079172694249745749873*d^6*t^30 + 58516675481234120549307*d^7*t^30 + 
 193355114849352087878189*d^8*t^30 + 549729798661718020845102*d^9*t^30 + 
 1353597538045843292912044*d^10*t^30 + 2895041655713194331037696*d^11*t^30 + 
 5374212290711741297548214*d^12*t^30 + 8613230812004223576237805*d^13*t^30 + 
 11774791903187096857857840*d^14*t^30 + 13393753029350492899688669*d^15*
  t^30 + 11987524397230251511241113*d^16*t^30 + 
 7101760016574532608557954*d^17*t^30 + 74441709103055231602004*d^18*t^30 - 
 6330919803835582803944795*d^19*t^30 - 9516340291530153203161777*d^20*t^30 - 
 8767153516443692589782734*d^21*t^30 - 5610037228694552964071749*d^22*t^30 - 
 2434607062846833373557768*d^23*t^30 - 652968989946819519612501*d^24*t^30 - 
 68748458391147131130264*d^25*t^30 + 230957441089910035348667*d^26*t^30 + 
 701102042742448596329180*d^27*t^30 + 1104941376186176427735605*d^28*t^30 + 
 1109050159343284905026853*d^29*t^30 + 753061985557107507711112*d^30*t^30 + 
 334581626896870874394989*d^31*t^30 + 71580283642209756740627*d^32*t^30 - 
 19191066819202009181467*d^33*t^30 - 21515277840775593732886*d^34*t^30 - 
 5691278159836054830724*d^35*t^30 + 2353578252157031552976*d^36*t^30 + 
 2724808267231153290903*d^37*t^30 + 1024036710452724418959*d^38*t^30 + 
 52638025391394898128*d^39*t^30 - 114434138395586036169*d^40*t^30 - 
 48839166451044502204*d^41*t^30 - 7098562876798262181*d^42*t^30 + 
 508502592505854462*d^43*t^30 + 243263138002646865*d^44*t^30 + 
 5037744516081715*d^45*t^30 - 2736448870401660*d^46*t^30 + 
 60593488628529*d^47*t^30 + 412933002816*d^48*t^30 - 2581505361*d^49*t^30 - 
 58840*d^50*t^30 + 59419581779378021*t^31 + 1396551297266536959*d*t^31 + 
 17129834397107731950*d^2*t^31 + 142655084360773096804*d^3*t^31 + 
 893332785320927920720*d^4*t^31 + 4443083752529571962413*d^5*t^31 + 
 18152467663288182414563*d^6*t^31 + 62290971082847905770543*d^7*t^31 + 
 182247653869232211611466*d^8*t^31 + 459022928082203617613618*d^9*t^31 + 
 1000318376919037942673516*d^10*t^31 + 1886978714775126774556592*d^11*t^31 + 
 3065473698836503048695754*d^12*t^31 + 4231526919191410632510138*d^13*t^31 + 
 4819986331240294640973920*d^14*t^31 + 4222526382168341440323209*d^15*t^31 + 
 2214845969801900400722670*d^16*t^31 - 674289754672248992105380*d^17*t^31 - 
 3249998399544439375277179*d^18*t^31 - 4339708745193275690692316*d^19*t^31 - 
 3657162604415075527132113*d^20*t^31 - 2068435198308653188857371*d^21*t^31 - 
 895797524255827000567094*d^22*t^31 - 824631018426991513231438*d^23*t^31 - 
 1446038200153950150356222*d^24*t^31 - 1839417517748973108297663*d^25*t^31 - 
 1506752084937680410601914*d^26*t^31 - 690994215074241272756671*d^27*t^31 + 
 64095988331573231609723*d^28*t^31 + 445449293041641074081145*d^29*t^31 + 
 478171363398616887942626*d^30*t^31 + 332839296318514744579544*d^31*t^31 + 
 160392845076202686186380*d^32*t^31 + 43208578169162541971685*d^33*t^31 - 
 3207943803811018416188*d^34*t^31 - 6594544149127612547186*d^35*t^31 + 
 152183731804747862481*d^36*t^31 + 2657122367457738995332*d^37*t^31 + 
 1617810510932079071986*d^38*t^31 + 413642279743634403447*d^39*t^31 - 
 4117461302296326082*d^40*t^31 - 34242737604458599303*d^41*t^31 - 
 9429838712563419774*d^42*t^31 - 714067593091683709*d^43*t^31 + 
 164501093897383516*d^44*t^31 + 41046275983702978*d^45*t^31 + 
 1760977702238643*d^46*t^31 - 257928512293241*d^47*t^31 + 
 4307812761308*d^48*t^31 - 9495415793*d^49*t^31 - 778405*d^50*t^31 - 
 26551067238716063*t^32 - 644153350562983278*d*t^32 - 
 8129320953039048587*d^2*t^32 - 71037859844322029917*d^3*t^32 - 
 477007617304772553438*d^4*t^32 - 2590573897029870542844*d^5*t^32 - 
 11721021095759950793024*d^6*t^32 - 45016192727912313513643*d^7*t^32 - 
 148602798063840022776910*d^8*t^32 - 425165914240142982857060*d^9*t^32 - 
 1059642887403857608334468*d^10*t^32 - 2305275075566059404205787*d^11*t^32 - 
 4372823378027117134124349*d^12*t^32 - 7195763836821092167965728*d^13*t^32 - 
 10160180552586427499150833*d^14*t^32 - 12043479148779025877834148*d^15*
  t^32 - 11431133265932148825572716*d^16*t^32 - 
 7600340166360635113467896*d^17*t^32 - 1353783643234507687389188*d^18*t^32 + 
 4987153248538837930003829*d^19*t^32 + 8771044201786090239186731*d^20*t^32 + 
 8696290042883421730439998*d^21*t^32 + 5633288242399520339325734*d^22*t^32 + 
 1829528614189919103150115*d^23*t^32 - 804311209455756949890770*d^24*t^32 - 
 1790476850875970562731672*d^25*t^32 - 1765373380222620639449333*d^26*t^32 - 
 1441697994218837442523531*d^27*t^32 - 1059346478670551430522009*d^28*t^32 - 
 614433184323916973413302*d^29*t^32 - 198352508783714617968258*d^30*t^32 + 
 39381230055296827353174*d^31*t^32 + 79784279956561759099857*d^32*t^32 + 
 32622320846763388391993*d^33*t^32 - 3782314412284835263011*d^34*t^32 - 
 9048867764944908265728*d^35*t^32 - 2763814690031271272168*d^36*t^32 + 
 1022317400794800252709*d^37*t^32 + 1262508577859841206940*d^38*t^32 + 
 554587507476896365950*d^39*t^32 + 122810965396197030097*d^40*t^32 + 
 453242163132145837*d^41*t^32 - 8170560171166764736*d^42*t^32 - 
 1856102225034012971*d^43*t^32 + 95886960910950369*d^44*t^32 + 
 89241675749004780*d^45*t^32 + 6490839592790365*d^46*t^32 - 
 769025101299375*d^47*t^32 + 11205106927709*d^48*t^32 - 
 17519372001*d^49*t^32 - 6720037*d^50*t^32 - 59194142219280721*t^33 - 
 1437526704158833073*d*t^33 - 18186682141054825670*d^2*t^33 - 
 155804709368363008044*d^3*t^33 - 1002769765720065774352*d^4*t^33 - 
 5128186888336561924534*d^5*t^33 - 21571470084726275163176*d^6*t^33 - 
 76358980764290591569196*d^7*t^33 - 230993426856930974199235*d^8*t^33 - 
 603193507165986943313191*d^9*t^33 - 1367252180719544811847745*d^10*t^33 - 
 2693614316237641838269956*d^11*t^33 - 4595905728861248339615946*d^12*t^33 - 
 6721749191761400798237247*d^13*t^33 - 8242328205868494152261757*d^14*t^33 - 
 8063729463459804410423589*d^15*t^33 - 5444902786753571304103645*d^16*t^33 - 
 730007192853805269164512*d^17*t^33 + 4437408178327317161523275*d^18*t^33 + 
 7883522947110275448647156*d^19*t^33 + 8315494971443107070253185*d^20*t^33 + 
 6244337163482256322898112*d^21*t^33 + 3495260468295346822670056*d^22*t^33 + 
 1667859143220451028719491*d^23*t^33 + 1005518226704563557367299*d^24*t^33 + 
 706799356838240209512868*d^25*t^33 + 120041263723506144853053*d^26*t^33 - 
 610169237352028123463203*d^27*t^33 - 984690187928112803752874*d^28*t^33 - 
 851456314245151131457648*d^29*t^33 - 487843972364842477003830*d^30*t^33 - 
 200588510722635647920159*d^31*t^33 - 71740956673899660011495*d^32*t^33 - 
 34657858396043935176463*d^33*t^33 - 23048705060181970148824*d^34*t^33 - 
 14325830604653757959827*d^35*t^33 - 6928116556549678964722*d^36*t^33 - 
 2100080833946756380938*d^37*t^33 + 18560217634801832071*d^38*t^33 + 
 374068473300682682988*d^39*t^33 + 168350850579743442012*d^40*t^33 + 
 22410236675799809661*d^41*t^33 - 6371735702136375910*d^42*t^33 - 
 2359670172298062081*d^43*t^33 + 148933136280623*d^44*t^33 + 
 85025251409036781*d^45*t^33 + 5748463488045790*d^46*t^33 - 
 830153272079863*d^47*t^33 + 10698829842975*d^48*t^33 + 
 15734262248*d^49*t^33 - 39377301*d^50*t^33 - 21*d^51*t^33 + 
 32501287926128359*t^34 + 691372704531839801*d*t^34 + 
 7717715891095826672*d^2*t^34 + 59913980062343974687*d^3*t^34 + 
 360812073015752245728*d^4*t^34 + 1785114953594164915541*d^5*t^34 + 
 7505486456109939465781*d^6*t^34 + 27370548220481067767470*d^7*t^34 + 
 87624899760897751726208*d^8*t^34 + 247902875365471752411401*d^9*t^34 + 
 621493184903250197105281*d^10*t^34 + 1380333596347368421757533*d^11*t^34 + 
 2708041902378273808457423*d^12*t^34 + 4665376870285446079283511*d^13*t^34 + 
 6986669993788246889016352*d^14*t^34 + 8936026842638574242908629*d^15*t^34 + 
 9438007158644449531615993*d^16*t^34 + 7611942640630914631947181*d^17*t^34 + 
 3513219995684173281382668*d^18*t^34 - 1484161877933030631508405*d^19*t^34 - 
 5207992570453151823272203*d^20*t^34 - 6005729211352265016960894*d^21*t^34 - 
 3917909737925515183635640*d^22*t^34 - 645672135295353571962194*d^23*t^34 + 
 1772942052032991635958965*d^24*t^34 + 2421833605647856142729764*d^25*t^34 + 
 1805947994521233034507392*d^26*t^34 + 940755365457335433984853*d^27*t^34 + 
 387250660612544832716600*d^28*t^34 + 126328834466767167494068*d^29*t^34 - 
 9820329792862188786299*d^30*t^34 - 75657724370528923441848*d^31*t^34 - 
 74964733165088303523700*d^32*t^34 - 44251633213326837805722*d^33*t^34 - 
 22273706086049402239690*d^34*t^34 - 14269276032782504235048*d^35*t^34 - 
 9605956188533143450697*d^36*t^34 - 4530616386935532443987*d^37*t^34 - 
 1105395693982933020668*d^38*t^34 + 32567777736211350163*d^39*t^34 + 
 96368545117188243385*d^40*t^34 + 16339401340429323549*d^41*t^34 - 
 4333343910471886512*d^42*t^34 - 2145332295487030016*d^43*t^34 - 
 327296153115557376*d^44*t^34 - 15239679743729518*d^45*t^34 + 
 2082414103393457*d^46*t^34 + 343901889921323*d^47*t^34 - 
 21081643175057*d^48*t^34 + 212344982885*d^49*t^34 - 150197622*d^50*t^34 - 
 743*d^51*t^34 + 48042410214715733*t^35 + 1234047249639181476*d*t^35 + 
 16236125950009946420*d^2*t^35 + 142972565963046109158*d^3*t^35 + 
 939263745091512727593*d^4*t^35 + 4882749124807238935090*d^5*t^35 + 
 20827937932039007524311*d^6*t^35 + 74671256689547463639842*d^7*t^35 + 
 228696073098659156459028*d^8*t^35 + 604833418185401424477224*d^9*t^35 + 
 1389967200973887401643377*d^10*t^35 + 2781356800193166862277382*d^11*t^35 + 
 4833515604672096494001746*d^12*t^35 + 7230450114883653611689801*d^13*t^35 + 
 9129804659660596685397573*d^14*t^35 + 9318331948265604621912268*d^15*t^35 + 
 6819163270022255924854420*d^16*t^35 + 1725755008500615474195698*d^17*t^35 - 
 4374067870655793931517022*d^18*t^35 - 8992823538692252392174189*d^19*t^35 - 
 10229448318807873370331567*d^20*t^35 - 8074705878482311966950408*d^21*t^35 - 
 4349064255308240406253477*d^22*t^35 - 1221793802275842474350810*d^23*t^35 + 
 349769663652757895686109*d^24*t^35 + 841171065612695559908591*d^25*t^35 + 
 1094611975754783586306770*d^26*t^35 + 1354747906765289103107675*d^27*t^35 + 
 1367649777941004838846651*d^28*t^35 + 1024387745896040040087452*d^29*t^35 + 
 562444890114484599448772*d^30*t^35 + 242005218774367714251123*d^31*t^35 + 
 101746690085450358870326*d^32*t^35 + 48183290137779780976544*d^33*t^35 + 
 16918711738809071965890*d^34*t^35 - 1229972324657443338661*d^35*t^35 - 
 5596846611819235223176*d^36*t^35 - 3380167950285182371992*d^37*t^35 - 
 1088649898458943799399*d^38*t^35 - 191048517903848733904*d^39*t^35 - 
 1887470354715805882*d^40*t^35 + 10241658801976558444*d^41*t^35 + 
 1567474902089616382*d^42*t^35 - 1499682022578149925*d^43*t^35 - 
 807850684336751579*d^44*t^35 - 124858950180798427*d^45*t^35 + 
 6460016371013578*d^46*t^35 + 2281694093424707*d^47*t^35 - 
 92855831078586*d^48*t^35 + 662591124987*d^49*t^35 - 273937591*d^50*t^35 - 
 11482*d^51*t^35 - 34865517408112665*t^36 - 706096873401885475*d*t^36 - 
 7370269368312629832*d^2*t^36 - 52148247305584280625*d^3*t^36 - 
 279050704341219941432*d^4*t^36 - 1202614168343605819797*d^5*t^36 - 
 4365305181814800876755*d^6*t^36 - 13844889020075629389618*d^7*t^36 - 
 39589612464693784960161*d^8*t^36 - 104496172283953651790929*d^9*t^36 - 
 257388307705278122050080*d^10*t^36 - 589726464982137119197878*d^11*t^36 - 
 1240149062573915463563004*d^12*t^36 - 2352033414135301073969086*d^13*t^36 - 
 3950675239055529245090976*d^14*t^36 - 5764991476778658021389731*d^15*t^36 - 
 7130751319019160337749822*d^16*t^36 - 7179515927844768894044072*d^17*t^36 - 
 5381041672680633039600332*d^18*t^36 - 2142597003398544670396019*d^19*t^36 + 
 1118488009481635653366683*d^20*t^36 + 2768155610437318549391469*d^21*t^36 + 
 2162227950626090790608313*d^22*t^36 + 201468397674296521264945*d^23*t^36 - 
 1420661740563918526044011*d^24*t^36 - 1653567555809003066495513*d^25*t^36 - 
 795435576972012167321111*d^26*t^36 + 149482745042310526982852*d^27*t^36 + 
 560710521016091519437086*d^28*t^36 + 530561644844969800992751*d^29*t^36 + 
 393492793929496765682537*d^30*t^36 + 293777711988113412654785*d^31*t^36 + 
 207259126784488150947936*d^32*t^36 + 117593205816919239394803*d^33*t^36 + 
 49478596916874601959368*d^34*t^36 + 15519766536535744691036*d^35*t^36 + 
 3888184692137847118190*d^36*t^36 + 604632077282470637357*d^37*t^36 - 
 202689881994291835344*d^38*t^36 - 160284687908426358173*d^39*t^36 - 
 1427772755559357762*d^40*t^36 + 31965276058953265430*d^41*t^36 + 
 10479601620583903027*d^42*t^36 - 489320737686329171*d^43*t^36 - 
 831447095845355309*d^44*t^36 - 96749844208862912*d^45*t^36 + 
 17134057782156381*d^46*t^36 + 2716392979684214*d^47*t^36 - 
 136849900704169*d^48*t^36 + 873151305382*d^49*t^36 + 640026044*d^50*t^36 - 
 96473*d^51*t^36 - 30335914871587276*t^37 - 867049536460790073*d*t^37 - 
 12161341706989352588*d^2*t^37 - 111451639918778391076*d^3*t^37 - 
 751449134761960275728*d^4*t^37 - 3974529509392730723059*d^5*t^37 - 
 17153233830961638573153*d^6*t^37 - 62000092600041378177150*d^7*t^37 - 
 191055562408344087181150*d^8*t^37 - 508006877333362496034451*d^9*t^37 - 
 1174195650289234680826311*d^10*t^37 - 2366752483592912551782600*d^11*t^37 - 
 4154298209073605798283113*d^12*t^37 - 6303033404518387326701740*d^13*t^37 - 
 8124202761442421493001947*d^14*t^37 - 8560861171569118030569935*d^15*t^37 - 
 6661067092064775464059465*d^16*t^37 - 2310877538464301205800268*d^17*t^37 + 
 3270262083911889877888601*d^18*t^37 + 7859004985368104090268201*d^19*t^37 + 
 9460495305733295077335181*d^20*t^37 + 7660264416013533019381044*d^21*t^37 + 
 3939214978839279885448799*d^22*t^37 + 535712453601587577381142*d^23*t^37 - 
 1203543070892361469370930*d^24*t^37 - 1482326217805572960385587*d^25*t^37 - 
 1263311589433764390361365*d^26*t^37 - 1118676179720721431337252*d^27*t^37 - 
 973187703241362551240607*d^28*t^37 - 653755274146032125927431*d^29*t^37 - 
 266037212036333687135074*d^30*t^37 - 14917441460382320308034*d^31*t^37 + 
 57695738541052800317673*d^32*t^37 + 45994400722015586175688*d^33*t^37 + 
 27203303519967375225030*d^34*t^37 + 16375988825957691325988*d^35*t^37 + 
 8178353906811710085720*d^36*t^37 + 2441123028587303171170*d^37*t^37 + 
 213051317299041883440*d^38*t^37 - 22819375123962779537*d^39*t^37 + 
 69075886687716053927*d^40*t^37 + 51485928039798086901*d^41*t^37 + 
 13475778938365807767*d^42*t^37 + 1062068874936293486*d^43*t^37 - 
 56132630421202205*d^44*t^37 + 27687011879174348*d^45*t^37 + 
 8912579550366637*d^46*t^37 + 222900383888336*d^47*t^37 - 
 8749219721091*d^48*t^37 - 929300212662*d^49*t^37 + 6526589692*d^50*t^37 - 
 394985*d^51*t^37 + 31218799594937208*t^38 + 644417408479801458*d*t^38 + 
 6723928110977401410*d^2*t^38 + 46340260930508618226*d^3*t^38 + 
 233784148002837278051*d^4*t^38 + 909754585297658832463*d^5*t^38 + 
 2814180476849968537612*d^6*t^38 + 7071093497558427174238*d^7*t^38 + 
 14876133915152625847176*d^8*t^38 + 28226182869043783743054*d^9*t^38 + 
 56409837347718834123868*d^10*t^38 + 135063176760575957000643*d^11*t^38 + 
 356294205095156245752636*d^12*t^38 + 882831842555690689963997*d^13*t^38 + 
 1891783473633180295049008*d^14*t^38 + 3411161216889859556466717*d^15*t^38 + 
 5114867704806494920455854*d^16*t^38 + 6279869638417762146899630*d^17*t^38 + 
 6110090620068939598085351*d^18*t^38 + 4350255127750438211962126*d^19*t^38 + 
 1708219360640799928438336*d^20*t^38 - 451707028892802158956314*d^21*t^38 - 
 1102395906024069111754553*d^22*t^38 - 405195108842549986757953*d^23*t^38 + 
 484086328464144088987124*d^24*t^38 + 554498586673441907304516*d^25*t^38 - 
 165793150470240212399830*d^26*t^38 - 894979863580668501495219*d^27*t^38 - 
 1069951624079108936256121*d^28*t^38 - 797006261957739001128526*d^29*t^38 - 
 465388423907088922498786*d^30*t^38 - 264000256793859316858984*d^31*t^38 - 
 153349698869109391072484*d^32*t^38 - 73048403146888915987522*d^33*t^38 - 
 20357416745689074812239*d^34*t^38 - 363977823486213704978*d^35*t^38 + 
 1200272704425728027753*d^36*t^38 - 287394197019258992250*d^37*t^38 - 
 373988095482757869826*d^38*t^38 - 48555608563956537249*d^39*t^38 + 
 38522451969619200233*d^40*t^38 + 18170612132960649500*d^41*t^38 + 
 5885482322022942448*d^42*t^38 + 2592616187823588353*d^43*t^38 + 
 694988272150212167*d^44*t^38 + 8175714088851312*d^45*t^38 - 
 28657762454218961*d^46*t^38 - 2383799652800591*d^47*t^38 + 
 326254497386803*d^48*t^38 - 6599346894422*d^49*t^38 + 
 22819459698*d^50*t^38 + 497711*d^51*t^38 + 13077009555227407*t^39 + 
 473038771087060657*d*t^39 + 7458759776325927692*d^2*t^39 + 
 73155400606028329364*d^3*t^39 + 514752266145065239285*d^4*t^39 + 
 2799213896142939489974*d^5*t^39 + 12301931927167646377243*d^6*t^39 + 
 44990993017790503407316*d^7*t^39 + 139700923276176775003671*d^8*t^39 + 
 373407117517728145605140*d^9*t^39 + 866904609099017811634149*d^10*t^39 + 
 1756280058940019961533803*d^11*t^39 + 3105294738332579416611384*d^12*t^39 + 
 4764526334874682340269170*d^13*t^39 + 6249497969155691979903689*d^14*t^39 + 
 6775438844436755730820378*d^15*t^39 + 5569873620599163328734292*d^16*t^39 + 
 2414374393702042799703935*d^17*t^39 - 1908312889975620950234845*d^18*t^39 - 
 5725729961177842042347218*d^19*t^39 - 7332529117372500373356521*d^20*t^39 - 
 6132046141087440332367171*d^21*t^39 - 3136487459316930408272453*d^22*t^39 - 
 245915579216988871525929*d^23*t^39 + 1184566192862845240438842*d^24*t^39 + 
 1187237743531401478745824*d^25*t^39 + 688681142230757597125130*d^26*t^39 + 
 391088675666199613630822*d^27*t^39 + 305163478497812825807750*d^28*t^39 + 
 181433167575126210752207*d^29*t^39 - 10316283529620596635018*d^30*t^39 - 
 128969565066377760112556*d^31*t^39 - 122583689193604265729407*d^32*t^39 - 
 64980881488026389473784*d^33*t^39 - 25623880221423049232655*d^34*t^39 - 
 11729173152191784778221*d^35*t^39 - 6588227900336203642509*d^36*t^39 - 
 2897360550974565179073*d^37*t^39 - 853839120311850759978*d^38*t^39 - 
 254780348349339677671*d^39*t^39 - 122569306202666264701*d^40*t^39 - 
 42588315562352438367*d^41*t^39 - 2636204864840130188*d^42*t^39 + 
 2596690710238632970*d^43*t^39 + 364997816129553171*d^44*t^39 - 
 184770087406778409*d^45*t^39 - 51130225775423541*d^46*t^39 - 
 732739343903692*d^47*t^39 + 558278370054546*d^48*t^39 - 
 12762745237735*d^49*t^39 + 37073608215*d^50*t^39 + 17402938*d^51*t^39 + 
 22*d^52*t^39 - 22513872319097488*t^40 - 498753962921571307*d*t^40 - 
 5471196672656840259*d^2*t^40 - 38948868564387799237*d^3*t^40 - 
 199587616049763187577*d^4*t^40 - 772363363344379373443*d^5*t^40 - 
 2294118158275554259350*d^6*t^40 - 5153011409001571636478*d^7*t^40 - 
 8120905078266575420224*d^8*t^40 - 6392937953578204375284*d^9*t^40 + 
 6415731766792494013138*d^10*t^40 + 23261254428581950151208*d^11*t^40 - 
 9861359253018599468038*d^12*t^40 - 229147168345082271000375*d^13*t^40 - 
 838625906413894877463799*d^14*t^40 - 1988854545405464908058916*d^15*t^40 - 
 3565424749660541918462399*d^16*t^40 - 5045497412617013554328720*d^17*t^40 - 
 5649921910156354509054744*d^18*t^40 - 4842423480321892258658468*d^19*t^40 - 
 2850979296989715427416998*d^20*t^40 - 680338920890993690981522*d^21*t^40 + 
 581878093092641879344899*d^22*t^40 + 641718995844715339691583*d^23*t^40 + 
 178521224385529852279169*d^24*t^40 + 73054631980496561243791*d^25*t^40 + 
 515641259742587397418566*d^26*t^40 + 991979584689213416624793*d^27*t^40 + 
 1031364311864027581431856*d^28*t^40 + 699053356067623929711092*d^29*t^40 + 
 346124316028957948823830*d^30*t^40 + 158668162185921620864517*d^31*t^40 + 
 86983180394601977401680*d^32*t^40 + 44187248276819104051360*d^33*t^40 + 
 11635972970852520587157*d^34*t^40 - 2115428800047898699208*d^35*t^40 - 
 2503147356803402032760*d^36*t^40 - 638341316529922140753*d^37*t^40 - 
 247707335839254055762*d^38*t^40 - 312325736134181887856*d^39*t^40 - 
 186081868715077640278*d^40*t^40 - 46451692750068089417*d^41*t^40 - 
 1439548131480643713*d^42*t^40 + 711581434194771044*d^43*t^40 - 
 455838608791310481*d^44*t^40 - 192568024037450983*d^45*t^40 - 
 11436078223556746*d^46*t^40 + 3051237688191106*d^47*t^40 + 
 232284059756308*d^48*t^40 - 6247303468199*d^49*t^40 - 
 24919127969*d^50*t^40 + 116238488*d^51*t^40 + 798*d^52*t^40 - 
 1666045006821479*t^41 - 171510238902646492*d*t^41 - 
 3512915135834471079*d^2*t^41 - 39106118503719832629*d^3*t^41 - 
 296617963952533696450*d^4*t^41 - 1693304589059606286102*d^5*t^41 - 
 7689272647226347670040*d^6*t^41 - 28757723361358825939667*d^7*t^41 - 
 90676147512513123070454*d^8*t^41 - 244965479224557451161120*d^9*t^41 - 
 573209417425531530678541*d^10*t^41 - 1169245076944462766839465*d^11*t^41 - 
 2083023597711049487745965*d^12*t^41 - 3228691158108606286654663*d^13*t^41 - 
 4299738038077798558694571*d^14*t^41 - 4776262243249570634370138*d^15*t^41 - 
 4108767273924393625425439*d^16*t^41 - 2071039767138746917251896*d^17*t^41 + 
 901418195271006344765747*d^18*t^41 + 3702081826181874617277672*d^19*t^41 + 
 5071184489272005375005522*d^20*t^41 + 4423428128066720679910209*d^21*t^41 + 
 2351805695199160902856645*d^22*t^41 + 251636677770645153258560*d^23*t^41 - 
 750337538386274016200315*d^24*t^41 - 598180371837135149589900*d^25*t^41 - 
 57868582293607116920946*d^26*t^41 + 212144167471812249176488*d^27*t^41 + 
 177547199941004314764446*d^28*t^41 + 120188753906386652928043*d^29*t^41 + 
 154055862830923369458109*d^30*t^41 + 184886148311790922144901*d^31*t^41 + 
 144650584929807380599302*d^32*t^41 + 74547223802432030434097*d^33*t^41 + 
 29046851990875540548435*d^34*t^41 + 12759134882910238815182*d^35*t^41 + 
 7136336757959235615615*d^36*t^41 + 3083744619152087888444*d^37*t^41 + 
 648011761396850445618*d^38*t^41 - 24101010721903636795*d^39*t^41 - 
 18367596035970927663*d^40*t^41 + 11615403692767118831*d^41*t^41 + 
 3509498550865935468*d^42*t^41 - 803972231990741951*d^43*t^41 - 
 145742346842893029*d^44*t^41 + 153742467910287077*d^45*t^41 + 
 44839535800089847*d^46*t^41 + 791938482323295*d^47*t^41 - 
 518582187075788*d^48*t^41 + 24811373917200*d^49*t^41 - 
 292361076884*d^50*t^41 + 426200163*d^51*t^41 + 13233*d^52*t^41 + 
 12544807691313289*t^42 + 313798127265802139*d*t^42 + 
 3759986578105860710*d^2*t^42 + 28714661566855773126*d^3*t^42 + 
 156485734282149768477*d^4*t^42 + 642703125946878969537*d^5*t^42 + 
 2036531214436010045123*d^6*t^42 + 4966029640383195048023*d^7*t^42 + 
 8933874757012671737564*d^8*t^42 + 10076821364022723576327*d^9*t^42 + 
 783616662451670896121*d^10*t^42 - 21400062724745680732424*d^11*t^42 - 
 28477392969203916830187*d^12*t^42 + 71742540553561493432819*d^13*t^42 + 
 440924487229745966700149*d^14*t^42 + 1234947119902126352198851*d^15*t^42 + 
 2439930282818349787533921*d^16*t^42 + 3721464201988444417320094*d^17*t^42 + 
 4472842914385410243070497*d^18*t^42 + 4158571441007332883674542*d^19*t^42 + 
 2769266138331157588045586*d^20*t^42 + 972673237403343735748369*d^21*t^42 - 
 310248098531087845435196*d^22*t^42 - 633808849007757918060990*d^23*t^42 - 
 357763482844051117753723*d^24*t^42 - 184442687062040281850301*d^25*t^42 - 
 401647530895617404618072*d^26*t^42 - 705065676780337831751091*d^27*t^42 - 
 717963978138675167439021*d^28*t^42 - 449977100081173458234806*d^29*t^42 - 
 171086738023111543045091*d^30*t^42 - 41176563253382084492821*d^31*t^42 - 
 15802321990380016598526*d^32*t^42 - 7928229751610505878794*d^33*t^42 + 
 4700624532912000848922*d^34*t^42 + 9933229762116032604537*d^35*t^42 + 
 6481013488659809054446*d^36*t^42 + 2235081514187015819171*d^37*t^42 + 
 577361999388295720156*d^38*t^42 + 272565929077070960885*d^39*t^42 + 
 140104661597333771322*d^40*t^42 + 33660138613062584483*d^41*t^42 + 
 130187673016806860*d^42*t^42 + 12083325544413017*d^43*t^42 + 
 1055107809397812827*d^44*t^42 + 377268193327939646*d^45*t^42 + 
 24497670985354503*d^46*t^42 - 7543581287901736*d^47*t^42 - 
 749758025975563*d^48*t^42 + 61607087388884*d^49*t^42 - 
 711015325322*d^50*t^42 + 777098625*d^51*t^42 + 130340*d^52*t^42 - 
 2808556771463526*t^43 + 9977350357682997*d*t^43 + 
 1037615626924703232*d^2*t^43 + 15654684982156677549*d^3*t^43 + 
 137260348333092605420*d^4*t^43 + 854788478777606613700*d^5*t^43 + 
 4112982860402644961800*d^6*t^43 + 16020313602529677145644*d^7*t^43 + 
 52014114649883098041872*d^8*t^43 + 143558158068241432374187*d^9*t^43 + 
 341318585455186992340829*d^10*t^43 + 704931253461638429562429*d^11*t^43 + 
 1269345737635203151699581*d^12*t^43 + 1988861445044676628318677*d^13*t^43 + 
 2683276949982679013734188*d^14*t^43 + 3035310252829033805765492*d^15*t^43 + 
 2691598181797369817014579*d^16*t^43 + 1473235403657223913337040*d^17*t^43 - 
 399506522194416310758062*d^18*t^43 - 2258418686563126717357829*d^19*t^43 - 
 3269792020055398614968869*d^20*t^43 - 2969249004230618613374584*d^21*t^43 - 
 1665880334579077256661469*d^22*t^43 - 283198846605944973328768*d^23*t^43 + 
 355834531588289636849733*d^24*t^43 + 168964958446633756800492*d^25*t^43 - 
 279819533153184521617525*d^26*t^43 - 465180262145883264153177*d^27*t^43 - 
 355282846189616282454723*d^28*t^43 - 209853888101707673545654*d^29*t^43 - 
 165949036643675866155973*d^30*t^43 - 159783703357211441968605*d^31*t^43 - 
 117977314091176401575601*d^32*t^43 - 56919263794784671820063*d^33*t^43 - 
 17758635475363413917478*d^34*t^43 - 5385766809299188629737*d^35*t^43 - 
 3111853011077153086275*d^36*t^43 - 1449099829841766478548*d^37*t^43 - 
 139502321454701715247*d^38*t^43 + 158041760440896513763*d^39*t^43 + 
 40122827975043759436*d^40*t^43 - 17661605126226265093*d^41*t^43 - 
 7451113414959020652*d^42*t^43 + 1245995570011309481*d^43*t^43 + 
 987146498871587677*d^44*t^43 + 57360150366250701*d^45*t^43 - 
 48474937386115079*d^46*t^43 - 8524633659787742*d^47*t^43 + 
 52637318419771*d^48*t^43 + 49050359737668*d^49*t^43 - 
 615385044324*d^50*t^43 - 619395764*d^51*t^43 + 820941*d^52*t^43 - 
 4988426566005245*t^44 - 152810502800013418*d*t^44 - 
 2086243668104953360*d^2*t^44 - 17604668603295409919*d^3*t^44 - 
 104654255941705139556*d^4*t^44 - 468077869426156809326*d^5*t^44 - 
 1631300004874103605864*d^6*t^44 - 4502495316332288381995*d^7*t^44 - 
 9851159605631614736101*d^8*t^44 - 16835513470979075059857*d^9*t^44 - 
 21879668072404888435658*d^10*t^44 - 22484998276343892697277*d^11*t^44 - 
 31791884794691193264251*d^12*t^44 - 101750919244667651173230*d^13*t^44 - 
 333447470730375459992950*d^14*t^44 - 837957930894489548534809*d^15*t^44 - 
 1632059742020414957089234*d^16*t^44 - 2524131671633759725480473*d^17*t^44 - 
 3114878771790531672601284*d^18*t^44 - 3002731183523396173367668*d^19*t^44 - 
 2107055403236866771910485*d^20*t^44 - 834208721571348927658643*d^21*t^44 + 
 153604952025413516649852*d^22*t^44 + 456730212213749836833502*d^23*t^44 + 
 257867998715411276535727*d^24*t^44 + 68023582421260087960836*d^25*t^44 + 
 162387269952090328397329*d^26*t^44 + 367257754735092545419690*d^27*t^44 + 
 396700275132912482985993*d^28*t^44 + 225324135236082858925393*d^29*t^44 + 
 41258702446033934576826*d^30*t^44 - 30504981312500724050493*d^31*t^44 - 
 22811975023310142959108*d^32*t^44 - 8829607054369911157844*d^33*t^44 - 
 8821699280362914556402*d^34*t^44 - 9652868856152804928673*d^35*t^44 - 
 5790762825790030186872*d^36*t^44 - 1815563690207745911996*d^37*t^44 - 
 325889145090237077591*d^38*t^44 - 167726952629659845566*d^39*t^44 - 
 133589189984841204225*d^40*t^44 - 48903894289586548172*d^41*t^44 - 
 6059660017466723804*d^42*t^44 - 42593579274721962*d^43*t^44 - 
 641656294105418195*d^44*t^44 - 329993103322310234*d^45*t^44 - 
 41693531270540469*d^46*t^44 + 3871615248050581*d^47*t^44 + 
 758886925718950*d^48*t^44 - 37501814643548*d^49*t^44 + 
 1067497881551*d^50*t^44 - 8278942627*d^51*t^44 + 3196698*d^52*t^44 + 
 2795228487559632*t^45 + 38066734331596400*d*t^45 + 
 41204327083917783*d^2*t^45 - 3461731017570417960*d^3*t^45 - 
 45303667223811041618*d^4*t^45 - 337104945397049994292*d^5*t^45 - 
 1802965062181369763923*d^6*t^45 - 7541397825968394112215*d^7*t^45 - 
 25772702143712083059135*d^8*t^45 - 73897961529204090287581*d^9*t^45 - 
 180847147412983216765246*d^10*t^45 - 381858699185427433113304*d^11*t^45 - 
 699519380711713701486476*d^12*t^45 - 1111280893762001578347617*d^13*t^45 - 
 1517110852948327082899861*d^14*t^45 - 1735122970858658326048274*d^15*t^45 - 
 1555633187016310877677325*d^16*t^45 - 860233082341444754197315*d^17*t^45 + 
 242737266685713657317773*d^18*t^45 + 1372776453010413949298419*d^19*t^45 + 
 2023155430039173484800897*d^20*t^45 + 1878802400471479720705857*d^21*t^45 + 
 1093982553855831177487315*d^22*t^45 + 238229434289506160389614*d^23*t^45 - 
 144389604342599153633715*d^24*t^45 + 16012807134629246925708*d^25*t^45 + 
 337355991736851476351861*d^26*t^45 + 446715993298647396543180*d^27*t^45 + 
 323260400851673523845842*d^28*t^45 + 172578152666272893881832*d^29*t^45 + 
 114585339400861778927222*d^30*t^45 + 105123447385235276048461*d^31*t^45 + 
 78084649699564437028451*d^32*t^45 + 35977328839646784894507*d^33*t^45 + 
 8542280234880854860836*d^34*t^45 + 1203279511675834584480*d^35*t^45 + 
 1309524376608831231170*d^36*t^45 + 949455389835133521175*d^37*t^45 + 
 99058157503374337018*d^38*t^45 - 169420875272298584415*d^39*t^45 - 
 72806007715922841410*d^40*t^45 - 2081791910438635527*d^41*t^45 + 
 1970601653497727833*d^42*t^45 - 2257027480265054562*d^43*t^45 - 
 1258467606436007234*d^44*t^45 - 113565292827973943*d^45*t^45 + 
 55050599380179133*d^46*t^45 + 12400445904308621*d^47*t^45 - 
 3909147020562*d^48*t^45 - 115203659274872*d^49*t^45 + 
 4031737627984*d^50*t^45 - 23960285821*d^51*t^45 + 5366315*d^52*t^45 + 
 4*d^53*t^45 + 1095212849648072*t^46 + 52516159925686947*d*t^46 + 
 883403723522924295*d^2*t^46 + 8568793258464630064*d^3*t^46 + 
 56906479962336364700*d^4*t^46 + 281185567073831767033*d^5*t^46 + 
 1083263750846858925970*d^6*t^46 + 3347098485266436527779*d^7*t^46 + 
 8445522480174997572236*d^8*t^46 + 17652287109289734964291*d^9*t^46 + 
 31218749437547659014328*d^10*t^46 + 49230348510100586365058*d^11*t^46 + 
 77866144721280113920534*d^12*t^46 + 141627379307419779051832*d^13*t^46 + 
 291609415930996446717689*d^14*t^46 + 588777021626234912462423*d^15*t^46 + 
 1048461460466412493475043*d^16*t^46 + 1570976195399690458414648*d^17*t^46 + 
 1929140757268268076119702*d^18*t^46 + 1876094545330312823858694*d^19*t^46 + 
 1340744133635926172594783*d^20*t^46 + 552651160181953251942551*d^21*t^46 - 
 73024590047429525802394*d^22*t^46 - 260076842938701062978320*d^23*t^46 - 
 106730903508437620481477*d^24*t^46 + 48368943815401966132545*d^25*t^46 + 
 1379539820945602522975*d^26*t^46 - 143948398919801867371789*d^27*t^46 - 
 185488666797959861003800*d^28*t^46 - 89916412211000776065448*d^29*t^46 + 
 19360485681579386896182*d^30*t^46 + 52877358384406333875696*d^31*t^46 + 
 32533295990842950749140*d^32*t^46 + 12554309590341947395052*d^33*t^46 + 
 8330176143555216292867*d^34*t^46 + 8015797644547723122922*d^35*t^46 + 
 4949727210428813410352*d^36*t^46 + 1671551693525317819049*d^37*t^46 + 
 317746644431090059001*d^38*t^46 + 134492033393955779480*d^39*t^46 + 
 108826847608633555184*d^40*t^46 + 40894135705051828923*d^41*t^46 + 
 3223861355075407664*d^42*t^46 - 1523398436596582732*d^43*t^46 + 
 179879501606460071*d^44*t^46 + 344528016788282319*d^45*t^46 + 
 79720414726096748*d^46*t^46 + 1746987640413522*d^47*t^46 - 
 1255373605962506*d^48*t^46 - 64480522552042*d^49*t^46 + 
 4823359340493*d^50*t^46 - 28747173837*d^51*t^46 - 17221180*d^52*t^46 + 
 12*d^53*t^46 - 1420054822267765*t^47 - 30743261573496676*d*t^47 - 
 261193721014521596*d^2*t^47 - 745817044492770791*d^3*t^47 + 
 5926167486636022744*d^4*t^47 + 86010634458968531983*d^5*t^47 + 
 586674839228629929804*d^6*t^47 + 2812996235592391008139*d^7*t^47 + 
 10523300604763327337559*d^8*t^47 + 32198874842855235029383*d^9*t^47 + 
 82723137652001316272050*d^10*t^47 + 181231022705575961421362*d^11*t^47 + 
 341335162844469727181180*d^12*t^47 + 553247175962661825582005*d^13*t^47 + 
 765012341253719032965701*d^14*t^47 + 878528285766063656606213*d^15*t^47 + 
 777857587804053021930196*d^16*t^47 + 394278880427543640326964*d^17*t^47 - 
 217442626670942931970186*d^18*t^47 - 848961641453090024296876*d^19*t^47 - 
 1213079408202194763374694*d^20*t^47 - 1121990110989807698107142*d^21*t^47 - 
 656884266996945988507228*d^22*t^47 - 151844726600677919304969*d^23*t^47 + 
 63436183657701967769623*d^24*t^47 - 53863483222764127026231*d^25*t^47 - 
 260974340231967460261742*d^26*t^47 - 318544993606156917850407*d^27*t^47 - 
 217802908311711168003382*d^28*t^47 - 102883907988335103874317*d^29*t^47 - 
 59790211562560105754003*d^30*t^47 - 57350108517383819018791*d^31*t^47 - 
 44579655767708161572894*d^32*t^47 - 19240090321685300932494*d^33*t^47 - 
 2132811892787574053774*d^34*t^47 + 1498528773264185362320*d^35*t^47 + 
 172942447188869661624*d^36*t^47 - 272208974337008105017*d^37*t^47 + 
 99257060578803832496*d^38*t^47 + 219845161181264610456*d^39*t^47 + 
 96917777359036471112*d^40*t^47 + 10949017355872550724*d^41*t^47 - 
 2148189293336896562*d^42*t^47 + 1173670662418444503*d^43*t^47 + 
 1131293613987758396*d^44*t^47 + 215646429485477100*d^45*t^47 - 
 23296044592199202*d^46*t^47 - 11702396112117776*d^47*t^47 - 
 683761383988831*d^48*t^47 + 75354143123794*d^49*t^47 - 
 385902841390*d^50*t^47 + 26053255353*d^51*t^47 - 146491972*d^52*t^47 - 
 1548*d^53*t^47 + 114855226537662*t^48 - 9260160550292177*d*t^48 - 
 254033128627682882*d^2*t^48 - 3095783805598788795*d^3*t^48 - 
 23959047615494750231*d^4*t^48 - 133706945955731661525*d^5*t^48 - 
 574254834770444085732*d^6*t^48 - 1974005196898686775077*d^7*t^48 - 
 5577252543964561504664*d^8*t^48 - 13230447813879397961211*d^9*t^48 - 
 26955440256679645059350*d^10*t^48 - 48707154575846603144142*d^11*t^48 - 
 82005551024483372382519*d^12*t^48 - 136579501405378804528323*d^13*t^48 - 
 232698494842983455069124*d^14*t^48 - 395480664241656268675946*d^15*t^48 - 
 630513906355707490831066*d^16*t^48 - 889574266154478542853800*d^17*t^48 - 
 1060304781985010326983275*d^18*t^48 - 1016153986300009610599038*d^19*t^48 - 
 718156658210793706923727*d^20*t^48 - 288819399814303469614426*d^21*t^48 + 
 42494551983534892580267*d^22*t^48 + 120775010148683243474636*d^23*t^48 + 
 7173293340792997441058*d^24*t^48 - 93896822381021927344568*d^25*t^48 - 
 59674655787100839841498*d^26*t^48 + 41839745597842419648524*d^27*t^48 + 
 79391956674421287754860*d^28*t^48 + 28405179483430114004557*d^29*t^48 - 
 33096973746878380787132*d^30*t^48 - 46728676449061690252488*d^31*t^48 - 
 26754654548830981500232*d^32*t^48 - 9605450373631323141125*d^33*t^48 - 
 5491115165632687910492*d^34*t^48 - 5290770914450501855965*d^35*t^48 - 
 3342044204733695793390*d^36*t^48 - 1069470007424152845627*d^37*t^48 - 
 111009969738117379421*d^38*t^48 - 27390896719251613563*d^39*t^48 - 
 58160623305533430222*d^40*t^48 - 28455304476538064653*d^41*t^48 - 
 2813881356960907000*d^42*t^48 + 1344241712161215230*d^43*t^48 - 
 28416966181938231*d^44*t^48 - 290874544236499852*d^45*t^48 - 
 83397083073502770*d^46*t^48 - 4383853226429754*d^47*t^48 + 
 1267780050555136*d^48*t^48 + 101753020553910*d^49*t^48 - 
 8592519122887*d^50*t^48 + 163045048730*d^51*t^48 - 466508418*d^52*t^48 - 
 28812*d^53*t^48 + 418044462452533*t^49 + 13355644626284191*d*t^49 + 
 167636219702311826*d^2*t^49 + 1137563884668865121*d^3*t^49 + 
 4085895607152607824*d^4*t^49 + 30138909373483116*d^5*t^49 - 
 97512280751879156935*d^6*t^49 - 703061557389890516623*d^7*t^49 - 
 3198238691384384059109*d^8*t^49 - 11046051761442598028263*d^9*t^49 - 
 30863012268249929134799*d^10*t^49 - 71873465409247144623585*d^11*t^49 - 
 141550202304386421420466*d^12*t^49 - 236614886439218435133172*d^13*t^49 - 
 332687095530934912410203*d^14*t^49 - 381001176190438239980612*d^15*t^49 - 
 322227436076542875530500*d^16*t^49 - 120383209667432425479301*d^17*t^49 + 
 196512321400448527182542*d^18*t^49 + 519326055067364957062803*d^19*t^49 + 
 695974353312917476623940*d^20*t^49 + 626711783782191092550743*d^21*t^49 + 
 358198388489712672937176*d^22*t^49 + 76953884660187222734865*d^23*t^49 - 
 34225261361994112194004*d^24*t^49 + 42869478889534205753066*d^25*t^49 + 
 163407130266810623547342*d^26*t^49 + 188936902172724490070286*d^27*t^49 + 
 120150324099762424407209*d^28*t^49 + 47877278951079027882254*d^29*t^49 + 
 24260623260793419556689*d^30*t^49 + 27350265889409152661306*d^31*t^49 + 
 22966041652306610010430*d^32*t^49 + 8992718165701017445951*d^33*t^49 - 
 733418980002441935205*d^34*t^49 - 2138050935428863661858*d^35*t^49 - 
 571772767100051471875*d^36*t^49 + 75217994529889745061*d^37*t^49 - 
 82482346940010306943*d^38*t^49 - 162456245282292088784*d^39*t^49 - 
 76615137594400929173*d^40*t^49 - 10287761765555214579*d^41*t^49 + 
 1613176661570512059*d^42*t^49 - 953755823793555247*d^43*t^49 - 
 1114677916114408263*d^44*t^49 - 290406387030535188*d^45*t^49 - 
 483937487108456*d^46*t^49 + 11709444765355992*d^47*t^49 + 
 1473433705849815*d^48*t^49 - 45427113143361*d^49*t^49 - 
 9395952691541*d^50*t^49 + 265582238000*d^51*t^49 - 685324985*d^52*t^49 - 
 255254*d^53*t^49 - 188623583412573*t^50 - 1607696646115317*d*t^50 + 
 29735188603100661*d^2*t^50 + 703129079842586309*d^3*t^50 + 
 7151443697683860681*d^4*t^50 + 47540822106209018757*d^5*t^50 + 
 233703193656671906762*d^6*t^50 + 902568051776838435116*d^7*t^50 + 
 2841330871639801754447*d^8*t^50 + 7485694651300009994602*d^9*t^50 + 
 16880166391844490929062*d^10*t^50 + 33353618503444075360303*d^11*t^50 + 
 59393340986375504816666*d^12*t^50 + 98461455442231924500951*d^13*t^50 + 
 156225467782787767294815*d^14*t^50 + 238916562639399547475840*d^15*t^50 + 
 344861949328371046192465*d^16*t^50 + 451373288660131392599270*d^17*t^50 + 
 510195925724374938596222*d^18*t^50 + 468315696821383265990540*d^19*t^50 + 
 313410593041337445920480*d^20*t^50 + 108613946555536470288949*d^21*t^50 - 
 34234225837746003321607*d^22*t^50 - 45467857258474490856481*d^23*t^50 + 
 32015042399927190215273*d^24*t^50 + 85851759087798948808095*d^25*t^50 + 
 56170231702738096480627*d^26*t^50 - 9937611980066793892297*d^27*t^50 - 
 34974315370550447856145*d^28*t^50 - 6947079692138986467159*d^29*t^50 + 
 26578736618462898016353*d^30*t^50 + 31318256285931922468916*d^31*t^50 + 
 16794580028601024392868*d^32*t^50 + 5365364728836263449829*d^33*t^50 + 
 2871144959656525222378*d^34*t^50 + 3067269096523896815914*d^35*t^50 + 
 2036529312495594340402*d^36*t^50 + 638219058705672784376*d^37*t^50 + 
 31298931255576289149*d^38*t^50 - 2492085745468800401*d^39*t^50 + 
 35859940005772815284*d^40*t^50 + 21041101379310351429*d^41*t^50 + 
 2368695876235325847*d^42*t^50 - 1400008666213923030*d^43*t^50 - 
 264670393913455865*d^44*t^50 + 167643421070305716*d^45*t^50 + 
 73354240689896416*d^46*t^50 + 8282569412372410*d^47*t^50 - 
 581600437271956*d^48*t^50 - 133931967910300*d^49*t^50 + 
 1317874339091*d^50*t^50 + 101936405517*d^51*t^50 + 394310565*d^52*t^50 - 
 1349486*d^53*t^50 - 44774082985884*t^51 - 3311792880062148*d*t^51 - 
 60102505330808209*d^2*t^51 - 569156524341474788*d^3*t^51 - 
 3376453312670812717*d^4*t^51 - 12968342421957169241*d^5*t^51 - 
 26977489720655954264*d^6*t^51 + 26576687587907075403*d^7*t^51 + 
 498030994285943361938*d^8*t^51 + 2461177271540506319689*d^9*t^51 + 
 8275863190673651973886*d^10*t^51 + 21650191273412595488237*d^11*t^51 + 
 46103718836861024743972*d^12*t^51 + 81071256733382642491673*d^13*t^51 + 
 116755603024112267566727*d^14*t^51 + 131723402508454727849550*d^15*t^51 + 
 98674173567137062507630*d^16*t^51 + 566638804927933886895*d^17*t^51 - 
 149157662190344422900286*d^18*t^51 - 297479546934915563249549*d^19*t^51 - 
 370354107923840753879631*d^20*t^51 - 320644892569103276320613*d^21*t^51 - 
 175700964642942146877911*d^22*t^51 - 32599136717180169881866*d^23*t^51 + 
 17529113806609182292125*d^24*t^51 - 28277410737261722724381*d^25*t^51 - 
 90156610374907391306510*d^26*t^51 - 97364223008538629376210*d^27*t^51 - 
 55840038197934005920399*d^28*t^51 - 17084761020374607410381*d^29*t^51 - 
 7575113999397329717615*d^30*t^51 - 12314103458670905016184*d^31*t^51 - 
 11259640350885672108906*d^32*t^51 - 3823311769411925614004*d^33*t^51 + 
 1377055378918480714963*d^34*t^51 + 1763227343340282756769*d^35*t^51 + 
 523292828466781995567*d^36*t^51 + 959692227977505376*d^37*t^51 + 
 71310278327087856263*d^38*t^51 + 120545760738878267595*d^39*t^51 + 
 60771677894375109543*d^40*t^51 + 10732416838902089590*d^41*t^51 - 
 608916690933022244*d^42*t^51 + 572651018438452751*d^43*t^51 + 
 817346787155822001*d^44*t^51 + 256941958017186880*d^45*t^51 + 
 13889793311262872*d^46*t^51 - 8440541768636762*d^47*t^51 - 
 1521366748260990*d^48*t^51 + 3712086703487*d^49*t^51 + 
 10808681012528*d^50*t^51 - 346181940962*d^51*t^51 + 4101186375*d^52*t^51 - 
 4345990*d^53*t^51 - 8*d^54*t^51 + 65626904704826*t^52 + 
 1606787888762141*d*t^52 + 11730373485071621*d^2*t^52 - 
 24527599144140415*d^3*t^52 - 1137273288807695291*d^4*t^52 - 
 11059710336150137708*d^5*t^52 - 67505095379978754076*d^6*t^52 - 
 304748005274077055578*d^7*t^52 - 1089131458045526488909*d^8*t^52 - 
 3202990765241260124394*d^9*t^52 - 7960527437765122164744*d^10*t^52 - 
 17086761123934426404772*d^11*t^52 - 32330309660354221322077*d^12*t^52 - 
 55049952007443367607845*d^13*t^52 - 85947005989864496413065*d^14*t^52 - 
 124386829107539360760580*d^15*t^52 - 166234274010557049818199*d^16*t^52 - 
 200583094908602762581435*d^17*t^52 - 209328021090092094336431*d^18*t^52 - 
 175489304253820368123458*d^19*t^52 - 100462339489089028113129*d^20*t^52 - 
 16184900022234474699092*d^21*t^52 + 29342787229440931053440*d^22*t^52 + 
 13231546585818495757170*d^23*t^52 - 34488346134467026454508*d^24*t^52 - 
 57789316176884619537252*d^25*t^52 - 34336550387552217444788*d^26*t^52 + 
 4317281911497439115133*d^27*t^52 + 17101321903203182601819*d^28*t^52 + 
 1090458058630174838207*d^29*t^52 - 16349377129850180179817*d^30*t^52 - 
 17467369005734141205646*d^31*t^52 - 8644877530314600079928*d^32*t^52 - 
 2324198535594146761066*d^33*t^52 - 1266456774879065409469*d^34*t^52 - 
 1621482581686479499505*d^35*t^52 - 1118378771149329835403*d^36*t^52 - 
 325200916883138399087*d^37*t^52 + 19478975352781355642*d^38*t^52 + 
 22048044614770928884*d^39*t^52 - 14960459042947148959*d^40*t^52 - 
 11613748446007270632*d^41*t^52 - 1024699926162592760*d^42*t^52 + 
 1257920550503472137*d^43*t^52 + 327939409137208524*d^44*t^52 - 
 94672007950403570*d^45*t^52 - 59908322837264540*d^46*t^52 - 
 9537442566267330*d^47*t^52 + 127679655954997*d^48*t^52 + 
 155629959124534*d^49*t^52 + 5052770356083*d^50*t^52 - 
 618095931880*d^51*t^52 + 8531416157*d^52*t^52 - 6880113*d^53*t^52 - 
 168*d^54*t^52 - 15255941678559*t^53 + 238295008359192*d*t^53 + 
 11546693034795165*d^2*t^53 + 161286247670529934*d^3*t^53 + 
 1296380760378471808*d^4*t^53 + 7032069001951717614*d^5*t^53 + 
 27239421876227637649*d^6*t^53 + 74765409370005006642*d^7*t^53 + 
 125831597295424143896*d^8*t^53 - 5526312809597044887*d^9*t^53 - 
 887774738035888274308*d^10*t^53 - 3619958834448176587405*d^11*t^53 - 
 9477327854475250315916*d^12*t^53 - 18584926523504408729581*d^13*t^53 - 
 27789465770220774305562*d^14*t^53 - 29248550736404323384282*d^15*t^53 - 
 12269631125329834200324*d^16*t^53 + 30137421750192730250797*d^17*t^53 + 
 92303459206293908818613*d^18*t^53 + 151385698427800792457616*d^19*t^53 + 
 175405497677542383574780*d^20*t^53 + 145143132086099199869872*d^21*t^53 + 
 75626630465902734276414*d^22*t^53 + 12326231830701655500540*d^23*t^53 - 
 5398597695306121525441*d^24*t^53 + 18963392279346182463023*d^25*t^53 + 
 45733839198189308795922*d^26*t^53 + 44213425060900055077138*d^27*t^53 + 
 21580406695333722355509*d^28*t^53 + 3857864337414265211914*d^29*t^53 + 
 1757063278533415201619*d^30*t^53 + 5678710875224923103194*d^31*t^53 + 
 5403759307507899908715*d^32*t^53 + 1493484215498990446464*d^33*t^53 - 
 1117911047823572835598*d^34*t^53 - 1118904945840085706526*d^35*t^53 - 
 322587326153506348086*d^36*t^53 - 657319777154303713*d^37*t^53 - 
 41277660440937581381*d^38*t^53 - 72901530617520837642*d^39*t^53 - 
 37794805586025886861*d^40*t^53 - 6662093953109129202*d^41*t^53 + 
 744717026569557708*d^42*t^53 - 174856400691534005*d^43*t^53 - 
 537189799720596003*d^44*t^53 - 209352149695551259*d^45*t^53 - 
 23822606104269591*d^46*t^53 + 4380758627170124*d^47*t^53 + 
 1374861103296446*d^48*t^53 + 68357509154517*d^49*t^53 - 
 7715577303726*d^50*t^53 - 231453659456*d^51*t^53 + 6500367652*d^52*t^53 + 
 6228481*d^53*t^53 - 1436*d^54*t^53 - 8141005088522*t^54 - 
 455971471400494*d*t^54 - 6852955363133210*d^2*t^54 - 
 47730236487327502*d^3*t^54 - 119522014006871183*d^4*t^54 + 
 816875786480454244*d^5*t^54 + 10768572468556295191*d^6*t^54 + 
 66604772561337885081*d^7*t^54 + 290217369324346488707*d^8*t^54 + 
 988795895300705865674*d^9*t^54 + 2764510087583100793546*d^10*t^54 + 
 6530107939631386288481*d^11*t^54 + 13307086477962655617372*d^12*t^54 + 
 23782190504604338148700*d^13*t^54 + 37749030610733809785090*d^14*t^54 + 
 53591491347057158334534*d^15*t^54 + 67880797083420398573665*d^16*t^54 + 
 75294843059137601701896*d^17*t^54 + 69702477463680271230831*d^18*t^54 + 
 47724832579975224347701*d^19*t^54 + 14331813366817709530685*d^20*t^54 - 
 14799334268734925568059*d^21*t^54 - 21622235793552650276565*d^22*t^54 - 
 2660621760629601671563*d^23*t^54 + 23216317928673995894141*d^24*t^54 + 
 31003102593554392570220*d^25*t^54 + 15639566550683151661395*d^26*t^54 - 
 3946381951315770354375*d^27*t^54 - 8671235144149328379188*d^28*t^54 + 
 269749978863955394089*d^29*t^54 + 8537493057946153847599*d^30*t^54 + 
 8313373081954700643607*d^31*t^54 + 3654339712002243676245*d^32*t^54 + 
 725777806308564832381*d^33*t^54 + 489381663442078660993*d^34*t^54 + 
 803112251488544699525*d^35*t^54 + 562166082705507377293*d^36*t^54 + 
 146368098468002117198*d^37*t^54 - 28260447781404924802*d^38*t^54 - 
 19245128548152834698*d^39*t^54 + 6971423166803159176*d^40*t^54 + 
 6787267746600011080*d^41*t^54 + 690470358214323435*d^42*t^54 - 
 837242308186086954*d^43*t^54 - 278987210435964132*d^44*t^54 + 
 36787628542392397*d^45*t^54 + 38725004664147039*d^46*t^54 + 
 7910506027774991*d^47*t^54 + 220686905345484*d^48*t^54 - 
 109855848586005*d^49*t^54 - 7392120022814*d^50*t^54 + 
 484069172468*d^51*t^54 - 7000938111*d^52*t^54 + 61999095*d^53*t^54 - 
 5648*d^54*t^54 + 6360903519247*t^55 + 121800462024509*d*t^55 - 
 98272765414749*d^2*t^55 - 20894446420348027*d^3*t^55 - 
 272410863144254440*d^4*t^55 - 2016158414869276736*d^5*t^55 - 
 10357170903424824128*d^6*t^55 - 39785754720403413385*d^7*t^55 - 
 118053238315940002523*d^8*t^55 - 272404371216031576221*d^9*t^55 - 
 477598111686279408796*d^10*t^55 - 581312319059692550180*d^11*t^55 - 
 318985322634145856739*d^12*t^55 + 387716883867955468084*d^13*t^55 + 
 783266918050785831878*d^14*t^55 - 1317125526028820163039*d^15*t^55 - 
 9155143613876626942496*d^16*t^55 - 24928635712353052009300*d^17*t^55 - 
 46515067015088009317614*d^18*t^55 - 65571008435703065117879*d^19*t^55 - 
 70515423408579796434106*d^20*t^55 - 55183217850416080956124*d^21*t^55 - 
 27028239387036792485755*d^22*t^55 - 4434669517336917688960*d^23*t^55 - 
 1131192738603683192971*d^24*t^55 - 12597251307740466052553*d^25*t^55 - 
 21582078703695996443112*d^26*t^55 - 17597640881032383045363*d^27*t^55 - 
 6491166235439015052923*d^28*t^55 + 232984446933093875099*d^29*t^55 - 
 378305564137361852925*d^30*t^55 - 2781184743308518963570*d^31*t^55 - 
 2527937670884712382315*d^32*t^55 - 531322799068389923263*d^33*t^55 + 
 672692774637986099651*d^34*t^55 + 576804721785443411904*d^35*t^55 + 
 146758668099789668986*d^36*t^55 - 8957337383694525138*d^37*t^55 + 
 21391060782624100523*d^38*t^55 + 40634475048593435717*d^39*t^55 + 
 21606094501470046480*d^40*t^55 + 4033651906926322504*d^41*t^55 - 
 400078587134433292*d^42*t^55 + 83588741665613083*d^43*t^55 + 
 331721410591924776*d^44*t^55 + 144894134653568051*d^45*t^55 + 
 21678782916759735*d^46*t^55 - 1981918462170107*d^47*t^55 - 
 1055067306378318*d^48*t^55 - 90667840408300*d^49*t^55 + 
 5072786453352*d^50*t^55 + 602098206846*d^51*t^55 - 21783474818*d^52*t^55 + 
 152513228*d^53*t^55 - 1728*d^54*t^55 - 1155228414191*t^56 + 
 41418014891147*d*t^56 + 1427055025328778*d^2*t^56 + 
 17448532837784471*d^3*t^56 + 118282340366836813*d^4*t^56 + 
 467446403217796026*d^5*t^56 + 675510006960249743*d^6*t^56 - 
 4475999474720689252*d^7*t^56 - 40237773472314479066*d^8*t^56 - 
 187670885103973477021*d^9*t^56 - 638883316889064409997*d^10*t^56 - 
 1737990559013385997968*d^11*t^56 - 3935185900822809418754*d^12*t^56 - 
 7582374708890271370462*d^13*t^56 - 12579168825601487775025*d^14*t^56 - 
 18014538412663908879376*d^15*t^56 - 22049100137296962926655*d^16*t^56 - 
 22271924903930855712691*d^17*t^56 - 16695988414780513607606*d^18*t^56 - 
 5412424375394106563313*d^19*t^56 + 7770373937094618743127*d^20*t^56 + 
 15764434645704478870977*d^21*t^56 + 12711023019272422970114*d^22*t^56 + 
 278528643533413454102*d^23*t^56 - 11567595721721422352085*d^24*t^56 - 
 13166218477917084928056*d^25*t^56 - 5053788209282806958548*d^26*t^56 + 
 3137211280108890715880*d^27*t^56 + 3971787400610566277124*d^28*t^56 - 
 570402045265489736397*d^29*t^56 - 3924594531486478879784*d^30*t^56 - 
 3364558914105767220512*d^31*t^56 - 1211604211467050228106*d^32*t^56 - 
 106971959974797991861*d^33*t^56 - 185429908731965940270*d^34*t^56 - 
 382262820286088549077*d^35*t^56 - 260299611485284471873*d^36*t^56 - 
 57345504465062966265*d^37*t^56 + 21838383667592583183*d^38*t^56 + 
 12218084373557836154*d^39*t^56 - 2987132412864026941*d^40*t^56 - 
 3356982139664650075*d^41*t^56 - 230014543887227875*d^42*t^56 + 
 562878458297736164*d^43*t^56 + 210647867257701598*d^44*t^56 - 
 6131022878400233*d^45*t^56 - 22521908781110603*d^46*t^56 - 
 5882006213190492*d^47*t^56 - 418055693617948*d^48*t^56 + 
 58937005922189*d^49*t^56 + 8987577547070*d^50*t^56 - 45140569005*d^51*t^56 - 
 17301828227*d^52*t^56 + 166538898*d^53*t^56 + 89956*d^54*t^56 - 
 567739982533*t^57 - 37635788730643*d*t^57 - 509672050129325*d^2*t^57 - 
 2117210260262857*d^3*t^57 + 15106463823951890*d^4*t^57 + 
 275095772162735678*d^5*t^57 + 2088253781744803942*d^6*t^57 + 
 10635189845793306890*d^7*t^57 + 40826079221117244681*d^8*t^57 + 
 124528578720153526123*d^9*t^57 + 311394655687056177510*d^10*t^57 + 
 654128247356736185464*d^11*t^57 + 1187336027257482930579*d^12*t^57 + 
 1945102635655371220785*d^13*t^57 + 3066161525906446187942*d^14*t^57 + 
 4938981254276672427543*d^15*t^57 + 8169662509073439460078*d^16*t^57 + 
 13104213659881791124199*d^17*t^57 + 18945930053659212283190*d^18*t^57 + 
 23198101363021555803468*d^19*t^57 + 22645006746289068719550*d^20*t^57 + 
 16160528493613959835928*d^21*t^57 + 7071588687531427425318*d^22*t^57 + 
 1498342332682434773111*d^23*t^57 + 2710964941616120487196*d^24*t^57 + 
 7420862112892451390320*d^25*t^57 + 9278220326876406849046*d^26*t^57 + 
 5991752748605131865890*d^27*t^57 + 1207035463121948605202*d^28*t^57 - 
 759362207252383513078*d^29*t^57 + 219517887335765944013*d^30*t^57 + 
 1366774499017652764767*d^31*t^57 + 1097746148903717897475*d^32*t^57 + 
 152612269315647531689*d^33*t^57 - 334541123911003085199*d^34*t^57 - 
 245469930933549032925*d^35*t^57 - 47356615949150132176*d^36*t^57 + 
 10974781943710237314*d^37*t^57 - 10369095256942800693*d^38*t^57 - 
 20341092013695101841*d^39*t^57 - 10674733077938418937*d^40*t^57 - 
 1877924790232665347*d^41*t^57 + 311904183500403404*d^42*t^57 + 
 2836624908198258*d^43*t^57 - 170839313477759569*d^44*t^57 - 
 84961313580204875*d^45*t^57 - 15740157916370127*d^46*t^57 + 
 372296584307578*d^47*t^57 + 620232149064008*d^48*t^57 + 
 78534018215083*d^49*t^57 - 833393311362*d^50*t^57 - 498260341906*d^51*t^57 + 
 8124689420*d^52*t^57 - 43995848*d^53*t^57 + 466245*d^54*t^57 + 
 415630479031*t^58 + 8159029777932*d*t^58 - 51324599254933*d^2*t^58 - 
 2360245054991990*d^3*t^58 - 27527579975196868*d^4*t^58 - 
 185639104315359233*d^5*t^58 - 831543469522205368*d^6*t^58 - 
 2481676069996581275*d^7*t^58 - 3905805737938541311*d^8*t^58 + 
 5259564940171375749*d^9*t^58 + 61058116567049054232*d^10*t^58 + 
 246784916037261443021*d^11*t^58 + 697279615512726584141*d^12*t^58 + 
 1547333270348388469176*d^13*t^58 + 2800309800483825297204*d^14*t^58 + 
 4158923055097438431552*d^15*t^58 + 4945381772488099230701*d^16*t^58 + 
 4266584556284161348955*d^17*t^58 + 1507579611265188954011*d^18*t^58 - 
 2950695899450703807924*d^19*t^58 - 7257361183579656016504*d^20*t^58 - 
 8694852742297870949404*d^21*t^58 - 5719232179297959871299*d^22*t^58 + 
 8903597973048106691*d^23*t^58 + 4278982999309681427596*d^24*t^58 + 
 4091533214767155483881*d^25*t^58 + 714019152477316423050*d^26*t^58 - 
 1875716880183431063060*d^27*t^58 - 1465014214375768680250*d^28*t^58 + 
 527085666089023986048*d^29*t^58 + 1593386824883341081400*d^30*t^58 + 
 1121955794643280331150*d^31*t^58 + 263213447803766240292*d^32*t^58 - 
 46832759310996739414*d^33*t^58 + 76903770663614183264*d^34*t^58 + 
 171551389844240114919*d^35*t^58 + 108227755882514868623*d^36*t^58 + 
 18127588486119203734*d^37*t^58 - 12778116151403357171*d^38*t^58 - 
 5902653340534506266*d^39*t^58 + 1511044693919315565*d^40*t^58 + 
 1606557326912024824*d^41*t^58 + 82969822302276552*d^42*t^58 - 
 303192880281551387*d^43*t^58 - 120996615333848909*d^44*t^58 - 
 1603400483210682*d^45*t^58 + 11746168100526098*d^46*t^58 + 
 3617036002078164*d^47*t^58 + 361685971820334*d^48*t^58 - 
 25796625584199*d^49*t^58 - 7212713618912*d^50*t^58 - 
 147757809419*d^51*t^58 + 25604193015*d^52*t^58 - 397447463*d^53*t^58 + 
 1210496*d^54*t^58 - 102884928875*t^59 + 2244877119648*d*t^59 + 
 98129282911085*d^2*t^59 + 1208626115833916*d^3*t^59 + 
 7183342856333110*d^4*t^59 + 14651168673025172*d^5*t^59 - 
 113328914413196708*d^6*t^59 - 1280726666348535514*d^7*t^59 - 
 7168111556135737392*d^8*t^59 - 28556036080712316994*d^9*t^59 - 
 89305050265096839210*d^10*t^59 - 229912300688780114281*d^11*t^59 - 
 502883743707782211727*d^12*t^59 - 959458636687665297727*d^13*t^59 - 
 1637023662913895243484*d^14*t^59 - 2555598602530199708398*d^15*t^59 - 
 3706460372466490694322*d^16*t^59 - 4985416654212289743661*d^17*t^59 - 
 6059593877924785594478*d^18*t^59 - 6319986575442849684930*d^19*t^59 - 
 5210042211956095037148*d^20*t^59 - 2933673270993770609460*d^21*t^59 - 
 815654183424320879061*d^22*t^59 - 425597775813725145570*d^23*t^59 - 
 1917044315027232197949*d^24*t^59 - 3551590523830661152854*d^25*t^59 - 
 3444274468332611307922*d^26*t^59 - 1648137778423874983390*d^27*t^59 + 
 69237066142568886735*d^28*t^59 + 410293426177590885544*d^29*t^59 - 
 202470310768181316615*d^30*t^59 - 615583482608813445328*d^31*t^59 - 
 413234250259527418102*d^32*t^59 - 20627819777204439446*d^33*t^59 + 
 140195667110486601507*d^34*t^59 + 83201755897669398082*d^35*t^59 + 
 6371991141397707109*d^36*t^59 - 8148912243269547564*d^37*t^59 + 
 4783896891768547467*d^38*t^59 + 9147072706805203240*d^39*t^59 + 
 4621377460815057205*d^40*t^59 + 737529423204796308*d^41*t^59 - 
 176632330049126044*d^42*t^59 - 4377810719790037*d^43*t^59 + 
 85729317082137016*d^44*t^59 + 45600841482553019*d^45*t^59 + 
 9767000899291935*d^46*t^59 + 215670526987442*d^47*t^59 - 
 323761021010261*d^48*t^59 - 58182445486265*d^49*t^59 - 
 1734448376586*d^50*t^59 + 341846350080*d^51*t^59 + 12785410537*d^52*t^59 - 
 488728440*d^53*t^59 + 1654770*d^54*t^59 - 5281774277*t^60 - 
 1977378937350*d*t^60 - 30349720404205*d^2*t^60 - 96509524427009*d^3*t^60 + 
 1726563858452399*d^4*t^60 + 25450000133885389*d^5*t^60 + 
 182938799756979220*d^6*t^60 + 882443821068543595*d^7*t^60 + 
 3116277576930308559*d^8*t^60 + 8246939211168709513*d^9*t^60 + 
 15861352304572128386*d^10*t^60 + 18522900151933855795*d^11*t^60 - 
 3865691622496534358*d^12*t^60 - 79986068078957025208*d^13*t^60 - 
 220284259922126460409*d^14*t^60 - 368365004199260384276*d^15*t^60 - 
 363169287907014254660*d^16*t^60 + 27651480500033554896*d^17*t^60 + 
 952779679847450795682*d^18*t^60 + 2235895650357355511257*d^19*t^60 + 
 3249901013232723630207*d^20*t^60 + 3203259197720472896760*d^21*t^60 + 
 1846895464138761349246*d^22*t^60 - 25816016970490110988*d^23*t^60 - 
 1074381397657498071722*d^24*t^60 - 684481624097730610355*d^25*t^60 + 
 382206705270286484480*d^26*t^60 + 863735331088358849692*d^27*t^60 + 
 385707850162679990922*d^28*t^60 - 337694828797909204551*d^29*t^60 - 
 556105618928762848891*d^30*t^60 - 284618792120152202890*d^31*t^60 - 
 76831790727625005*d^32*t^60 + 44211483077244593949*d^33*t^60 - 
 35826833301425388767*d^34*t^60 - 70212906970997335889*d^35*t^60 - 
 39182082727755928645*d^36*t^60 - 3926471965915351258*d^37*t^60 + 
 5946933914990602137*d^38*t^60 + 2140118975548510641*d^39*t^60 - 
 829796695821427861*d^40*t^60 - 694589776658995770*d^41*t^60 - 
 7352135508067654*d^42*t^60 + 151818002201971057*d^43*t^60 + 
 62671552324065332*d^44*t^60 + 3473886018470147*d^45*t^60 - 
 5185018526613380*d^46*t^60 - 1887997065299954*d^47*t^60 - 
 248223048915098*d^48*t^60 + 3550248971773*d^49*t^60 + 
 4038983098702*d^50*t^60 + 226626972345*d^51*t^60 - 11291233553*d^52*t^60 - 
 62719599*d^53*t^60 + 354925*d^54*t^60 + 13388239355*t^61 + 
 536263143612*d*t^61 - 616094293634*d^2*t^61 - 125638155111639*d^3*t^61 - 
 1644577475381714*d^4*t^61 - 11235632629300717*d^5*t^61 - 
 45924440638757048*d^6*t^61 - 89981833343974303*d^7*t^61 + 
 198895279862728582*d^8*t^61 + 2490377820121844135*d^9*t^61 + 
 11982530593648926695*d^10*t^61 + 40479132764939525834*d^11*t^61 + 
 108110909123799428679*d^12*t^61 + 239779092673378191234*d^13*t^61 + 
 453655012994868727308*d^14*t^61 + 744252977486516439608*d^15*t^61 + 
 1067075580232738493688*d^16*t^61 + 1330313310838503266529*d^17*t^61 + 
 1400874393228666765546*d^18*t^61 + 1152161794635577513074*d^19*t^61 + 
 584248573590242411919*d^20*t^61 - 47480274291704431362*d^21*t^61 - 
 298098189247351118793*d^22*t^61 + 96793538298560065014*d^23*t^61 + 
 852733026378463143958*d^24*t^61 + 1290772220946614759146*d^25*t^61 + 
 1007558451003986566048*d^26*t^61 + 310474106199571949926*d^27*t^61 - 
 153024387706235556238*d^28*t^61 - 114165011680911173741*d^29*t^61 + 
 140197003182971829433*d^30*t^61 + 236248212513673188452*d^31*t^61 + 
 124033843748641348397*d^32*t^61 - 11622755731791583248*d^33*t^61 - 
 49167733628788272470*d^34*t^61 - 20524281364303306505*d^35*t^61 + 
 3690537088994060184*d^36*t^61 + 4190269955113978224*d^37*t^61 - 
 2199757909684707031*d^38*t^61 - 3674408910404582047*d^39*t^61 - 
 1722574010758425292*d^40*t^61 - 221315726746930797*d^41*t^61 + 
 91391584602903789*d^42*t^61 + 3168592037354176*d^43*t^61 - 
 37354161473964681*d^44*t^61 - 20746584553510621*d^45*t^61 - 
 4872508010665717*d^46*t^61 - 244702043531028*d^47*t^61 + 
 142811225587024*d^48*t^61 + 32887018896943*d^49*t^61 + 
 1848565614426*d^50*t^61 - 168022704834*d^51*t^61 - 14392000965*d^52*t^61 + 
 480730471*d^53*t^61 - 2925912*d^54*t^61 - 5487141994*t^62 - 
 10869816480*d*t^62 + 3613887312252*d^2*t^62 + 58416909101437*d^3*t^62 + 
 379986457566788*d^4*t^62 + 581914947154549*d^5*t^62 - 
 9970301809609703*d^6*t^62 - 101826985695916128*d^7*t^62 - 
 563383065343809228*d^8*t^62 - 2223110383692387323*d^9*t^62 - 
 6802434780508796365*d^10*t^62 - 16820114105475933796*d^11*t^62 - 
 34585359129587627402*d^12*t^62 - 60943772196161634085*d^13*t^62 - 
 96289522972843967583*d^14*t^62 - 146354141814311096133*d^15*t^62 - 
 230135979715276052813*d^16*t^62 - 377420176169356895454*d^17*t^62 - 
 599122916607120012816*d^18*t^62 - 835937770168645731950*d^19*t^62 - 
 941628599694909055973*d^20*t^62 - 774029167033404656216*d^21*t^62 - 
 363661179322157931333*d^22*t^62 + 28674895250295692855*d^23*t^62 + 
 116985136372244636776*d^24*t^62 - 105773903939048385454*d^25*t^62 - 
 338743028667854825494*d^26*t^62 - 305179335314693976014*d^27*t^62 - 
 51543978054915647866*d^28*t^62 + 153693902216653418497*d^29*t^62 + 
 155323185645517675734*d^30*t^62 + 41497270399895962107*d^31*t^62 - 
 30256925516413005048*d^32*t^62 - 18360494275178218138*d^33*t^62 + 
 16541846276685936152*d^34*t^62 + 24827426919455484085*d^35*t^62 + 
 11551140214198692504*d^36*t^62 - 45343499236729842*d^37*t^62 - 
 2285090231661980525*d^38*t^62 - 544931266635100423*d^39*t^62 + 
 421456644125756452*d^40*t^62 + 265798948073597677*d^41*t^62 - 
 10739839871781109*d^42*t^62 - 65131664243543986*d^43*t^62 - 
 26541346801821940*d^44*t^62 - 1785961392788228*d^45*t^62 + 
 2176273175825169*d^46*t^62 + 881244171703322*d^47*t^62 + 
 139654768423215*d^48*t^62 + 3151968651316*d^49*t^62 - 
 1960176959660*d^50*t^62 - 205351045504*d^51*t^62 + 1161171649*d^52*t^62 + 
 500887197*d^53*t^62 - 5171951*d^54*t^62 + 1379970226*t^63 - 
 45232966967*d*t^63 - 1326662380603*d^2*t^63 - 8452732578317*d^3*t^63 + 
 47952101202469*d^4*t^63 + 1151615043032992*d^5*t^63 + 
 9440038376366396*d^6*t^63 + 47868652157967253*d^7*t^63 + 
 166080250833765105*d^8*t^63 + 381372223112681069*d^9*t^63 + 
 377698911799198835*d^10*t^63 - 1232935958903089961*d^11*t^63 - 
 7922812334429426227*d^12*t^63 - 25507884370215086098*d^13*t^63 - 
 59938900066295901259*d^14*t^63 - 111690943873791195214*d^15*t^63 - 
 168442837500777249911*d^16*t^63 - 201064281267127625047*d^17*t^63 - 
 170924622667601799612*d^18*t^63 - 56124472920384900892*d^19*t^63 + 
 110030634937452553875*d^20*t^63 + 226063954656010870326*d^21*t^63 + 
 181986437901443244055*d^22*t^63 - 27856247928567090340*d^23*t^63 - 
 257648172636645914851*d^24*t^63 - 324520458798354429166*d^25*t^63 - 
 192255887261884253849*d^26*t^63 - 8672822831198162259*d^27*t^63 + 
 61101364106009410900*d^28*t^63 + 3447990548291682551*d^29*t^63 - 
 69340434730490061488*d^30*t^63 - 72811149066889089284*d^31*t^63 - 
 25893544497459962867*d^32*t^63 + 10612435668408690965*d^33*t^63 + 
 13769767444182934384*d^34*t^63 + 2431698305038297500*d^35*t^63 - 
 3275021936719236361*d^36*t^63 - 1585665169839197707*d^37*t^63 + 
 930742483432407382*d^38*t^63 + 1267285547471185331*d^39*t^63 + 
 527217245905694186*d^40*t^63 + 38786561017532789*d^41*t^63 - 
 39945500722142722*d^42*t^63 + 191146422024268*d^43*t^63 + 
 15138675910034363*d^44*t^63 + 8459575952659635*d^45*t^63 + 
 2139478902627431*d^46*t^63 + 168895527779790*d^47*t^63 - 
 50193578501280*d^48*t^63 - 15326913597851*d^49*t^63 - 
 1369713521137*d^50*t^63 + 29355153053*d^51*t^63 + 8934477269*d^52*t^63 + 
 20259517*d^53*t^63 - 2726773*d^54*t^63 - 244397401*t^64 + 
 19431216522*d*t^64 + 198790637607*d^2*t^64 - 2296714497076*d^3*t^64 - 
 55505979222603*d^4*t^64 - 475983142407501*d^5*t^64 - 
 2209426734953223*d^6*t^64 - 4396182339171994*d^7*t^64 + 
 15263664838174147*d^8*t^64 + 174463491935413843*d^9*t^64 + 
 864236194092783084*d^10*t^64 + 3026893265017516492*d^11*t^64 + 
 8374319489902374649*d^12*t^64 + 19236601003828334426*d^13*t^64 + 
 37862142356458951343*d^14*t^64 + 65493775188585911918*d^15*t^64 + 
 101715410244664024599*d^16*t^64 + 143396861140415576156*d^17*t^64 + 
 181495543552704481831*d^18*t^64 + 197640163177478374508*d^19*t^64 + 
 170186518895784899908*d^20*t^64 + 96607251283893402782*d^21*t^64 + 
 14596389998832648605*d^22*t^64 - 14764607976807660927*d^23*t^64 + 
 34194414564945475529*d^24*t^64 + 112057577189214507984*d^25*t^64 + 
 135817417365097812901*d^26*t^64 + 77221208906652393767*d^27*t^64 - 
 8076833091011255727*d^28*t^64 - 47633240255034338184*d^29*t^64 - 
 28927116831125289241*d^30*t^64 + 4550054464897766457*d^31*t^64 + 
 14907513104895380076*d^32*t^64 + 4054550058789802392*d^33*t^64 - 
 6672016858566371362*d^34*t^64 - 7163364028908857981*d^35*t^64 - 
 2479069776702307208*d^36*t^64 + 521872840985393079*d^37*t^64 + 
 697973229777363976*d^38*t^64 + 50633714953074853*d^39*t^64 - 
 185444977741701592*d^40*t^64 - 87861143237719051*d^41*t^64 + 
 9430213982376131*d^42*t^64 + 24224158122048321*d^43*t^64 + 
 9551094016577378*d^44*t^64 + 695849892304318*d^45*t^64 - 
 783613276672618*d^46*t^64 - 341845568067635*d^47*t^64 - 
 61708728111262*d^48*t^64 - 3066452960086*d^49*t^64 + 
 705220476480*d^50*t^64 + 110249471249*d^51*t^64 + 1920987555*d^52*t^64 - 
 318702296*d^53*t^64 + 2982774*d^54*t^64 + 31407619*t^65 - 
 4823413249*d*t^65 + 20445344546*d^2*t^65 + 1519134528547*d^3*t^65 + 
 15840201012872*d^4*t^65 + 61278289563889*d^5*t^65 - 
 172862277262557*d^6*t^65 - 3633705741323193*d^7*t^65 - 
 24527341101162185*d^8*t^65 - 107674445431607393*d^9*t^65 - 
 348677974987979710*d^10*t^65 - 870685460075416051*d^11*t^65 - 
 1696671333777299455*d^12*t^65 - 2542194780749771630*d^13*t^65 - 
 2777635224209668550*d^14*t^65 - 2005311567951002792*d^15*t^65 - 
 1449967358180295859*d^16*t^65 - 5228956235066984503*d^17*t^65 - 
 18966444883405663507*d^18*t^65 - 43667442409635802527*d^19*t^65 - 
 68281464724046888000*d^20*t^65 - 71504800387543849038*d^21*t^65 - 
 39521887082953351655*d^22*t^65 + 13622088692577373827*d^23*t^65 + 
 50242612165907045105*d^24*t^65 + 43541102584665380374*d^25*t^65 + 
 7021655137078511766*d^26*t^65 - 19348182911011203679*d^27*t^65 - 
 12815673932288962825*d^28*t^65 + 11364749219105218742*d^29*t^65 + 
 24183181228974687124*d^30*t^65 + 16564657433478424013*d^31*t^65 + 
 2197004864378548072*d^32*t^65 - 4524288579041807355*d^33*t^65 - 
 2715450969556059198*d^34*t^65 + 647795364882288820*d^35*t^65 + 
 1398212719983713749*d^36*t^65 + 404451273613582835*d^37*t^65 - 
 350850780293092735*d^38*t^65 - 365556604052271190*d^39*t^65 - 
 126189057700117772*d^40*t^65 + 2882426648349691*d^41*t^65 + 
 14052807001709392*d^42*t^65 - 1118138616139762*d^43*t^65 - 
 5433097893839092*d^44*t^65 - 2942208028097200*d^45*t^65 - 
 769065561260118*d^46*t^65 - 72376786138265*d^47*t^65 + 
 16349885880492*d^48*t^65 + 6188505274435*d^49*t^65 + 
 735153664455*d^50*t^65 + 10106889740*d^51*t^65 - 4558892705*d^52*t^65 - 
 196481262*d^53*t^65 + 5836555*d^54*t^65 - 2894920*t^66 + 830038609*d*t^66 - 
 18670365700*d^2*t^66 - 389322941879*d^3*t^66 - 1496216583219*d^4*t^66 + 
 17121935305896*d^5*t^66 + 255062236245224*d^6*t^66 + 
 1682605460619658*d^7*t^66 + 6964084516308609*d^8*t^66 + 
 18280668541147928*d^9*t^66 + 19624057726877838*d^10*t^66 - 
 78112258417792249*d^11*t^66 - 536861263358619787*d^12*t^66 - 
 1881643825258242966*d^13*t^66 - 4846369118489439144*d^14*t^66 - 
 10032671353076632314*d^15*t^66 - 17252056469783772564*d^16*t^66 - 
 24727648653554779875*d^17*t^66 - 28733867885303189360*d^18*t^66 - 
 24859732408702531590*d^19*t^66 - 11772948143831046741*d^20*t^66 + 
 4568230051103061959*d^21*t^66 + 11997557903100703816*d^22*t^66 + 
 1841332617071569293*d^23*t^66 - 20160212821359958296*d^24*t^66 - 
 35710227344366447245*d^25*t^66 - 30936266501440746732*d^26*t^66 - 
 10890461594586452429*d^27*t^66 + 6225659203467377980*d^28*t^66 + 
 8634115915362552959*d^29*t^66 + 952288370571899836*d^30*t^66 - 
 5005536743554568271*d^31*t^66 - 4081417925623584762*d^32*t^66 - 
 21625566527529526*d^33*t^66 + 2132914869429733708*d^34*t^66 + 
 1549307982701522478*d^35*t^66 + 261336719794077101*d^36*t^66 - 
 277469922337619907*d^37*t^66 - 161934468966066676*d^38*t^66 + 
 28063383963826301*d^39*t^66 + 63912775668241431*d^40*t^66 + 
 22637936491387761*d^41*t^66 - 5255505803979330*d^42*t^66 - 
 7711275669867750*d^43*t^66 - 2824913048500785*d^44*t^66 - 
 165051722689061*d^45*t^66 + 260756103516204*d^46*t^66 + 
 117054039001461*d^47*t^66 + 23681847854678*d^48*t^66 + 
 1882311171724*d^49*t^66 - 163068736440*d^50*t^66 - 45817261701*d^51*t^66 - 
 2543697829*d^52*t^66 + 58751184*d^53*t^66 + 2946308*d^54*t^66 + 
 182500*t^67 - 103028459*d*t^67 + 5213270823*d^2*t^67 + 
 50893327667*d^3*t^67 - 451960040139*d^4*t^67 - 10065091412178*d^5*t^67 - 
 74887660925542*d^6*t^67 - 281797999722993*d^7*t^67 - 
 219998571448916*d^8*t^67 + 4023989220136418*d^9*t^67 + 
 29262772765514256*d^10*t^67 + 124082308087223110*d^11*t^67 + 
 390675408073638241*d^12*t^67 + 986563715385879377*d^13*t^67 + 
 2083693700072375335*d^14*t^67 + 3807231650286890221*d^15*t^67 + 
 6217857508350459241*d^16*t^67 + 9303627343203405189*d^17*t^67 + 
 12743425391946988745*d^18*t^67 + 15356742448297727375*d^19*t^67 + 
 14973341560057701254*d^20*t^67 + 9905457026296224397*d^21*t^67 + 
 1577581004340256552*d^22*t^67 - 4853009857291901138*d^23*t^67 - 
 4430193138430051684*d^24*t^67 + 2097518635169496492*d^25*t^67 + 
 7999545054846817600*d^26*t^67 + 7239575946790926468*d^27*t^67 + 
 805169718121199914*d^28*t^67 - 4924521440355715230*d^29*t^67 - 
 5470809388405650838*d^30*t^67 - 2211229732137908622*d^31*t^67 + 
 683944668922456482*d^32*t^67 + 1148912580584805839*d^33*t^67 + 
 205576741385517393*d^34*t^67 - 459752550867404639*d^35*t^67 - 
 381736886278396375*d^36*t^67 - 49912315155620784*d^37*t^67 + 
 108782461872460102*d^38*t^67 + 82340716610198035*d^39*t^67 + 
 19742447452875536*d^40*t^67 - 5557960970562974*d^41*t^67 - 
 4060508450742656*d^42*t^67 + 714324963977830*d^43*t^67 + 
 1673986266958005*d^44*t^67 + 865703312894429*d^45*t^67 + 
 231271770911927*d^46*t^67 + 25365523360337*d^47*t^67 - 
 4013060833223*d^48*t^67 - 1925474607449*d^49*t^67 - 282613439633*d^50*t^67 - 
 12025736851*d^51*t^67 + 1231671900*d^52*t^67 + 105245797*d^53*t^67 - 
 1629136*d^54*t^67 - 7069*t^68 + 9153287*d*t^68 - 916790326*d^2*t^68 - 
 50842920*d^3*t^68 + 214365433994*d^4*t^68 + 2347949457937*d^5*t^68 + 
 9157341830999*d^6*t^68 - 20659722761258*d^7*t^68 - 
 451628287687635*d^8*t^68 - 2882247303827426*d^9*t^68 - 
 11796847369484545*d^10*t^68 - 35215901388622447*d^11*t^68 - 
 79311516982573854*d^12*t^68 - 131649325180091318*d^13*t^68 - 
 139462973770065861*d^14*t^68 - 17073274471149664*d^15*t^68 + 
 265210670499275532*d^16*t^68 + 517484516430551093*d^17*t^68 + 
 269202506753886757*d^18*t^68 - 903739208706352991*d^19*t^68 - 
 2686552150985642603*d^20*t^68 - 3687393916100896299*d^21*t^68 - 
 2342566779526101577*d^22*t^68 + 1291014060317050500*d^23*t^68 + 
 4844297125156299610*d^24*t^68 + 5506380351834325636*d^25*t^68 + 
 2901889989304403702*d^26*t^68 - 387568219822568638*d^27*t^68 - 
 1535604856322442400*d^28*t^68 - 288421833613487596*d^29*t^68 + 
 1319336436016577562*d^30*t^68 + 1565716625684651384*d^31*t^68 + 
 622431821006786827*d^32*t^68 - 290850253755141055*d^33*t^68 - 
 485325594136563836*d^34*t^68 - 206650729927928190*d^35*t^68 + 
 43329289299532408*d^36*t^68 + 84119100037878371*d^37*t^68 + 
 23344293349580417*d^38*t^68 - 17268885105322026*d^39*t^68 - 
 16765644074210759*d^40*t^68 - 4156089816034338*d^41*t^68 + 
 2013738020982923*d^42*t^68 + 1991002696270797*d^43*t^68 + 
 651181905682934*d^44*t^68 + 12199564153042*d^45*t^68 - 
 75471145498589*d^46*t^68 - 33141123726152*d^47*t^68 - 
 7163238630330*d^48*t^68 - 708388050685*d^49*t^68 + 27787094925*d^50*t^68 + 
 15361604965*d^51*t^68 + 1367850673*d^52*t^68 + 8242055*d^53*t^68 - 
 2983815*d^54*t^68 + 127*t^69 - 556406*d*t^69 + 112244451*d^2*t^69 - 
 1455218642*d^3*t^69 - 45028863598*d^4*t^69 - 280425932953*d^5*t^69 + 
 769806960125*d^6*t^69 + 21982688957013*d^7*t^69 + 160493822769827*d^8*t^69 + 
 678154819183861*d^9*t^69 + 1736138660933609*d^10*t^69 + 
 1585107404589044*d^11*t^69 - 8509060153050334*d^12*t^69 - 
 52648256610887571*d^13*t^69 - 176936746430191262*d^14*t^69 - 
 442549373216035328*d^15*t^69 - 889602166533207276*d^16*t^69 - 
 1465186265011474002*d^17*t^69 - 1949528712740113491*d^18*t^69 - 
 1983709506770178411*d^19*t^69 - 1308497112571641254*d^20*t^69 - 
 129342230920525538*d^21*t^69 + 783292949854236287*d^22*t^69 + 
 614230720113210054*d^23*t^69 - 649980463380501274*d^24*t^69 - 
 1979064525704575810*d^25*t^69 - 2173655169493926570*d^26*t^69 - 
 1059344050755139436*d^27*t^69 + 354177372440244508*d^28*t^69 + 
 955992768491777298*d^29*t^69 + 590421881852085652*d^30*t^69 - 
 43537652920430260*d^31*t^69 - 300198549609425497*d^32*t^69 - 
 146711867584386838*d^33*t^69 + 74093515767134121*d^34*t^69 + 
 132635006342215004*d^35*t^69 + 63346262559787054*d^36*t^69 - 
 7684857550124869*d^37*t^69 - 26031715536981901*d^38*t^69 - 
 13250817874379347*d^39*t^69 - 856448128908153*d^40*t^69 + 
 2185015134438709*d^41*t^69 + 825681433047193*d^42*t^69 - 
 315237595902816*d^43*t^69 - 436535178523566*d^44*t^69 - 
 210588813191919*d^45*t^69 - 56212145376438*d^46*t^69 - 
 6656417465108*d^47*t^69 + 886464350134*d^48*t^69 + 516153645686*d^49*t^69 + 
 92867665263*d^50*t^69 + 7180705721*d^51*t^69 - 46361002*d^52*t^69 - 
 39201360*d^53*t^69 - 1270959*d^54*t^69 + 20838*d*t^70 - 9658309*d^2*t^70 + 
 333473564*d^3*t^70 + 5675136189*d^4*t^70 + 2045814139*d^5*t^70 - 
 540821666344*d^6*t^70 - 5497596516053*d^7*t^70 - 26673494775020*d^8*t^70 - 
 53552918355472*d^9*t^70 + 176121865979313*d^10*t^70 + 
 1951362083174354*d^11*t^70 + 9122871900811148*d^12*t^70 + 
 29696329120437471*d^13*t^70 + 75703558798780343*d^14*t^70 + 
 160311087850480878*d^15*t^70 + 293341463968659874*d^16*t^70 + 
 474529538113037033*d^17*t^70 + 677341695923249399*d^18*t^70 + 
 823522119391309374*d^19*t^70 + 784109537311595473*d^20*t^70 + 
 461780712711716050*d^21*t^70 - 67335077092213380*d^22*t^70 - 
 509043138968311830*d^23*t^70 - 546805035380933904*d^24*t^70 - 
 157133356979701836*d^25*t^70 + 307108486055954390*d^26*t^70 + 
 431168133635363500*d^27*t^70 + 143780647915500240*d^28*t^70 - 
 242075536926917170*d^29*t^70 - 384992103559481566*d^30*t^70 - 
 239944429302932064*d^31*t^70 - 17738926438005668*d^32*t^70 + 
 88143263337023060*d^33*t^70 + 62623704900933253*d^34*t^70 + 
 1605550588680928*d^35*t^70 - 24356825421243841*d^36*t^70 - 
 15262486513852017*d^37*t^70 - 265160150532364*d^38*t^70 + 
 4991279058153203*d^39*t^70 + 2994166401734028*d^40*t^70 + 
 305854722916484*d^41*t^70 - 602007753106047*d^42*t^70 - 
 417196362637886*d^43*t^70 - 116202351768796*d^44*t^70 + 
 5479466440883*d^45*t^70 + 17873309591775*d^46*t^70 + 
 7610083092970*d^47*t^70 + 1755577928050*d^48*t^70 + 216584856501*d^49*t^70 + 
 3839778369*d^50*t^70 - 2971256058*d^51*t^70 - 401546061*d^52*t^70 - 
 14395324*d^53*t^70 + 414976*d^54*t^70 - 364*d*t^71 + 562119*d^2*t^71 - 
 43310336*d^3*t^71 - 386904766*d^4*t^71 + 5580387630*d^5*t^71 + 
 109307542183*d^6*t^71 + 723623879981*d^7*t^71 + 1400423901574*d^8*t^71 - 
 13368328742530*d^9*t^71 - 138378554449940*d^10*t^71 - 
 707762978174301*d^11*t^71 - 2467547343066124*d^12*t^71 - 
 6339840529371466*d^13*t^71 - 12269575849108793*d^14*t^71 - 
 17840927324638676*d^15*t^71 - 19574820880899829*d^16*t^71 - 
 19123565892960925*d^17*t^71 - 28881823642269305*d^18*t^71 - 
 63550940234939405*d^19*t^71 - 114128363559623732*d^20*t^71 - 
 131079139252825728*d^21*t^71 - 55574797346645339*d^22*t^71 + 
 109399451447485854*d^23*t^71 + 265722336519224824*d^24*t^71 + 
 290462502549158984*d^25*t^71 + 158405118101552024*d^26*t^71 - 
 20555443550446946*d^27*t^71 - 105525612252471688*d^28*t^71 - 
 59232593827524636*d^29*t^71 + 35036202788948170*d^30*t^71 + 
 77932826150981468*d^31*t^71 + 48818634299968026*d^32*t^71 - 
 2585902800968546*d^33*t^71 - 27542378010755875*d^34*t^71 - 
 20556726130019450*d^35*t^71 - 3996736379153446*d^36*t^71 + 
 4633009585246966*d^37*t^71 + 4201112150442069*d^38*t^71 + 
 1118953158212957*d^39*t^71 - 492212034598246*d^40*t^71 - 
 507040506783374*d^41*t^71 - 107264988222500*d^42*t^71 + 
 88382927472095*d^43*t^71 + 87387366888740*d^44*t^71 + 
 39137661968518*d^45*t^71 + 10282896829207*d^46*t^71 + 
 1257239916496*d^47*t^71 - 158712552381*d^48*t^71 - 103859806541*d^49*t^71 - 
 21327247371*d^50*t^71 - 2135686937*d^51*t^71 - 50554360*d^52*t^71 + 
 9492668*d^53*t^71 + 668215*d^54*t^71 - 19985*d^2*t^72 + 3660298*d^3*t^72 - 
 1099635*d^4*t^72 - 1063646272*d^5*t^72 - 12148328777*d^6*t^72 - 
 36495744169*d^7*t^72 + 373850602295*d^8*t^72 + 5056487315837*d^9*t^72 + 
 31089285383926*d^10*t^72 + 121461830019367*d^11*t^72 + 
 305926074297132*d^12*t^72 + 356495539758863*d^13*t^72 - 
 804826391836076*d^14*t^72 - 5708463892963402*d^15*t^72 - 
 17649508850152315*d^16*t^72 - 37256234572698490*d^17*t^72 - 
 57570445706187680*d^18*t^72 - 63613863681616550*d^19*t^72 - 
 42570783022907025*d^20*t^72 - 273561987328534*d^21*t^72 + 
 33849345709115558*d^22*t^72 + 27551110310400026*d^23*t^72 - 
 20949556648300394*d^24*t^72 - 73222497572308530*d^25*t^72 - 
 82783288464394560*d^26*t^72 - 40093151025418846*d^27*t^72 + 
 18433174799471640*d^28*t^72 + 47705993146219498*d^29*t^72 + 
 35638734345854188*d^30*t^72 + 6161596447726968*d^31*t^72 - 
 11766109994904934*d^32*t^72 - 10262138197998560*d^33*t^72 - 
 480229674466093*d^34*t^72 + 5319546947779826*d^35*t^72 + 
 4518167849684387*d^36*t^72 + 1256030998984672*d^37*t^72 - 
 715696023630137*d^38*t^72 - 854100904154121*d^39*t^72 - 
 304394021950237*d^40*t^72 + 63189318112525*d^41*t^72 + 
 123511421661170*d^42*t^72 + 62948049752975*d^43*t^72 + 
 13271388132620*d^44*t^72 - 2979316137905*d^45*t^72 - 
 3438769535384*d^46*t^72 - 1384816465302*d^47*t^72 - 335060004559*d^48*t^72 - 
 48656342014*d^49*t^72 - 2731704010*d^50*t^72 + 409133650*d^51*t^72 + 
 99212049*d^52*t^72 + 8193582*d^53*t^72 + 242228*d^54*t^72 + 329*d^2*t^73 - 
 199780*d^3*t^73 + 3066408*d^4*t^73 + 103629890*d^5*t^73 + 
 644096367*d^6*t^73 - 4462046396*d^7*t^73 - 100119265386*d^8*t^73 - 
 796617819942*d^9*t^73 - 3655618917178*d^10*t^73 - 8862719901617*d^11*t^73 + 
 6483215328867*d^12*t^73 + 168613995353058*d^13*t^73 + 
 882408677843415*d^14*t^73 + 3021766212025331*d^15*t^73 + 
 7791078756258727*d^16*t^73 + 15770234161624205*d^17*t^73 + 
 25212891106911926*d^18*t^73 + 31055489630186570*d^19*t^73 + 
 26934667543194596*d^20*t^73 + 10591840076897953*d^21*t^73 - 
 11388426282316575*d^22*t^73 - 25691074717049516*d^23*t^73 - 
 22303939239635008*d^24*t^73 - 4265428662453408*d^25*t^73 + 
 13560826955440832*d^26*t^73 + 17283975076628426*d^27*t^73 + 
 6109302508769082*d^28*t^73 - 8441972029709320*d^29*t^73 - 
 14535894180852670*d^30*t^73 - 10106282709466758*d^31*t^73 - 
 1838788879060246*d^32*t^73 + 3168629961600414*d^33*t^73 + 
 3214105750401673*d^34*t^73 + 983840705559132*d^35*t^73 - 
 625405437816492*d^36*t^73 - 825278015891248*d^37*t^73 - 
 342268281234947*d^38*t^73 + 44138522301360*d^39*t^73 + 
 129153952963746*d^40*t^73 + 63588920469102*d^41*t^73 + 
 762435326210*d^42*t^73 - 18302792141489*d^43*t^73 - 
 13371240606085*d^44*t^73 - 5531015206594*d^45*t^73 - 
 1450468796497*d^46*t^73 - 199202149045*d^47*t^73 + 13510668919*d^48*t^73 + 
 13912883757*d^49*t^73 + 3465525232*d^50*t^73 + 476887382*d^51*t^73 + 
 35684232*d^52*t^73 + 943157*d^53*t^73 - 24853*d^54*t^73 + 6405*d^3*t^74 - 
 306180*d^4*t^74 - 5316568*d^5*t^74 + 14986203*d^6*t^74 + 
 1023855635*d^7*t^74 + 11498004314*d^8*t^74 + 65335411378*d^9*t^74 + 
 150206290144*d^10*t^74 - 744450687018*d^11*t^74 - 9561801361133*d^12*t^74 - 
 55299897633102*d^13*t^74 - 223777264282256*d^14*t^74 - 
 699390156714858*d^15*t^74 - 1752658893203771*d^16*t^74 - 
 3569058073848063*d^17*t^74 - 5885340989008363*d^18*t^74 - 
 7659428230198106*d^19*t^74 - 7270965693810030*d^20*t^74 - 
 3576945035995961*d^21*t^74 + 2695216411522818*d^22*t^74 + 
 8585854206916946*d^23*t^74 + 10559883567530448*d^24*t^74 + 
 7295558569034720*d^25*t^74 + 1097404554570964*d^26*t^74 - 
 3754387861492352*d^27*t^74 - 4455074823544542*d^28*t^74 - 
 1708980071411160*d^29*t^74 + 1454224952106372*d^30*t^74 + 
 2600050851740088*d^31*t^74 + 1611345162243710*d^32*t^74 - 
 3048516050826*d^33*t^74 - 887913010231882*d^34*t^74 - 
 809897084003131*d^35*t^74 - 319593113228708*d^36*t^74 + 
 42329164405762*d^37*t^74 + 129857023320003*d^38*t^74 + 
 68538924326179*d^39*t^74 + 1335343051902*d^40*t^74 - 
 22169136673226*d^41*t^74 - 16941477233628*d^42*t^74 - 
 6662724406958*d^43*t^74 - 1023027055341*d^44*t^74 + 473917663550*d^45*t^74 + 
 408344961364*d^46*t^74 + 161093454378*d^47*t^74 + 41134312981*d^48*t^74 + 
 6922711233*d^49*t^74 + 651775325*d^50*t^74 - 1938456*d^51*t^74 - 
 9343282*d^52*t^74 - 1138697*d^53*t^74 - 49640*d^54*t^74 - 91*d^3*t^75 + 
 14231*d^4*t^75 + 63805*d^5*t^75 - 4729218*d^6*t^75 - 85796507*d^7*t^75 - 
 640865245*d^8*t^75 - 1295061192*d^9*t^75 + 20948521513*d^10*t^75 + 
 265526685077*d^11*t^75 + 1796747676109*d^12*t^75 + 8704315857100*d^13*t^75 + 
 32836170202147*d^14*t^75 + 100069994873562*d^15*t^75 + 
 250671122062426*d^16*t^75 + 518757685756987*d^17*t^75 + 
 880707297102012*d^18*t^75 + 1194538318794301*d^19*t^75 + 
 1199427321881465*d^20*t^75 + 647630244570314*d^21*t^75 - 
 458513845412806*d^22*t^75 - 1708668034356786*d^23*t^75 - 
 2427524659919022*d^24*t^75 - 2123306774384964*d^25*t^75 - 
 912599384191282*d^26*t^75 + 491408234400798*d^27*t^75 + 
 1288151216828070*d^28*t^75 + 1174345848100308*d^29*t^75 + 
 491437101495770*d^30*t^75 - 151105950150568*d^31*t^75 - 
 377634104112512*d^32*t^75 - 232566168304950*d^33*t^75 + 
 10975906022788*d^34*t^75 + 140843894223083*d^35*t^75 + 
 127353109159917*d^36*t^75 + 53477517128749*d^37*t^75 - 
 2766043983130*d^38*t^75 - 19537473387323*d^39*t^75 - 
 13035082415693*d^40*t^75 - 3222431441804*d^41*t^75 + 
 1606225505937*d^42*t^75 + 2156613480277*d^43*t^75 + 
 1252686697861*d^44*t^75 + 477280491480*d^45*t^75 + 122586519259*d^46*t^75 + 
 17300957654*d^47*t^75 - 1143958786*d^48*t^75 - 1369663597*d^49*t^75 - 
 400075464*d^50*t^75 - 70216917*d^51*t^75 - 7927797*d^52*t^75 - 
 537004*d^53*t^75 - 16758*d^54*t^75 - 273*d^4*t^76 + 7063*d^5*t^76 + 
 280343*d^6*t^76 + 2966480*d^7*t^76 + 2708936*d^8*t^76 - 273537407*d^9*t^76 - 
 3810619503*d^10*t^76 - 30805014844*d^11*t^76 - 179909619741*d^12*t^76 - 
 818758565689*d^13*t^76 - 3012925587306*d^14*t^76 - 9147107024272*d^15*t^76 - 
 23139524426070*d^16*t^76 - 48844525849353*d^17*t^76 - 
 85268663255283*d^18*t^76 - 119777110538676*d^19*t^76 - 
 125415149613178*d^20*t^76 - 71087504418696*d^21*t^76 + 
 53590339044047*d^22*t^76 + 213613370094560*d^23*t^76 + 
 330698130867528*d^24*t^76 + 325929503406538*d^25*t^76 + 
 179974044276562*d^26*t^76 - 39628524077656*d^27*t^76 - 
 216606671329842*d^28*t^76 - 265458864846786*d^29*t^76 - 
 187297597239012*d^30*t^76 - 56941356493152*d^31*t^76 + 
 41260955963260*d^32*t^76 + 70006991368526*d^33*t^76 + 
 46723361817458*d^34*t^76 + 11077759154072*d^35*t^76 - 
 9758661939149*d^36*t^76 - 12059314026921*d^37*t^76 - 
 5492523880579*d^38*t^76 + 556264474704*d^39*t^76 + 2788794093728*d^40*t^76 + 
 2323753029285*d^41*t^76 + 1157822293277*d^42*t^76 + 347508805332*d^43*t^76 + 
 18067117839*d^44*t^76 - 47125667253*d^45*t^76 - 32111463426*d^46*t^76 - 
 13013006608*d^47*t^76 - 3823644630*d^48*t^76 - 852042037*d^49*t^76 - 
 144245887*d^50*t^76 - 18108708*d^51*t^76 - 1596776*d^52*t^76 - 
 88502*d^53*t^76 - 2323*d^54*t^76 - 273*d^5*t^77 - 4592*d^6*t^77 + 
 25305*d^7*t^77 + 1648528*d^8*t^77 + 26180873*d^9*t^77 + 
 256147780*d^10*t^77 + 1816460097*d^11*t^77 + 10000119124*d^12*t^77 + 
 44367880731*d^13*t^77 + 162240716240*d^14*t^77 + 495528869303*d^15*t^77 + 
 1272215256728*d^16*t^77 + 2743870152127*d^17*t^77 + 
 4920869509140*d^18*t^77 + 7132522545607*d^19*t^77 + 
 7726056685524*d^20*t^77 + 4487911847452*d^21*t^77 - 
 3855043276488*d^22*t^77 - 15674405166886*d^23*t^77 - 
 25748788868864*d^24*t^77 - 27429469233766*d^25*t^77 - 
 17135584266552*d^26*t^77 + 2011468094794*d^27*t^77 + 
 20950358074152*d^28*t^77 + 30161482106886*d^29*t^77 + 
 25935094041792*d^30*t^77 + 12442373280558*d^31*t^77 - 
 1854853982640*d^32*t^77 - 10160966161442*d^33*t^77 - 
 10916598348792*d^34*t^77 - 7010645489810*d^35*t^77 - 
 2459505097528*d^36*t^77 + 320153000119*d^37*t^77 + 1076772862176*d^38*t^77 + 
 724524759805*d^39*t^77 + 183960376368*d^40*t^77 - 123558119347*d^41*t^77 - 
 186718425868*d^42*t^77 - 135445712155*d^43*t^77 - 70604205308*d^44*t^77 - 
 28878932241*d^45*t^77 - 9550637648*d^46*t^77 - 2575692693*d^47*t^77 - 
 564539816*d^48*t^77 - 99268749*d^49*t^77 - 13678876*d^50*t^77 - 
 1421477*d^51*t^77 - 104476*d^52*t^77 - 4818*d^53*t^77 - 104*d^54*t^77 - 
 91*d^6*t^78 - 3500*d^7*t^78 - 65212*d^8*t^78 - 783476*d^9*t^78 - 
 6814952*d^10*t^78 - 45673036*d^11*t^78 - 244979916*d^12*t^78 - 
 1077972532*d^13*t^78 - 3954896162*d^14*t^78 - 12218700116*d^15*t^78 - 
 31927341732*d^16*t^78 - 70421578188*d^17*t^78 - 129651849184*d^18*t^78 - 
 193427117780*d^19*t^78 - 215600997556*d^20*t^78 - 126153082860*d^21*t^78 + 
 128660366807*d^22*t^78 + 520237856200*d^23*t^78 + 893320001192*d^24*t^78 + 
 1006864247288*d^25*t^78 + 675978136912*d^26*t^78 - 64686955256*d^27*t^78 - 
 913941905016*d^28*t^78 - 1450530509064*d^29*t^78 - 1394577220140*d^30*t^78 - 
 791856050856*d^31*t^78 + 23402516280*d^32*t^78 + 654037596008*d^33*t^78 + 
 875832352864*d^34*t^78 + 720526249688*d^35*t^78 + 384932548504*d^36*t^78 + 
 72986984104*d^37*t^78 - 108752032477*d^38*t^78 - 159527349852*d^39*t^78 - 
 133057690156*d^40*t^78 - 84023771972*d^41*t^78 - 43162327208*d^42*t^78 - 
 18521594364*d^43*t^78 - 6703423740*d^44*t^78 - 2047600516*d^45*t^78 - 
 524831570*d^46*t^78 - 111543748*d^47*t^78 - 19278420*d^48*t^78 - 
 2627548*d^49*t^78 - 268352*d^50*t^78 - 18628*d^51*t^78 - 676*d^52*t^78 + 
 4*d^53*t^78 + d^54*t^78


==> polynomials/Q_7,11.m <==
-20 - 32*d - 13*d^2 + 13*d^3 + 14*d^4 - 8*d^5 + d^6 - 47*t - 88*d*t - 
 29*d^2*t + 118*d^3*t + 53*d^4*t - 51*d^5*t + 8*d^6*t + 61*t^2 + 115*d*t^2 + 
 233*d^2*t^2 + 317*d^3*t^2 - 27*d^4*t^2 - 119*d^5*t^2 + 26*d^6*t^2 + 
 157*t^3 + 449*d*t^3 + 623*d^2*t^3 + 88*d^3*t^3 - 401*d^4*t^3 - 113*d^5*t^3 + 
 35*d^6*t^3 - 98*t^4 - 92*d*t^4 - 335*d^2*t^4 - 1014*d^3*t^4 - 697*d^4*t^4 - 
 60*d^5*t^4 - 21*d^6*t^4 - 193*t^5 - 806*d*t^5 - 1689*d^2*t^5 - 
 1480*d^3*t^5 - 454*d^4*t^5 - 189*d^5*t^5 - 135*d^6*t^5 + 95*t^6 - 55*d*t^6 - 
 218*d^2*t^6 + 130*d^3*t^6 - 12*d^4*t^6 - 348*d^5*t^6 - 141*d^6*t^6 + 
 d^7*t^6 + 72*t^7 + 520*d*t^7 + 1253*d^2*t^7 + 1063*d^3*t^7 + 152*d^4*t^7 - 
 91*d^5*t^7 + 17*d^6*t^7 + 2*d^7*t^7 - 49*t^8 - 44*d*t^8 - 51*d^2*t^8 - 
 147*d^3*t^8 + 13*d^4*t^8 + 184*d^5*t^8 + 75*d^6*t^8 - 5*d^7*t^8 + 7*t^9 - 
 128*d*t^9 - 401*d^2*t^9 - 359*d^3*t^9 - 69*d^4*t^9 + 4*d^5*t^9 - 
 33*d^6*t^9 - 13*d^7*t^9 + 44*d*t^10 + 152*d^2*t^10 + 164*d^3*t^10 + 
 16*d^4*t^10 - 76*d^5*t^10 - 40*d^6*t^10 - 4*d^7*t^10 - 4*d*t^11 - 
 16*d^2*t^11 - 20*d^3*t^11 + 20*d^5*t^11 + 16*d^6*t^11 + 4*d^7*t^11


==> polynomials/Q_8,12.m <==
-10 - 82*d - 74*d^2 - 40*d^3 + 13*d^4 + 5*d^5 - d^6 - 82*t - 308*d*t - 
 429*d^2*t - 211*d^3*t + 77*d^4*t + 36*d^5*t - 10*d^6*t - 90*t^2 - 
 173*d*t^2 - 341*d^2*t^2 - 11*d^3*t^2 + 297*d^4*t^2 + 87*d^5*t^2 - 
 39*d^6*t^2 + 230*t^3 + 861*d*t^3 + 1679*d^2*t^3 + 1904*d^3*t^3 + 
 1030*d^4*t^3 + 168*d^5*t^3 - 55*d^6*t^3 + 313*t^4 + 1325*d*t^4 + 
 3183*d^2*t^4 + 3692*d^3*t^4 + 2058*d^4*t^4 + 568*d^5*t^4 + 80*d^6*t^4 - 
 223*t^5 - 328*d*t^5 + 78*d^2*t^5 + 770*d^3*t^5 + 1349*d^4*t^5 + 
 1100*d^5*t^5 + 353*d^6*t^5 - d^7*t^5 - 251*t^6 - 1257*d*t^6 - 2875*d^2*t^6 - 
 2892*d^3*t^6 - 759*d^4*t^6 + 567*d^5*t^6 + 285*d^6*t^6 - 6*d^7*t^6 + 
 162*t^7 + 162*d*t^7 - 281*d^2*t^7 - 566*d^3*t^7 - 519*d^4*t^7 - 
 353*d^5*t^7 - 118*d^6*t^7 + d^7*t^7 + 53*t^8 + 531*d*t^8 + 1491*d^2*t^8 + 
 1702*d^3*t^8 + 695*d^4*t^8 - 37*d^5*t^8 + 9*d^6*t^8 + 52*d^7*t^8 - 58*t^9 - 
 158*d*t^9 - 206*d^2*t^9 - 194*d^3*t^9 + 14*d^4*t^9 + 298*d^5*t^9 + 
 266*d^6*t^9 + 70*d^7*t^9 + 14*t^10 - 63*d*t^10 - 351*d^2*t^10 - 
 505*d^3*t^10 - 260*d^4*t^10 - 21*d^5*t^10 - 3*d^6*t^10 - 11*d^7*t^10 - 
 t^11 + 34*d*t^11 + 158*d^2*t^11 + 247*d^3*t^11 + 125*d^4*t^11 - 
 56*d^5*t^11 - 76*d^6*t^11 - 17*d^7*t^11 + 2*d^8*t^11 - 4*d*t^12 - 
 20*d^2*t^12 - 36*d^3*t^12 - 20*d^4*t^12 + 20*d^5*t^12 + 36*d^6*t^12 + 
 20*d^7*t^12 + 4*d^8*t^12

